Introductory notes on holographic superconductors

The purpose of these lecture notes is to give a quick and introductory overview of holographic superconductors. Besides the actual description of the standard holographic superconductor, attention is paid to the motivations and the relation with the previous, non-holographic context.

==> Modave 2013/Modave.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    623200,      16920]
NotebookOptionsPosition[    572002,      15441]
NotebookOutlinePosition[    572358,      15457]
CellTagsIndexPosition[    572315,      15454]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Global Parameters", "Section",
 CellChangeTimes->{{3.443459199746215*^9, 3.443459202566156*^9}, {
  3.472905516332249*^9, 3.472905535099782*^9}, {3.472905906561437*^9, 
  3.472905931713886*^9}, {3.477111272128948*^9, 3.477111278527457*^9}, {
  3.484643805990586*^9, 3.484643809237157*^9}, {3.484883710355777*^9, 
  3.484883713394188*^9}, {3.510125081996278*^9, 3.51012508398788*^9}, {
  3.510137949946945*^9, 3.510137952811971*^9}, {3.510309213346005*^9, 
  3.510309223189849*^9}, {3.511505519861044*^9, 3.511505533693789*^9}, {
  3.517117419290434*^9, 3.517117421870751*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"L", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m", "=", 
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      SqrtBox[
       RowBox[{"9", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}]}]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q", "=", "2"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524285488086923*^9, 3.524285493770773*^9}, {
   3.524978204122723*^9, 3.524978209958836*^9}, {3.524978973942061*^9, 
   3.524979015051305*^9}, {3.524980122847504*^9, 3.524980142809099*^9}, 
   3.52498487566894*^9, 3.524985003225141*^9, 3.524985052461085*^9, {
   3.524985376074598*^9, 3.524985378721232*^9}, 3.524991720670784*^9, {
   3.524991907429412*^9, 3.524991917378217*^9}, 3.524992219290002*^9, 
   3.524994847175442*^9, {3.524995589909339*^9, 3.524995590480558*^9}, 
   3.52499641084475*^9, {3.524996455061224*^9, 3.524996461031313*^9}, {
   3.524996553073946*^9, 3.524996553951748*^9}, 3.524997155519213*^9, 
   3.524997350822921*^9, 3.525000354850999*^9, 3.525001437868609*^9, 
   3.5250022120418*^9, 3.525002720774386*^9, {3.525014848948591*^9, 
   3.52501487309629*^9}, {3.525059999216867*^9, 3.525060008300129*^9}, {
   3.525060146801874*^9, 3.525060147301987*^9}, {3.525062437282282*^9, 
   3.525062438771573*^9}, {3.525076471934599*^9, 3.525076472080717*^9}, 
   3.525076716537293*^9, {3.525154729193649*^9, 3.525154729471594*^9}, 
   3.525155211356366*^9, {3.525158452117974*^9, 3.525158452808168*^9}, {
   3.525163355228239*^9, 3.525163403259199*^9}, {3.525163883459094*^9, 
   3.525163886446468*^9}, {3.525232321980187*^9, 3.525232333944688*^9}, 
   3.525232408752394*^9, 3.5252326002899*^9, {3.525347595412325*^9, 
   3.525347613895135*^9}, {3.525663422936645*^9, 3.525663425718848*^9}, {
   3.526316501138014*^9, 3.526316514879284*^9}, {3.526806790862561*^9, 
   3.526806791063914*^9}, {3.528961339174381*^9, 3.528961339513453*^9}, {
   3.528976380319699*^9, 3.528976382633715*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Background asymptotics", "Section",
 CellChangeTimes->{{3.443459199746215*^9, 3.443459202566156*^9}, {
   3.472905516332249*^9, 3.472905535099782*^9}, {3.472905906561437*^9, 
   3.472905931713886*^9}, {3.477111272128948*^9, 3.477111278527457*^9}, {
   3.484643805990586*^9, 3.484643809237157*^9}, {3.484883710355777*^9, 
   3.484883713394188*^9}, {3.510125081996278*^9, 3.51012508398788*^9}, {
   3.510137949946945*^9, 3.510137952811971*^9}, {3.510309213346005*^9, 
   3.510309223189849*^9}, 3.517117416246577*^9}],

Cell[CellGroupData[{

Cell["Background Equations in r", "Subsection",
 CellChangeTimes->{{3.524287319382916*^9, 3.524287324105469*^9}}],

Cell[, "Text"],

Cell[, "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell["Background Equations in z", "Subsection",
 CellChangeTimes->{{3.443459199746215*^9, 3.443459202566156*^9}, {
  3.472905516332249*^9, 3.472905535099782*^9}, {3.472905906561437*^9, 
  3.472905931713886*^9}, {3.477111272128948*^9, 3.477111278527457*^9}, {
  3.484643805990586*^9, 3.484643809237157*^9}, {3.484883710355777*^9, 
  3.484883713394188*^9}, {3.510125081996278*^9, 3.51012508398788*^9}, {
  3.510125394856148*^9, 3.510125420829715*^9}, {3.524287311335402*^9, 
  3.52428731280627*^9}}],

Cell[TextData[{
 "Let us define psi = z Psi and g = h + ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    SuperscriptBox["rb", "2"], 
    SuperscriptBox["z", "2"]], TraditionalForm]]],
 " where z = ",
 Cell[BoxData[
  FormBox[
   FractionBox["rb", "r"], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.443458572489519*^9, 3.443458597452601*^9}, {
  3.511933187386756*^9, 3.511933246983402*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eqphi", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"phi", "[", "z", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Psi", "[", "z", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox["rb", "2"], "+", 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"h", "[", "z", "]"}]}]}]]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", 
       SuperscriptBox["rb", "2"]}]], " ", 
     RowBox[{
      SuperscriptBox["chi", "\[Prime]",
       MultilineFunction->None], "[", "z", "]"}], " ", 
     RowBox[{
      SuperscriptBox["phi", "\[Prime]",
       MultilineFunction->None], "[", "z", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["rb", "2"]], 
     RowBox[{
      SuperscriptBox["phi", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "z", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqpsi", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m", "2"]}], 
         FractionBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["rb", "2"], "+", " ", 
            RowBox[{
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"h", "[", "z", "]"}]}]}], ")"}], 
          SuperscriptBox["L", "2"]]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"chi", "[", "z", "]"}]], " ", 
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox[
          RowBox[{"phi", "[", "z", "]"}], "2"]}]}], ")"}], " ", 
      RowBox[{"Psi", "[", "z", "]"}]}], 
     RowBox[{"z", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["rb", "2"], "+", 
         RowBox[{
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"h", "[", "z", "]"}]}]}], ")"}], "2"]}]], "+", 
    RowBox[{"2", " ", 
     FractionBox["1", 
      SuperscriptBox["rb", "2"]], 
     RowBox[{
      SuperscriptBox["Psi", "\[Prime]",
       MultilineFunction->None], "[", "z", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        RowBox[{
         SuperscriptBox["chi", "\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], 
          SuperscriptBox["rb", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["z", "3"], " ", 
          RowBox[{
           SuperscriptBox["h", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}]}], 
        RowBox[{
         RowBox[{"z", " ", 
          SuperscriptBox["rb", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"h", "[", "z", "]"}]}]}]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Psi", "[", "z", "]"}], "+", 
       RowBox[{"z", " ", 
        RowBox[{
         SuperscriptBox["Psi", "\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], 
     FractionBox["1", 
      SuperscriptBox["rb", "2"]]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["rb", "2"]], "z", " ", 
     RowBox[{
      SuperscriptBox["Psi", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "z", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqchi", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"rb", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"chi", "[", "z", "]"}]], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["z", "3"], " ", 
      SuperscriptBox[
       RowBox[{"phi", "[", "z", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Psi", "[", "z", "]"}], "2"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["rb", "2"], "+", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"h", "[", "z", "]"}]}]}], ")"}], "2"]], "-", 
    RowBox[{
     FractionBox["1", "rb"], 
     RowBox[{
      SuperscriptBox["chi", "\[Prime]",
       MultilineFunction->None], "[", "z", "]"}]}], "+", 
    RowBox[{"z", " ", 
     FractionBox["1", "rb"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Psi", "[", "z", "]"}], "+", 
        RowBox[{"z", " ", 
         RowBox[{
          SuperscriptBox["Psi", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqh", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["z", "2"], 
     SuperscriptBox["rb", "2"]], "-", 
    FractionBox["3", 
     RowBox[{
      SuperscriptBox["L", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["rb", "2"], 
         SuperscriptBox["z", "2"]], "+", 
        RowBox[{"h", "[", "z", "]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Psi", "[", "z", "]"}], "2"]}], 
     RowBox[{"2", 
      SuperscriptBox["L", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["rb", "2"], 
         SuperscriptBox["z", "2"]], "+", 
        RowBox[{"h", "[", "z", "]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"chi", "[", "z", "]"}]], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"phi", "[", "z", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Psi", "[", "z", "]"}], "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["rb", "2"], 
          SuperscriptBox["z", "2"]], "+", 
         RowBox[{"h", "[", "z", "]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"z", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "rb"}], "z"], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["z", "2"], " ", 
          RowBox[{
           SuperscriptBox["h", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "rb"]}], ")"}]}], 
     RowBox[{"rb", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["rb", "2"], 
         SuperscriptBox["z", "2"]], "+", 
        RowBox[{"h", "[", "z", "]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"chi", "[", "z", "]"}]], " ", 
      SuperscriptBox["z", "4"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["phi", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}], "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["rb", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["rb", "2"], 
         SuperscriptBox["z", "2"]], "+", 
        RowBox[{"h", "[", "z", "]"}]}], ")"}]}]], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"Psi", "[", "z", "]"}]}], "rb"]}], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["z", "3"], " ", 
          RowBox[{
           SuperscriptBox["Psi", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "rb"]}], ")"}], 
      "2"]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.46632526846138*^9, 3.46632534703732*^9}, {
   3.466325395622555*^9, 3.466325476560801*^9}, {3.4663259194227657`*^9, 
   3.466325941887063*^9}, {3.4665004417043877`*^9, 3.4665004443432093`*^9}, {
   3.47669341110747*^9, 3.476693515973604*^9}, {3.476693547814835*^9, 
   3.476693668890861*^9}, {3.476693700634275*^9, 3.476693850801476*^9}, {
   3.476693888993838*^9, 3.476694068435219*^9}, {3.47670533165515*^9, 
   3.476705411208677*^9}, {3.476792730842891*^9, 3.476792802542114*^9}, {
   3.476792866124286*^9, 3.476792936223029*^9}, {3.476793199530994*^9, 
   3.476793252012224*^9}, 3.476793285933941*^9, {3.476795882931867*^9, 
   3.476796078531633*^9}, {3.477379697766361*^9, 3.4773797225294323`*^9}, {
   3.477379766852997*^9, 3.477379843540944*^9}, {3.477379999922896*^9, 
   3.477380000067037*^9}, {3.47738003997233*^9, 3.477380092437099*^9}, {
   3.477380750021068*^9, 3.4773807591234922`*^9}, {3.477380851798834*^9, 
   3.4773808670944347`*^9}, {3.477380916784103*^9, 3.477380948960185*^9}, {
   3.477381656129459*^9, 3.477381773098669*^9}, {3.47740178525602*^9, 
   3.477401845618884*^9}, {3.477464455175735*^9, 3.4774644624190207`*^9}, {
   3.4777438616346073`*^9, 3.4777439167116833`*^9}, {3.4777440035452213`*^9, 
   3.4777441069922132`*^9}, {3.4785826498628*^9, 3.478582660766761*^9}, 
   3.478582760859805*^9, {3.478582798412454*^9, 3.478582889579585*^9}, {
   3.478582989498897*^9, 3.47858299846212*^9}, {3.478583069058697*^9, 
   3.478583074569823*^9}, {3.478583369439069*^9, 3.478583373396862*^9}, {
   3.478584229099942*^9, 3.478584236852233*^9}, {3.478584282776755*^9, 
   3.478584308921164*^9}, {3.478584690567086*^9, 3.47858469431831*^9}, 
   3.478584836352016*^9, {3.478585155204061*^9, 3.47858519010607*^9}, 
   3.478585645276777*^9, {3.478585743018551*^9, 3.478585745264096*^9}, {
   3.478585911022278*^9, 3.478585941908711*^9}, 3.478586081509692*^9, 
   3.478586840720436*^9, {3.478586998168171*^9, 3.478587001767177*^9}, {
   3.478587229453977*^9, 3.478587294949582*^9}, {3.478588154245342*^9, 
   3.478588155748085*^9}, 3.478850838326912*^9, {3.524286648611901*^9, 
   3.524286651372414*^9}, {3.524288362006043*^9, 3.524288363594532*^9}, {
   3.524288575791591*^9, 3.524288584310444*^9}, {3.524288819887348*^9, 
   3.524288821471445*^9}, 3.524289003784961*^9, {3.524289613381947*^9, 
   3.524289622874918*^9}, {3.524380538726663*^9, 3.524380543386731*^9}, {
   3.524979203516511*^9, 3.524979245032047*^9}, {3.591702192914867*^9, 
   3.591702198401647*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"r", " ", "\[Rule]", " ", "z"}], TraditionalForm]], "None"],
 "  checks"
}], "Subsection",
 CellChangeTimes->{{3.524287421532764*^9, 3.524287442707288*^9}}],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"],

Cell[, "Output"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["IR background expansions", "Subsection",
 CellChangeTimes->{{3.443459199746215*^9, 3.443459202566156*^9}, {
  3.472905516332249*^9, 3.472905535099782*^9}, {3.472905906561437*^9, 
  3.472905931713886*^9}, {3.477111272128948*^9, 3.477111278527457*^9}, {
  3.484643805990586*^9, 3.484643809237157*^9}, {3.484883710355777*^9, 
  3.484883713394188*^9}, {3.510125081996278*^9, 3.51012508398788*^9}, {
  3.510125445529352*^9, 3.510125454844202*^9}, {3.51030970955985*^9, 
  3.510309711910254*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"phiH", "[", "z_", "]"}], "=", 
   RowBox[{
    RowBox[{"phi1H", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}]}], "+", 
    RowBox[{"phi2H", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "-", "1"}], ")"}], "2"]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"PsiH", "[", "z_", "]"}], "=", 
   RowBox[{"Psi0H", "+", 
    RowBox[{"Psi1H", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}]}], "+", 
    RowBox[{"Psi2H", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "-", "1"}], ")"}], "2"]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"chiH", "[", "z_", "]"}], "=", 
   RowBox[{"chi0H", "+", 
    RowBox[{"chi1H", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}]}], "+", 
    RowBox[{"chi2H", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "-", "1"}], ")"}], "2"]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"hH", "[", "z_", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["rb", "2"]}], "+", 
    RowBox[{"h1H", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}]}], "+", 
    RowBox[{"h2H", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "-", "1"}], ")"}], "2"]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.510544930904742*^9, 3.510544930979938*^9}, {
   3.511871069097995*^9, 3.511871103251728*^9}, {3.511871289921658*^9, 
   3.511871291499903*^9}, {3.511871350801474*^9, 3.51187140829084*^9}, {
   3.511871456380824*^9, 3.511871456523088*^9}, {3.511871506655867*^9, 
   3.511871544630495*^9}, 3.511871799169704*^9, {3.511872203170137*^9, 
   3.511872218198203*^9}, {3.513945014554327*^9, 3.513945039285617*^9}, {
   3.513945219054398*^9, 3.513945255040401*^9}, {3.51395818881164*^9, 
   3.513958196932213*^9}, {3.51399786389571*^9, 3.513997871705793*^9}, {
   3.59170222576046*^9, 3.591702225916905*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["IR background order by order solution", "Subsection",
 CellChangeTimes->{{3.443459199746215*^9, 3.443459202566156*^9}, {
  3.472905516332249*^9, 3.472905535099782*^9}, {3.472905906561437*^9, 
  3.472905931713886*^9}, {3.477111272128948*^9, 3.477111278527457*^9}, {
  3.484643805990586*^9, 3.484643809237157*^9}, {3.484883710355777*^9, 
  3.484883713394188*^9}, {3.510125081996278*^9, 3.51012508398788*^9}, {
  3.510125445529352*^9, 3.510125454844202*^9}, {3.510125512651743*^9, 
  3.510125549882852*^9}, {3.510309715884237*^9, 3.510309717523504*^9}, {
  3.524289112267875*^9, 3.524289113721236*^9}}],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Background Numerics", "Section",
 CellChangeTimes->{{3.443459199746215*^9, 3.443459202566156*^9}, {
  3.472906417275369*^9, 3.472906428362313*^9}, {3.510309224964183*^9, 
  3.510309227292802*^9}, {3.517117413337912*^9, 3.517117414407741*^9}}],

Cell[CellGroupData[{

Cell["IR Background Functions", "Subsection",
 CellChangeTimes->{{3.443459199746215*^9, 3.443459202566156*^9}, {
  3.472905516332249*^9, 3.472905535099782*^9}, {3.472905906561437*^9, 
  3.472905931713886*^9}, {3.477111272128948*^9, 3.477111278527457*^9}, {
  3.484643805990586*^9, 3.484643809237157*^9}, {3.484883710355777*^9, 
  3.484883713394188*^9}, {3.510125081996278*^9, 3.51012508398788*^9}, {
  3.510125445529352*^9, 3.510125454844202*^9}, {3.510125512651743*^9, 
  3.510125549882852*^9}, {3.510147647739715*^9, 3.510147688541877*^9}, {
  3.510297892913607*^9, 3.510297896491631*^9}, {3.510578032372491*^9, 
  3.510578042468069*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"chi1H", "[", 
    RowBox[{
    "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", ",", "m_", 
     ",", "rb_"}], "]"}], ":=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["Psi0H", "2"], " ", 
      SuperscriptBox["rb", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "chi0H"], " ", 
         SuperscriptBox["L", "4"], " ", 
         SuperscriptBox["phi1H", "2"], " ", 
         SuperscriptBox["q", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["rb", "2"]}]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "chi0H"], " ", 
         SuperscriptBox["L", "2"], " ", 
         SuperscriptBox["phi1H", "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["Psi0H", "2"]}]}], ")"}], " ", 
         SuperscriptBox["rb", "2"]}]}], ")"}], "2"]]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Psi1H", "[", 
    RowBox[{
    "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", ",", "m_", 
     ",", "rb_"}], "]"}], ":=", 
   RowBox[{"Psi0H", "-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["m", "2"], " ", "Psi0H", " ", 
      SuperscriptBox["rb", "2"]}], 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", "chi0H"], " ", 
       SuperscriptBox["L", "2"], " ", 
       SuperscriptBox["phi1H", "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["Psi0H", "2"]}]}], ")"}], " ", 
       SuperscriptBox["rb", "2"]}]}]]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"h1H", "[", 
     RowBox[{
     "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", ",", "m_", 
      ",", "rb_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], " ", 
      SuperscriptBox["\[ExponentialE]", "chi0H"], " ", 
      SuperscriptBox["phi1H", "2"]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["L", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["Psi0H", "2"]}]}], ")"}], " ", 
       SuperscriptBox["rb", "2"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["L", "2"]}]]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"chi2H", "[", 
    RowBox[{
    "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", ",", "m_", 
     ",", "rb_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["Psi0H", "2"], " ", 
       SuperscriptBox["rb", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"3", " ", "chi0H"}]], " ", 
          SuperscriptBox["L", "8"], " ", 
          SuperscriptBox["phi1H", "6"], " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "chi0H"}]], " ", 
          SuperscriptBox["L", "4"], " ", 
          SuperscriptBox["phi1H", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox["m", "4"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["L", "2"], " ", 
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["Psi0H", "2"]}]}], ")"}], " ", 
             SuperscriptBox["q", "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["L", "2"], " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", 
               RowBox[{
                SuperscriptBox["L", "2"], " ", 
                SuperscriptBox["Psi0H", "2"], " ", 
                SuperscriptBox["q", "2"]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["rb", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", "chi0H"], " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["phi1H", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["Psi0H", "2"]}]}], ")"}]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["L", "2"], " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["L", "2"], " ", 
                SuperscriptBox["Psi0H", "2"], " ", 
                SuperscriptBox["q", "2"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["L", "2"], " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["Psi0H", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["L", "2"], " ", 
                SuperscriptBox["Psi0H", "4"], " ", 
                SuperscriptBox["q", "2"]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "18"}], "+", 
               RowBox[{
                SuperscriptBox["L", "2"], " ", 
                SuperscriptBox["Psi0H", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", 
                  SuperscriptBox["Psi0H", "2"]}], ")"}], " ", 
                SuperscriptBox["q", "2"]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["rb", "4"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["m", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"36", "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Psi0H", "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             SuperscriptBox["Psi0H", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               SuperscriptBox["Psi0H", "2"]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["rb", "6"]}]}], ")"}]}], ")"}]}], "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "chi0H"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["phi1H", "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["Psi0H", "2"]}]}], ")"}], " ", 
        SuperscriptBox["rb", "2"]}]}], ")"}], "4"]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"h2H", "[", 
    RowBox[{
    "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", ",", "m_", 
     ",", "rb_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "chi0H"}]], " ", 
       SuperscriptBox["L", "4"], " ", 
       SuperscriptBox["phi1H", "4"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[ExponentialE]", "chi0H"], " ", 
       SuperscriptBox["L", "4"], " ", 
       SuperscriptBox["phi1H", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["Psi0H", "2"], " ", 
          SuperscriptBox["q", "2"]}]}], ")"}], " ", 
       SuperscriptBox["rb", "2"]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"36", "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["Psi0H", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["Psi0H", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SuperscriptBox["Psi0H", "2"]}], ")"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["L", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["Psi0H", "2"]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["rb", "4"]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", " ", 
      SuperscriptBox["L", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "chi0H"], " ", 
         SuperscriptBox["L", "2"], " ", 
         SuperscriptBox["phi1H", "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["Psi0H", "2"]}]}], ")"}], " ", 
         SuperscriptBox["rb", "2"]}]}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Psi2H", "[", 
    RowBox[{
    "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", ",", "m_", 
     ",", "rb_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Psi0H", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"3", " ", "chi0H"}]], " ", 
         SuperscriptBox["L", "6"], " ", 
         SuperscriptBox["phi1H", "6"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "chi0H"}]], " ", 
         SuperscriptBox["L", "4"], " ", 
         SuperscriptBox["phi1H", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["Psi0H", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{
               SuperscriptBox["L", "2"], " ", 
               SuperscriptBox["q", "2"]}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["rb", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[ExponentialE]", "chi0H"], " ", 
         SuperscriptBox["L", "2"], " ", 
         SuperscriptBox["phi1H", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["Psi0H", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["Psi0H", "4"]}]}], ")"}]}], "-", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{
               SuperscriptBox["L", "2"], " ", 
               SuperscriptBox["q", "2"]}]}], ")"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              RowBox[{
               SuperscriptBox["Psi0H", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", 
                 RowBox[{
                  SuperscriptBox["L", "2"], " ", 
                  SuperscriptBox["q", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", 
         SuperscriptBox["rb", "4"]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "216"}], "+", 
           RowBox[{"108", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Psi0H", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "6"], " ", 
            SuperscriptBox["Psi0H", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["Psi0H", "2"]}], "+", 
              SuperscriptBox["Psi0H", "4"]}], ")"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["Psi0H", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["Psi0H", "4"]}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["rb", "6"]}]}], ")"}]}], ")"}], "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "chi0H"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["phi1H", "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["Psi0H", "2"]}]}], ")"}], " ", 
        SuperscriptBox["rb", "2"]}]}], ")"}], "3"]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"phi2H", "[", 
    RowBox[{
    "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", ",", "m_", 
     ",", "rb_"}], "]"}], ":=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", " ", "phi1H", " ", 
      SuperscriptBox["Psi0H", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["m", "4"]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["L", "2"], " ", 
         SuperscriptBox["q", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["L", "2"], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["Psi0H", "2"], " ", 
         SuperscriptBox["q", "2"]}]}], ")"}], " ", 
      SuperscriptBox["rb", "4"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "chi0H"], " ", 
         SuperscriptBox["L", "2"], " ", 
         SuperscriptBox["phi1H", "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["Psi0H", "2"]}]}], ")"}], " ", 
         SuperscriptBox["rb", "2"]}]}], ")"}], "2"]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.524291169962354*^9, 3.524291317438565*^9}, {
  3.524291920661839*^9, 3.52429197093354*^9}, {3.524380765895128*^9, 
  3.524380783707734*^9}, {3.524381190847248*^9, 3.524381270491584*^9}, {
  3.524381324553677*^9, 3.524381336941575*^9}, {3.524381606424685*^9, 
  3.52438162519871*^9}, {3.524381718118084*^9, 3.52438189301779*^9}, {
  3.524979655539328*^9, 3.524979673498206*^9}, {3.524979815124085*^9, 
  3.524979832477417*^9}, {3.524979903570431*^9, 3.524980027061366*^9}, {
  3.524980573678709*^9, 3.524980595790722*^9}, {3.591702510192749*^9, 
  3.591702579076685*^9}, {3.59170261856059*^9, 3.59170268759928*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"eqphifun", "[", 
    RowBox[{"q_", ",", "L_", ",", "m_", ",", "rb_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"phi", "[", "z", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Psi", "[", "z", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox["rb", "2"], "+", 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"h", "[", "z", "]"}]}]}]]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", 
       SuperscriptBox["rb", "2"]}]], " ", 
     RowBox[{
      SuperscriptBox["chi", "\[Prime]",
       MultilineFunction->None], "[", "z", "]"}], " ", 
     RowBox[{
      SuperscriptBox["phi", "\[Prime]",
       MultilineFunction->None], "[", "z", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["rb", "2"]], 
     RowBox[{
      SuperscriptBox["phi", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "z", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eqpsifun", "[", 
    RowBox[{"q_", ",", "L_", ",", "m_", ",", "rb_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m", "2"]}], 
         FractionBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["rb", "2"], "+", " ", 
            RowBox[{
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"h", "[", "z", "]"}]}]}], ")"}], 
          SuperscriptBox["L", "2"]]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"chi", "[", "z", "]"}]], " ", 
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox[
          RowBox[{"phi", "[", "z", "]"}], "2"]}]}], ")"}], " ", 
      RowBox[{"Psi", "[", "z", "]"}]}], 
     RowBox[{"z", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["rb", "2"], "+", 
         RowBox[{
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"h", "[", "z", "]"}]}]}], ")"}], "2"]}]], "+", 
    RowBox[{"2", " ", 
     FractionBox["1", 
      SuperscriptBox["rb", "2"]], 
     RowBox[{
      SuperscriptBox["Psi", "\[Prime]",
       MultilineFunction->None], "[", "z", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        RowBox[{
         SuperscriptBox["chi", "\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], 
          SuperscriptBox["rb", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["z", "3"], " ", 
          RowBox[{
           SuperscriptBox["h", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}]}], 
        RowBox[{
         RowBox[{"z", " ", 
          SuperscriptBox["rb", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"h", "[", "z", "]"}]}]}]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Psi", "[", "z", "]"}], "+", 
       RowBox[{"z", " ", 
        RowBox[{
         SuperscriptBox["Psi", "\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], 
     FractionBox["1", 
      SuperscriptBox["rb", "2"]]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["rb", "2"]], "z", " ", 
     RowBox[{
      SuperscriptBox["Psi", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "z", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eqchifun", "[", 
    RowBox[{"q_", ",", "L_", ",", "m_", ",", "rb_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"rb", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"chi", "[", "z", "]"}]], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["z", "3"], " ", 
      SuperscriptBox[
       RowBox[{"phi", "[", "z", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Psi", "[", "z", "]"}], "2"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["rb", "2"], "+", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"h", "[", "z", "]"}]}]}], ")"}], "2"]], "-", 
    RowBox[{
     FractionBox["1", "rb"], 
     RowBox[{
      SuperscriptBox["chi", "\[Prime]",
       MultilineFunction->None], "[", "z", "]"}]}], "+", 
    RowBox[{"z", " ", 
     FractionBox["1", "rb"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Psi", "[", "z", "]"}], "+", 
        RowBox[{"z", " ", 
         RowBox[{
          SuperscriptBox["Psi", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eqhfun", "[", 
    RowBox[{"q_", ",", "L_", ",", "m_", ",", "rb_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["z", "2"], 
     SuperscriptBox["rb", "2"]], "-", 
    FractionBox["3", 
     RowBox[{
      SuperscriptBox["L", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["rb", "2"], 
         SuperscriptBox["z", "2"]], "+", 
        RowBox[{"h", "[", "z", "]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Psi", "[", "z", "]"}], "2"]}], 
     RowBox[{"2", 
      SuperscriptBox["L", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["rb", "2"], 
         SuperscriptBox["z", "2"]], "+", 
        RowBox[{"h", "[", "z", "]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"chi", "[", "z", "]"}]], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"phi", "[", "z", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Psi", "[", "z", "]"}], "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["rb", "2"], 
          SuperscriptBox["z", "2"]], "+", 
         RowBox[{"h", "[", "z", "]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"z", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "rb"}], "z"], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["z", "2"], " ", 
          RowBox[{
           SuperscriptBox["h", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "rb"]}], ")"}]}], 
     RowBox[{"rb", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["rb", "2"], 
         SuperscriptBox["z", "2"]], "+", 
        RowBox[{"h", "[", "z", "]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"chi", "[", "z", "]"}]], " ", 
      SuperscriptBox["z", "4"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["phi", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}], "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["rb", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["rb", "2"], 
         SuperscriptBox["z", "2"]], "+", 
        RowBox[{"h", "[", "z", "]"}]}], ")"}]}]], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"Psi", "[", "z", "]"}]}], "rb"]}], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["z", "3"], " ", 
          RowBox[{
           SuperscriptBox["Psi", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "rb"]}], ")"}], 
      "2"]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.46632526846138*^9, 3.46632534703732*^9}, {
   3.466325395622555*^9, 3.466325476560801*^9}, {3.4663259194227657`*^9, 
   3.466325941887063*^9}, {3.4665004417043877`*^9, 3.4665004443432093`*^9}, {
   3.47669341110747*^9, 3.476693515973604*^9}, {3.476693547814835*^9, 
   3.476693668890861*^9}, {3.476693700634275*^9, 3.476693850801476*^9}, {
   3.476693888993838*^9, 3.476694068435219*^9}, {3.47670533165515*^9, 
   3.476705411208677*^9}, {3.476792730842891*^9, 3.476792802542114*^9}, {
   3.476792866124286*^9, 3.476792936223029*^9}, {3.476793199530994*^9, 
   3.476793252012224*^9}, 3.476793285933941*^9, {3.476795882931867*^9, 
   3.476796078531633*^9}, {3.477379697766361*^9, 3.4773797225294323`*^9}, {
   3.477379766852997*^9, 3.477379843540944*^9}, {3.477379999922896*^9, 
   3.477380000067037*^9}, {3.47738003997233*^9, 3.477380092437099*^9}, {
   3.477380750021068*^9, 3.4773807591234922`*^9}, {3.477380851798834*^9, 
   3.4773808670944347`*^9}, {3.477380916784103*^9, 3.477380948960185*^9}, {
   3.477381656129459*^9, 3.477381773098669*^9}, {3.47740178525602*^9, 
   3.477401845618884*^9}, {3.477464455175735*^9, 3.4774644624190207`*^9}, {
   3.4777438616346073`*^9, 3.4777439167116833`*^9}, {3.4777440035452213`*^9, 
   3.4777441069922132`*^9}, {3.4785826498628*^9, 3.478582660766761*^9}, 
   3.478582760859805*^9, {3.478582798412454*^9, 3.478582889579585*^9}, {
   3.478582989498897*^9, 3.47858299846212*^9}, {3.478583069058697*^9, 
   3.478583074569823*^9}, {3.478583369439069*^9, 3.478583373396862*^9}, {
   3.478584229099942*^9, 3.478584236852233*^9}, {3.478584282776755*^9, 
   3.478584308921164*^9}, {3.478584690567086*^9, 3.47858469431831*^9}, 
   3.478584836352016*^9, {3.478585155204061*^9, 3.47858519010607*^9}, 
   3.478585645276777*^9, {3.478585743018551*^9, 3.478585745264096*^9}, {
   3.478585911022278*^9, 3.478585941908711*^9}, 3.478586081509692*^9, 
   3.478586840720436*^9, {3.478586998168171*^9, 3.478587001767177*^9}, {
   3.478587229453977*^9, 3.478587294949582*^9}, {3.478588154245342*^9, 
   3.478588155748085*^9}, 3.478850838326912*^9, {3.524286648611901*^9, 
   3.524286651372414*^9}, {3.524288362006043*^9, 3.524288363594532*^9}, {
   3.524288575791591*^9, 3.524288584310444*^9}, {3.524288819887348*^9, 
   3.524288821471445*^9}, 3.524289003784961*^9, {3.524289613381947*^9, 
   3.524289622874918*^9}, {3.524291662430268*^9, 3.52429170772404*^9}, {
   3.524380790260103*^9, 3.524380800833405*^9}, {3.524381380239292*^9, 
   3.524381427902309*^9}, {3.524979677832335*^9, 3.524979688931853*^9}, {
   3.524980061602558*^9, 3.524980087927102*^9}, {3.524980598829359*^9, 
   3.524980605353698*^9}, {3.591702718746503*^9, 3.591702753262423*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"phiIR", "[", 
    RowBox[{
    "z_", ",", "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", 
     ",", "m_", ",", "rb_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"phi1H", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"phi2H", "[", 
      RowBox[{
      "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
       "rb"}], "]"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "-", "1"}], ")"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"phiPIR", "[", 
    RowBox[{
    "z_", ",", "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", 
     ",", "m_", ",", "rb_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"-", "phi1H"}], "+", 
    RowBox[{"2", 
     RowBox[{"phi2H", "[", 
      RowBox[{
      "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
       "rb"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"z", "-", "1"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PsiIR", "[", 
    RowBox[{
    "z_", ",", "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", 
     ",", "m_", ",", "rb_"}], "]"}], ":=", 
   RowBox[{"Psi0H", "+", 
    RowBox[{
     RowBox[{"Psi1H", "[", 
      RowBox[{
      "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
       "rb"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Psi2H", "[", 
      RowBox[{
      "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
       "rb"}], "]"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "-", "1"}], ")"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PsiPIR", "[", 
    RowBox[{
    "z_", ",", "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", 
     ",", "m_", ",", "rb_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Psi1H", "[", 
      RowBox[{
      "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
       "rb"}], "]"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"Psi2H", "[", 
      RowBox[{
      "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
       "rb"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"z", "-", "1"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"chiIR", "[", 
    RowBox[{
    "z_", ",", "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", 
     ",", "m_", ",", "rb_"}], "]"}], ":=", 
   RowBox[{"chi0H", "+", 
    RowBox[{
     RowBox[{"chi1H", "[", 
      RowBox[{
      "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
       "rb"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"chi2H", "[", 
      RowBox[{
      "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
       "rb"}], "]"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "-", "1"}], ")"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hIR", "[", 
    RowBox[{
    "z_", ",", "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", 
     ",", "m_", ",", "rb_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["rb", "2"]}], "+", " ", 
    RowBox[{
     RowBox[{"h1H", "[", 
      RowBox[{
      "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
       "rb"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"h2H", "[", 
      RowBox[{
      "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
       "rb"}], "]"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "-", "1"}], ")"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vIR", "[", 
    RowBox[{
    "z_", ",", "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", 
     ",", "m_", ",", "rb_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"v1H", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"v2H", "[", 
      RowBox[{
      "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
       "rb"}], "]"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "-", "1"}], ")"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vPIR", "[", 
    RowBox[{
    "z_", ",", "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", 
     ",", "m_", ",", "rb_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "v1H"}], "+", 
    RowBox[{"2", 
     RowBox[{"v2H", "[", 
      RowBox[{
      "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
       "rb"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"z", "-", "1"}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.476706466626426*^9, 3.476706514178688*^9}, {
   3.476706544524792*^9, 3.476706544914309*^9}, {3.476706579476328*^9, 
   3.476706579709419*^9}, {3.476707221368799*^9, 3.476707261126739*^9}, {
   3.477049325783899*^9, 3.477049385042453*^9}, {3.47704941905873*^9, 
   3.477049430351391*^9}, {3.477049469520098*^9, 3.477049484004879*^9}, {
   3.477049559235618*^9, 3.477049813540711*^9}, {3.477049864797384*^9, 
   3.477050027261677*^9}, {3.477050649133102*^9, 3.477050655010818*^9}, {
   3.477050703198698*^9, 3.477050721747512*^9}, {3.477050753187483*^9, 
   3.477050763201041*^9}, {3.477050893183117*^9, 3.477050912550664*^9}, {
   3.477050946233284*^9, 3.477050967263686*^9}, {3.477051457155594*^9, 
   3.477051546852366*^9}, {3.477051608463915*^9, 3.477051656462196*^9}, {
   3.477051763309445*^9, 3.477051791216957*^9}, {3.477051858534389*^9, 
   3.477051911235211*^9}, {3.477052261407067*^9, 3.477052266623199*^9}, {
   3.477052407626539*^9, 3.477052416349686*^9}, {3.47705311605905*^9, 
   3.477053127327916*^9}, {3.477053184143514*^9, 3.477053185252005*^9}, {
   3.477053220109629*^9, 3.477053220381786*^9}, {3.477053260365517*^9, 
   3.477053344112895*^9}, {3.477112134742379*^9, 3.477112144513856*^9}, {
   3.4773884869115267`*^9, 3.47738848725502*^9}, {3.477388540122183*^9, 
   3.477388814251789*^9}, {3.4773889071061993`*^9, 3.477389088468083*^9}, {
   3.4774020130430593`*^9, 3.477402127945826*^9}, {3.477403243372439*^9, 
   3.477403379218308*^9}, {3.4774594743469353`*^9, 3.477459531518255*^9}, {
   3.47745957580538*^9, 3.4774596714585037`*^9}, {3.4774597544704742`*^9, 
   3.47745975967493*^9}, {3.477459796303234*^9, 3.4774598615725307`*^9}, {
   3.477464289329218*^9, 3.477464431223598*^9}, {3.477464909560979*^9, 
   3.4774649456890993`*^9}, {3.477465183312293*^9, 3.477465192760858*^9}, 
   3.477465227482239*^9, {3.477744740996745*^9, 3.477744899207843*^9}, {
   3.477744966544775*^9, 3.477744973999422*^9}, {3.4777450050113573`*^9, 
   3.477745206761189*^9}, {3.477804333949266*^9, 3.477804334866946*^9}, {
   3.478241522212317*^9, 3.4782416133227654`*^9}, {3.478241724489018*^9, 
   3.4782418272611837`*^9}, {3.478344133343565*^9, 3.4783441371431007`*^9}, {
   3.478344176579275*^9, 3.4783442001522617`*^9}, {3.4783442579872217`*^9, 
   3.478344374631487*^9}, {3.478344420391376*^9, 3.47834443977538*^9}, {
   3.478588314808731*^9, 3.478588421678648*^9}, {3.478588589469402*^9, 
   3.47858879273164*^9}, {3.478589024747786*^9, 3.478589057695892*^9}, {
   3.478590588902765*^9, 3.478590596824261*^9}, {3.478590681380056*^9, 
   3.47859069833419*^9}, 3.478851011669254*^9, {3.484885464423009*^9, 
   3.48488547181069*^9}, {3.510119359931279*^9, 3.510119370112414*^9}, {
   3.510545124760752*^9, 3.510545194813309*^9}, {3.510545269241147*^9, 
   3.510545308782293*^9}, 3.510547016982241*^9, {3.511935255788908*^9, 
   3.511935282293524*^9}, {3.511935314286555*^9, 3.511935337589939*^9}, {
   3.511935399648666*^9, 3.511935419996178*^9}, {3.511935461024379*^9, 
   3.511935546804654*^9}, {3.511936381048894*^9, 3.511936383796419*^9}, {
   3.513998555701249*^9, 3.513998560286532*^9}, {3.513998608265245*^9, 
   3.513998623083453*^9}, {3.513999654178863*^9, 3.513999737703429*^9}, {
   3.518850302430017*^9, 3.518850354266739*^9}, {3.518850656798387*^9, 
   3.518850716855025*^9}, 3.51885170274819*^9, {3.524291607420873*^9, 
   3.524291619278745*^9}, {3.524291653450223*^9, 3.524291721243538*^9}, {
   3.52429198424073*^9, 3.524292108845333*^9}, {3.524292166794664*^9, 
   3.524292172033465*^9}, {3.524292211713732*^9, 3.524292223980722*^9}, {
   3.524980608251489*^9, 3.524980668840729*^9}, {3.591702764964325*^9, 
   3.591702805700894*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Background numerical solution", "Subsection",
 CellChangeTimes->{{3.443459199746215*^9, 3.443459202566156*^9}, {
  3.472905516332249*^9, 3.472905535099782*^9}, {3.472905906561437*^9, 
  3.472905931713886*^9}, {3.477111272128948*^9, 3.477111278527457*^9}, {
  3.484643805990586*^9, 3.484643809237157*^9}, {3.484883710355777*^9, 
  3.484883713394188*^9}, {3.510125081996278*^9, 3.51012508398788*^9}, {
  3.510125445529352*^9, 3.510125454844202*^9}, {3.510125512651743*^9, 
  3.510125549882852*^9}, {3.510147714388517*^9, 3.510147716840695*^9}, {
  3.510578019121973*^9, 3.510578024512284*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"small", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "9"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"delta", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "10"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", "[", 
   RowBox[{
    RowBox[{"phi1H_", "?", "NumberQ"}], ",", 
    RowBox[{"Psi0H_", "?", "NumberQ"}], ",", 
    RowBox[{"chi0H_", "?", "NumberQ"}], ",", "q_", ",", "L_", ",", "m_", ",", 
    "rb_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"NDSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"eqphifun", "[", 
         RowBox[{"q", ",", "L", ",", "m", ",", "rb"}], "]"}], "\[Equal]", 
        "0"}], ",", 
       RowBox[{
        RowBox[{"eqpsifun", "[", 
         RowBox[{"q", ",", "L", ",", "m", ",", "rb"}], "]"}], "==", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"eqchifun", "[", 
         RowBox[{"q", ",", "L", ",", "m", ",", "rb"}], "]"}], "\[Equal]", 
        "0"}], ",", 
       RowBox[{
        RowBox[{"eqhfun", "[", 
         RowBox[{"q", ",", "L", ",", "m", ",", "rb"}], "]"}], "==", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"phi", "[", 
         RowBox[{"1", "-", "small"}], "]"}], "==", 
        RowBox[{"phiIR", "[", 
         RowBox[{
          RowBox[{"1", "-", "small"}], ",", "phi1H", ",", "Psi0H", ",", 
          "chi0H", ",", "q", ",", "L", ",", "m", ",", "rb"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"Psi", "[", 
         RowBox[{"1", "-", "small"}], "]"}], "\[Equal]", 
        RowBox[{"PsiIR", "[", 
         RowBox[{
          RowBox[{"1", "-", "small"}], ",", "phi1H", ",", "Psi0H", ",", 
          "chi0H", ",", "q", ",", "L", ",", "m", ",", "rb"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"chi", "[", 
         RowBox[{"1", "-", "small"}], "]"}], "\[Equal]", 
        RowBox[{"chiIR", "[", 
         RowBox[{
          RowBox[{"1", "-", "small"}], ",", "phi1H", ",", "Psi0H", ",", 
          "chi0H", ",", "q", ",", "L", ",", "m", ",", "rb"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"1", "-", "small"}], "]"}], "\[Equal]", 
        RowBox[{"hIR", "[", 
         RowBox[{
          RowBox[{"1", "-", "small"}], ",", "phi1H", ",", "Psi0H", ",", 
          "chi0H", ",", "q", ",", "L", ",", "m", ",", "rb"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"phi", "'"}], "[", 
         RowBox[{"1", "-", "small"}], "]"}], "\[Equal]", 
        RowBox[{"phiPIR", "[", 
         RowBox[{
          RowBox[{"1", "-", "small"}], ",", "phi1H", ",", "Psi0H", ",", 
          "chi0H", ",", "q", ",", "L", ",", "m", ",", "rb"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Psi", "'"}], "[", 
         RowBox[{"1", "-", "small"}], "]"}], "\[Equal]", 
        RowBox[{"PsiPIR", "[", 
         RowBox[{
          RowBox[{"1", "-", "small"}], ",", "phi1H", ",", "Psi0H", ",", 
          "chi0H", ",", "q", ",", "L", ",", "m", ",", "rb"}], "]"}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"phi", ",", "Psi", ",", "chi", ",", "h"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"1", "-", "small"}], ",", "delta"}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "40"}], ",", 
     RowBox[{"MaxSteps", "\[Rule]", 
      SuperscriptBox["10", "6"]}], ",", 
     RowBox[{"Method", "\[Rule]", "\"\<Automatic\>\""}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Off", "[", 
  RowBox[{"NDSolve", "::", "\"\<precw\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.47671212072737*^9, 3.476712138663922*^9}, {
   3.477050104134506*^9, 3.477050167416857*^9}, {3.477050606995613*^9, 
   3.47705061227161*^9}, {3.477050659476388*^9, 3.477050663289278*^9}, {
   3.477051038663238*^9, 3.477051043014675*^9}, {3.477051217852005*^9, 
   3.477051220512264*^9}, {3.477052489938743*^9, 3.477052505048038*^9}, {
   3.477053420226568*^9, 3.477053429447661*^9}, {3.477111684433916*^9, 
   3.477111769398605*^9}, {3.477112184504929*^9, 3.477112185111688*^9}, {
   3.477389306440877*^9, 3.477389522717152*^9}, {3.477390508247457*^9, 
   3.477390518300994*^9}, {3.4773908040706587`*^9, 3.477390813342532*^9}, {
   3.477390849944373*^9, 3.477390850584051*^9}, {3.477402234331273*^9, 
   3.477402242153178*^9}, {3.477402281980731*^9, 3.47740228233897*^9}, {
   3.477402313676198*^9, 3.47740232544382*^9}, {3.477402781188409*^9, 
   3.477402790802615*^9}, {3.477464977276726*^9, 3.477464993547117*^9}, {
   3.47746503291741*^9, 3.477465077118347*^9}, {3.477465291679652*^9, 
   3.477465292085438*^9}, {3.477745215644437*^9, 3.477745345170862*^9}, {
   3.477828662913557*^9, 3.4778286753161383`*^9}, {3.477828874937743*^9, 
   3.477828894423921*^9}, {3.477828988811431*^9, 3.4778289907468348`*^9}, {
   3.478589892154813*^9, 3.478589943228425*^9}, {3.479269850921875*^9, 
   3.479269865140625*^9}, {3.479270409609375*^9, 3.4792704148125*^9}, {
   3.479270545578125*^9, 3.479270549234375*^9}, {3.47927058953125*^9, 
   3.47927059115625*^9}, {3.479270669984375*^9, 3.479270671578125*^9}, {
   3.479270789203125*^9, 3.4792707926875*^9}, {3.479536588530142*^9, 
   3.479536591742606*^9}, {3.479540904131034*^9, 3.479540908774151*^9}, {
   3.479634360781071*^9, 3.479634386212332*^9}, {3.479634456064011*^9, 
   3.479634490440785*^9}, {3.479634529735789*^9, 3.47963455010638*^9}, {
   3.479634588106387*^9, 3.479634612649601*^9}, {3.479634842551025*^9, 
   3.479634849073057*^9}, {3.479635431596163*^9, 3.479635435939469*^9}, 
   3.479635517400167*^9, 3.483940315240864*^9, 3.48394044805966*^9, {
   3.510119379622336*^9, 3.510119392167355*^9}, {3.510545313957345*^9, 
   3.510545349999808*^9}, {3.510546289419075*^9, 3.510546291854574*^9}, {
   3.510568966036564*^9, 3.510568967941012*^9}, {3.510578155272279*^9, 
   3.510578180436594*^9}, {3.511607002864733*^9, 3.511607004291115*^9}, 
   3.511672675246786*^9, 3.511672738370589*^9, {3.511673628562508*^9, 
   3.51167362886117*^9}, {3.511673857047106*^9, 3.511673857423098*^9}, {
   3.511762722179439*^9, 3.511762724314988*^9}, {3.511762755436829*^9, 
   3.511762755810401*^9}, 3.511762879120208*^9, 3.511762920348576*^9, {
   3.511763006140738*^9, 3.511763016391902*^9}, 3.511764176606726*^9, 
   3.511848544097664*^9, {3.511866868973865*^9, 3.511866869286188*^9}, 
   3.511867360190547*^9, {3.511947448964444*^9, 3.511947450228581*^9}, 
   3.511948230518312*^9, 3.511948889273753*^9, 3.512098817815485*^9, 
   3.512098875411971*^9, 3.512099083714321*^9, 3.512100893056234*^9, 
   3.512103967673638*^9, 3.51210709324779*^9, 3.5121072546074*^9, {
   3.512108635105666*^9, 3.512108636704912*^9}, 3.512108741253316*^9, 
   3.512108942300891*^9, 3.512109238283463*^9, {3.512109537226677*^9, 
   3.512109540659469*^9}, 3.512110349493662*^9, {3.512110820121465*^9, 
   3.512110823668978*^9}, 3.512215190270347*^9, 3.512219475571914*^9, {
   3.513998653981599*^9, 3.513998705793664*^9}, {3.513999769088504*^9, 
   3.513999790767464*^9}, {3.513999959047493*^9, 3.513999959582506*^9}, {
   3.517024945087361*^9, 3.517024945351899*^9}, 3.517027040762942*^9, {
   3.517030424001168*^9, 3.517030424614269*^9}, 3.517034477949956*^9, {
   3.518850729884964*^9, 3.518850747885341*^9}, {3.518862833155212*^9, 
   3.518862865769454*^9}, {3.518862922255594*^9, 3.51886293012153*^9}, {
   3.518862970893771*^9, 3.518862984331209*^9}, {3.5249806740805*^9, 
   3.524980706236063*^9}, 3.52553664791107*^9, 3.525587741665055*^9, {
   3.525588475822545*^9, 3.5255884760864*^9}, {3.591702822055458*^9, 
   3.591702854366518*^9}, 3.591704019592812*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"myphi", "[", 
   RowBox[{
    RowBox[{"phi1H_", "?", "NumberQ"}], ",", 
    RowBox[{"Psi0H_", "?", "NumberQ"}], ",", 
    RowBox[{"chi0H_", "?", "NumberQ"}], ",", "q_", ",", "L_", ",", "m_", ",", 
    "rb_"}], "]"}], ":=", 
  RowBox[{"phi", "/.", 
   RowBox[{"sol", "[", 
    RowBox[{
    "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
     "rb"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"myPsi", "[", 
   RowBox[{
    RowBox[{"phi1H_", "?", "NumberQ"}], ",", 
    RowBox[{"Psi0H_", "?", "NumberQ"}], ",", 
    RowBox[{"chi0H_", "?", "NumberQ"}], ",", "q_", ",", "L_", ",", "m_", ",", 
    "rb_"}], "]"}], ":=", 
  RowBox[{"Psi", "/.", 
   RowBox[{"sol", "[", 
    RowBox[{
    "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
     "rb"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"mychi", "[", 
   RowBox[{
    RowBox[{"phi1H_", "?", "NumberQ"}], ",", 
    RowBox[{"Psi0H_", "?", "NumberQ"}], ",", 
    RowBox[{"chi0H_", "?", "NumberQ"}], ",", "q_", ",", "L_", ",", "m_", ",", 
    "rb_"}], "]"}], ":=", 
  RowBox[{"chi", "/.", 
   RowBox[{"sol", "[", 
    RowBox[{
    "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
     "rb"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"myh", "[", 
   RowBox[{
    RowBox[{"phi1H_", "?", "NumberQ"}], ",", 
    RowBox[{"Psi0H_", "?", "NumberQ"}], ",", 
    RowBox[{"chi0H_", "?", "NumberQ"}], ",", "q_", ",", "L_", ",", "m_", ",", 
    "rb_"}], "]"}], ":=", 
  RowBox[{"h", "/.", 
   RowBox[{"sol", "[", 
    RowBox[{
    "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
     "rb"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.510545357271784*^9, 3.51054538649048*^9}, 
   3.513402335147342*^9, {3.513998720729936*^9, 3.513998769325374*^9}, 
   3.513999809638567*^9, 3.514000039627652*^9, {3.518850757677998*^9, 
   3.518850782945002*^9}, {3.524980713531764*^9, 3.524980731382454*^9}, {
   3.59170285920705*^9, 3.591702881645786*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Temperature and Condensate", "Subsection",
 CellChangeTimes->{{3.443459199746215*^9, 3.443459202566156*^9}, {
  3.472905516332249*^9, 3.472905535099782*^9}, {3.472905906561437*^9, 
  3.472905931713886*^9}, {3.477111272128948*^9, 3.477111278527457*^9}, {
  3.484643805990586*^9, 3.484643809237157*^9}, {3.484883710355777*^9, 
  3.484883713394188*^9}, {3.510125081996278*^9, 3.51012508398788*^9}, {
  3.510125445529352*^9, 3.510125454844202*^9}, {3.510125512651743*^9, 
  3.510125549882852*^9}, {3.510147714388517*^9, 3.510147716840695*^9}, {
  3.51057786052676*^9, 3.510577862520599*^9}, {3.511260107782901*^9, 
  3.51126011459449*^9}, {3.512098440453812*^9, 3.512098441470573*^9}, {
  3.512124534642285*^9, 3.512124538603209*^9}, {3.513482285925862*^9, 
  3.513482312140852*^9}, {3.515583572578807*^9, 3.515583574462195*^9}, {
  3.517723613854616*^9, 3.517723616704023*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Temp", "[", 
   RowBox[{
   "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", ",", "rb_", 
    ",", "\[Mu]_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"12", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["Psi0H", "2"]}]}], ")"}], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox["chi0H", "2"]}]]}], "-", 
     RowBox[{
      SuperscriptBox["L", "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["phi1H", "rb"], ")"}], "2"], 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox["chi0H", "2"]]}]}], ")"}], 
   FractionBox["rb", 
    RowBox[{"16", " ", "\[Pi]", " ", 
     SuperscriptBox["L", "2"]}]], 
   FractionBox["1", "\[Mu]"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"O1", "[", 
   RowBox[{
   "z_", ",", "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", 
    ",", "m_", ",", "rb_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"myPsi", "[", 
      RowBox[{
      "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
       "rb"}], "]"}], "[", "z", "]"}], "rb"}], "-", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"myPsi", "[", 
       RowBox[{
       "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",",
         "rb"}], "]"}], "'"}], "[", "z", "]"}], " ", "rb", " ", 
    "z"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"O2", "[", 
   RowBox[{
   "z_", ",", "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", 
    ",", "m_", ",", "rb_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["rb", 
    RowBox[{"2", " "}]], 
   RowBox[{
    RowBox[{
     RowBox[{"myPsi", "[", 
      RowBox[{
      "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
       "rb"}], "]"}], "'"}], "[", "z", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"en", "[", 
   RowBox[{
   "z_", ",", "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", 
    ",", "m_", ",", "rb_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "2"}], "rb", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"myh", "[", 
      RowBox[{
      "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
       "rb"}], "]"}], "'"}], "[", "z", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho", "[", 
   RowBox[{
   "z_", ",", "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", 
    ",", "m_", ",", "rb_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "rb"}], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"myphi", "[", 
      RowBox[{
      "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
       "rb"}], "]"}], "'"}], "[", "z", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.517554017275144*^9, 3.517554036648305*^9}, {
   3.518850805556595*^9, 3.518850808902924*^9}, {3.518851013697286*^9, 
   3.518851016245347*^9}, {3.518851256148943*^9, 3.518851256381014*^9}, {
   3.524293265504101*^9, 3.524293271576701*^9}, 3.52429524050641*^9, {
   3.52429531141608*^9, 3.524295315827917*^9}, {3.524299937382653*^9, 
   3.524299943304974*^9}, {3.524381937585129*^9, 3.524381943159818*^9}, {
   3.5249807633092*^9, 3.52498076677198*^9}, {3.525586406396479*^9, 
   3.525586406874029*^9}, {3.52558644082907*^9, 3.525586483046715*^9}, 
   3.526701114806094*^9, {3.591702889711602*^9, 3.591702926004536*^9}, 
   3.591704065949663*^9, {3.591945970913675*^9, 3.591946010354965*^9}, {
   3.591946079380646*^9, 3.591946083665734*^9}, {3.591946298114407*^9, 
   3.591946298769516*^9}, {3.59202709503832*^9, 3.5920271062840767`*^9}, {
   3.592027139761487*^9, 3.5920271405082273`*^9}, {3.5940544026953707`*^9, 
   3.594054407316738*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.5940543702806253`*^9, 3.594054400995179*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Uv Analysis", "Subsection",
 CellChangeTimes->{{3.443459199746215*^9, 3.443459202566156*^9}, {
  3.472905516332249*^9, 3.472905535099782*^9}, {3.472905906561437*^9, 
  3.472905931713886*^9}, {3.477111272128948*^9, 3.477111278527457*^9}, {
  3.484643805990586*^9, 3.484643809237157*^9}, {3.484883710355777*^9, 
  3.484883713394188*^9}, {3.510125081996278*^9, 3.51012508398788*^9}, {
  3.510125445529352*^9, 3.510125454844202*^9}, {3.510125512651743*^9, 
  3.510125549882852*^9}, {3.510147714388517*^9, 3.510147716840695*^9}, {
  3.51057786052676*^9, 3.510577862520599*^9}, {3.511260107782901*^9, 
  3.51126011459449*^9}, {3.512098440453812*^9, 3.512098441470573*^9}, {
  3.512124534642285*^9, 3.512124538603209*^9}, {3.513482285925862*^9, 
  3.513482312140852*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"phizero", "[", "z_", "]"}], " ", "=", " ", 
  RowBox[{"mu", "-", 
   RowBox[{"rho", " ", 
    FractionBox["z", "rbb"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Psizero", "[", "z_", "]"}], " ", "=", 
  RowBox[{
   RowBox[{
    FractionBox["C1", 
     SuperscriptBox["rbb", 
      RowBox[{"3", "-", "\[Lambda]"}]]], " ", 
    SuperscriptBox["z", 
     RowBox[{"2", "-", "\[Lambda]"}]]}], "+", 
   RowBox[{
    FractionBox["C2", 
     SuperscriptBox["rbb", "\[Lambda]"]], 
    SuperscriptBox["z", 
     RowBox[{"\[Lambda]", "-", "1"}]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hzero", "[", "z_", "]"}], "=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"z", " ", "\[Epsilon]"}], 
    RowBox[{"2", "rbb"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chizero", "[", "z_", "]"}], "=", 
  RowBox[{"-", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", "a"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"temprels", " ", "=", " ", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"phizero", "[", "z", "]"}], "\[Equal]", "phi0"}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"phizero", "'"}], "[", "z", "]"}], "\[Equal]", "phip"}], ",", 
       RowBox[{
        RowBox[{"Psizero", "[", "z", "]"}], "\[Equal]", "Psi0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Psizero", "'"}], "[", "z", "]"}], "\[Equal]", "Psip"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"hzero", "'"}], "[", "z", "]"}], "\[Equal]", "hp"}], ",", 
       RowBox[{
        RowBox[{"chizero", "[", "z", "]"}], "\[Equal]", "chi0"}]}], "}"}], 
     " ", ",", " ", 
     RowBox[{"{", 
      RowBox[{
      "mu", ",", "rho", ",", "C1", ",", "C2", ",", "\[Epsilon]", ",", "a"}], 
      "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"bryvalues", "=", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "mu", ",", "rho", ",", "C1", ",", "C2", ",", "\[Epsilon]", ",", "a"}], 
       "}"}], " ", "/.", " ", "temprels"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzn0s1HEAx/HrjO08DNtZ5Wk5Tzl1hHkonft5GOpOF0N24ZyHzbOaEqqZ
FnNqaxYbPXg+jYYmZMSYsUh0KLUpO3b8ThIlUqu+n/vjs9c/nz/eNrLs8GQm
g8HwIYPSOol44wpNtdOnI6DQyuMa7C9P1Cocmlj72EJTVbXbWnWnvLa9P9NU
am/RDlSbRIT4EL+6d4fC2ZQZ34tEvk2CHxwyWvY9u0pTXCmLD3WWHP2hOr9P
Al32BgpFRIah3S3ofOLOACwYjRmEioPSDRgbL9uDs7lRnj+Ickk0Be1WwkVw
l50nhhaTXTchX+f1XdgZ2KBXu0ZTnoMyFhQbeBvDed16U6iM/GcGK+wuWMDv
71I5L4ncMQdX6FnyXAhjNOMieLXIXR1E01RxhVRrQlnYFiyY69ZqpxzKSyQe
ke8WwpXKn8XQ+pFZGRx7on8Pdm7tVMCcwLi36UR9V9kctO5tX4QPbzR8gpb7
0ytwM5m1CguWNjIziFuR65egmhl5MpN43bfcF7YqxAL4IWOVgkEpmvPeGpr6
tvdXq8oiKQoqA6YkMOHweAJ8Iwq+DB8kDzRDhyWTNsg5dqDZhxgl7WyByulK
jh9xnu3mBF+MB/AgpzHKBWrKbEPgJpN9BrbZMiVQ7NmTBLcVNlwB8fFMnDOU
dxh6QfZ6+ilo3FMTAR1L7OPhfmN/qfbvH10OBRm3q9LQG/i7Gvr1ZbWriNXF
rC5Iz3UNw1bp2giUWtlOwGB+7yQ8Lsx5D2sK6QV4SBHPW0ZfW5grnGhqqlrg
aihTI1EN1Htq0J/O01Bf6kMHYJ1ycRhWq36NQk64pU4mUZ54XxcyVCs5sQEa
yvzZbi7kmXdkxRGP5iqzIct7+Vw20f6VOBwK8kvd6kc01B+nNA/4HygF9DQ=

  "]],

Cell[BoxData[
 RowBox[{"mu", "-", 
  FractionBox[
   RowBox[{"rho", " ", "z"}], "rbb"]}]], "Output",
 CellChangeTimes->{
  3.5242995211583*^9, 3.524381949912039*^9, 3.524401812587621*^9, 
   3.524804051788109*^9, 3.524807712951489*^9, 3.524830621074097*^9, 
   3.524980174006889*^9, 3.524980880068879*^9, 3.524981652583689*^9, 
   3.524984901732008*^9, 3.524985067378093*^9, {3.524985413445212*^9, 
   3.52498543864181*^9}, 3.524991746441093*^9, 3.524991939293428*^9, 
   3.524992243683821*^9, 3.524994863703547*^9, 3.524995606763785*^9, 
   3.524996573165973*^9, 3.524997176965264*^9, 3.524997371368127*^9, 
   3.525000373769425*^9, 3.52500146430852*^9, 3.525002243023437*^9, 
   3.525002739104408*^9, {3.525016152943738*^9, 3.525016169218132*^9}, 
   3.525016214443193*^9, {3.525016248851704*^9, 3.525016257104077*^9}, 
   3.525016332051684*^9, 3.525016488443842*^9, 3.525163392434261*^9, 
   3.525163423902009*^9, 3.525163901642647*^9, 3.525528184293575*^9, 
   3.52552843828967*^9, 3.525536722786889*^9, 3.525576334327544*^9, 
   3.525585649367102*^9, 3.525587467349787*^9, 3.525587938021126*^9, 
   3.525588309563698*^9, 3.525588546800883*^9, 3.52559742169314*^9, 
   3.525670552066637*^9, 3.525797881202043*^9, 3.526021968307016*^9, 
   3.526064389371555*^9, 3.526113615422492*^9, 3.526316541411203*^9, 
   3.526357974092678*^9, 3.526365112415063*^9, 3.526369264717485*^9, 
   3.526701121163424*^9, 3.526701838063553*^9, 3.5267052406724*^9, 
   3.526798654545913*^9, 3.526807298209619*^9, 3.526807644232381*^9, 
   3.526815579278521*^9, 3.526820736684156*^9, 3.526820784830092*^9, 
   3.526820834292109*^9, 3.526827884041793*^9, 3.526841154152775*^9, 
   3.52687721168098*^9, 3.526879134442265*^9, 3.526893421937408*^9, 
   3.527497313050854*^9, 3.527658639943459*^9, 3.527743016020245*^9, 
   3.527770827323464*^9, 3.528562096250979*^9, 3.528567654463241*^9, 
   3.528570563149474*^9, 3.52857371810269*^9, 3.528614433691708*^9, 
   3.528625044345943*^9, 3.5286283732882*^9, 3.52863669462662*^9, 
   3.528638650390879*^9, 3.528640507894801*^9, 3.528644699842703*^9, 
   3.528711687395868*^9, 3.528791248492695*^9, 3.528957457147966*^9, 
   3.528959996649674*^9, 3.52896090164764*^9, 3.528961358105691*^9, 
   3.528976398570329*^9, 3.528987576711168*^9, 3.528988348640316*^9, 
   3.528990600638939*^9, 3.528991126933562*^9, 3.529003865907487*^9, 
   3.529004121453933*^9, 3.529004171959748*^9, 3.529004536718354*^9, 
   3.529047428358938*^9, 3.529221738299686*^9, 3.529243258070007*^9, 
   3.529306779198481*^9, 3.529383227871466*^9, 3.529415075109082*^9, 
   3.529480781155593*^9, 3.529729789869612*^9, 3.529825501520956*^9, 
   3.530195512911687*^9, 3.530258037406749*^9, 3.530270642737786*^9, 
   3.530449830234623*^9, 3.530512618234265*^9, 3.530598534637805*^9, 
   3.530600186417963*^9, 3.530686040430497*^9, 3.530742159150633*^9, 
   3.530771365456938*^9, 3.536323588385609*^9, 3.536574114105179*^9, 
   3.536855808601461*^9, 3.537079920177901*^9, 3.589775568274424*^9, {
   3.5897856470305214`*^9, 3.58978566715055*^9}, 3.591703114135117*^9, 
   3.591704038087325*^9, 3.5917048793109083`*^9, 3.591946138437202*^9, 
   3.591951786990636*^9, 3.591964579662891*^9, 3.592026996570471*^9, 
   3.5920391757081327`*^9, 3.594022293003767*^9, 3.594054274752738*^9, 
   3.594296172607931*^9, 3.594365352955799*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["C1", "rbb"], "+", 
  FractionBox[
   RowBox[{"C2", " ", "z"}], 
   SuperscriptBox["rbb", "2"]]}]], "Output",
 CellChangeTimes->{
  3.5242995211583*^9, 3.524381949912039*^9, 3.524401812587621*^9, 
   3.524804051788109*^9, 3.524807712951489*^9, 3.524830621074097*^9, 
   3.524980174006889*^9, 3.524980880068879*^9, 3.524981652583689*^9, 
   3.524984901732008*^9, 3.524985067378093*^9, {3.524985413445212*^9, 
   3.52498543864181*^9}, 3.524991746441093*^9, 3.524991939293428*^9, 
   3.524992243683821*^9, 3.524994863703547*^9, 3.524995606763785*^9, 
   3.524996573165973*^9, 3.524997176965264*^9, 3.524997371368127*^9, 
   3.525000373769425*^9, 3.52500146430852*^9, 3.525002243023437*^9, 
   3.525002739104408*^9, {3.525016152943738*^9, 3.525016169218132*^9}, 
   3.525016214443193*^9, {3.525016248851704*^9, 3.525016257104077*^9}, 
   3.525016332051684*^9, 3.525016488443842*^9, 3.525163392434261*^9, 
   3.525163423902009*^9, 3.525163901642647*^9, 3.525528184293575*^9, 
   3.52552843828967*^9, 3.525536722786889*^9, 3.525576334327544*^9, 
   3.525585649367102*^9, 3.525587467349787*^9, 3.525587938021126*^9, 
   3.525588309563698*^9, 3.525588546800883*^9, 3.52559742169314*^9, 
   3.525670552066637*^9, 3.525797881202043*^9, 3.526021968307016*^9, 
   3.526064389371555*^9, 3.526113615422492*^9, 3.526316541411203*^9, 
   3.526357974092678*^9, 3.526365112415063*^9, 3.526369264717485*^9, 
   3.526701121163424*^9, 3.526701838063553*^9, 3.5267052406724*^9, 
   3.526798654545913*^9, 3.526807298209619*^9, 3.526807644232381*^9, 
   3.526815579278521*^9, 3.526820736684156*^9, 3.526820784830092*^9, 
   3.526820834292109*^9, 3.526827884041793*^9, 3.526841154152775*^9, 
   3.52687721168098*^9, 3.526879134442265*^9, 3.526893421937408*^9, 
   3.527497313050854*^9, 3.527658639943459*^9, 3.527743016020245*^9, 
   3.527770827323464*^9, 3.528562096250979*^9, 3.528567654463241*^9, 
   3.528570563149474*^9, 3.52857371810269*^9, 3.528614433691708*^9, 
   3.528625044345943*^9, 3.5286283732882*^9, 3.52863669462662*^9, 
   3.528638650390879*^9, 3.528640507894801*^9, 3.528644699842703*^9, 
   3.528711687395868*^9, 3.528791248492695*^9, 3.528957457147966*^9, 
   3.528959996649674*^9, 3.52896090164764*^9, 3.528961358105691*^9, 
   3.528976398570329*^9, 3.528987576711168*^9, 3.528988348640316*^9, 
   3.528990600638939*^9, 3.528991126933562*^9, 3.529003865907487*^9, 
   3.529004121453933*^9, 3.529004171959748*^9, 3.529004536718354*^9, 
   3.529047428358938*^9, 3.529221738299686*^9, 3.529243258070007*^9, 
   3.529306779198481*^9, 3.529383227871466*^9, 3.529415075109082*^9, 
   3.529480781155593*^9, 3.529729789869612*^9, 3.529825501520956*^9, 
   3.530195512911687*^9, 3.530258037406749*^9, 3.530270642737786*^9, 
   3.530449830234623*^9, 3.530512618234265*^9, 3.530598534637805*^9, 
   3.530600186417963*^9, 3.530686040430497*^9, 3.530742159150633*^9, 
   3.530771365456938*^9, 3.536323588385609*^9, 3.536574114105179*^9, 
   3.536855808601461*^9, 3.537079920177901*^9, 3.589775568274424*^9, {
   3.5897856470305214`*^9, 3.58978566715055*^9}, 3.591703114135117*^9, 
   3.591704038087325*^9, 3.5917048793109083`*^9, 3.591946138437202*^9, 
   3.591951786990636*^9, 3.591964579662891*^9, 3.592026996570471*^9, 
   3.5920391757081327`*^9, 3.594022293003767*^9, 3.594054274752738*^9, 
   3.594296172607931*^9, 3.594365352965486*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"z", " ", "\[Epsilon]"}], 
   RowBox[{"2", " ", "rbb"}]]}]], "Output",
 CellChangeTimes->{
  3.5242995211583*^9, 3.524381949912039*^9, 3.524401812587621*^9, 
   3.524804051788109*^9, 3.524807712951489*^9, 3.524830621074097*^9, 
   3.524980174006889*^9, 3.524980880068879*^9, 3.524981652583689*^9, 
   3.524984901732008*^9, 3.524985067378093*^9, {3.524985413445212*^9, 
   3.52498543864181*^9}, 3.524991746441093*^9, 3.524991939293428*^9, 
   3.524992243683821*^9, 3.524994863703547*^9, 3.524995606763785*^9, 
   3.524996573165973*^9, 3.524997176965264*^9, 3.524997371368127*^9, 
   3.525000373769425*^9, 3.52500146430852*^9, 3.525002243023437*^9, 
   3.525002739104408*^9, {3.525016152943738*^9, 3.525016169218132*^9}, 
   3.525016214443193*^9, {3.525016248851704*^9, 3.525016257104077*^9}, 
   3.525016332051684*^9, 3.525016488443842*^9, 3.525163392434261*^9, 
   3.525163423902009*^9, 3.525163901642647*^9, 3.525528184293575*^9, 
   3.52552843828967*^9, 3.525536722786889*^9, 3.525576334327544*^9, 
   3.525585649367102*^9, 3.525587467349787*^9, 3.525587938021126*^9, 
   3.525588309563698*^9, 3.525588546800883*^9, 3.52559742169314*^9, 
   3.525670552066637*^9, 3.525797881202043*^9, 3.526021968307016*^9, 
   3.526064389371555*^9, 3.526113615422492*^9, 3.526316541411203*^9, 
   3.526357974092678*^9, 3.526365112415063*^9, 3.526369264717485*^9, 
   3.526701121163424*^9, 3.526701838063553*^9, 3.5267052406724*^9, 
   3.526798654545913*^9, 3.526807298209619*^9, 3.526807644232381*^9, 
   3.526815579278521*^9, 3.526820736684156*^9, 3.526820784830092*^9, 
   3.526820834292109*^9, 3.526827884041793*^9, 3.526841154152775*^9, 
   3.52687721168098*^9, 3.526879134442265*^9, 3.526893421937408*^9, 
   3.527497313050854*^9, 3.527658639943459*^9, 3.527743016020245*^9, 
   3.527770827323464*^9, 3.528562096250979*^9, 3.528567654463241*^9, 
   3.528570563149474*^9, 3.52857371810269*^9, 3.528614433691708*^9, 
   3.528625044345943*^9, 3.5286283732882*^9, 3.52863669462662*^9, 
   3.528638650390879*^9, 3.528640507894801*^9, 3.528644699842703*^9, 
   3.528711687395868*^9, 3.528791248492695*^9, 3.528957457147966*^9, 
   3.528959996649674*^9, 3.52896090164764*^9, 3.528961358105691*^9, 
   3.528976398570329*^9, 3.528987576711168*^9, 3.528988348640316*^9, 
   3.528990600638939*^9, 3.528991126933562*^9, 3.529003865907487*^9, 
   3.529004121453933*^9, 3.529004171959748*^9, 3.529004536718354*^9, 
   3.529047428358938*^9, 3.529221738299686*^9, 3.529243258070007*^9, 
   3.529306779198481*^9, 3.529383227871466*^9, 3.529415075109082*^9, 
   3.529480781155593*^9, 3.529729789869612*^9, 3.529825501520956*^9, 
   3.530195512911687*^9, 3.530258037406749*^9, 3.530270642737786*^9, 
   3.530449830234623*^9, 3.530512618234265*^9, 3.530598534637805*^9, 
   3.530600186417963*^9, 3.530686040430497*^9, 3.530742159150633*^9, 
   3.530771365456938*^9, 3.536323588385609*^9, 3.536574114105179*^9, 
   3.536855808601461*^9, 3.537079920177901*^9, 3.589775568274424*^9, {
   3.5897856470305214`*^9, 3.58978566715055*^9}, 3.591703114135117*^9, 
   3.591704038087325*^9, 3.5917048793109083`*^9, 3.591946138437202*^9, 
   3.591951786990636*^9, 3.591964579662891*^9, 3.592026996570471*^9, 
   3.5920391757081327`*^9, 3.594022293003767*^9, 3.594054274752738*^9, 
   3.594296172607931*^9, 3.594365352969002*^9}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"Log", "[", 
   RowBox[{"1", "+", "a"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.5242995211583*^9, 3.524381949912039*^9, 3.524401812587621*^9, 
   3.524804051788109*^9, 3.524807712951489*^9, 3.524830621074097*^9, 
   3.524980174006889*^9, 3.524980880068879*^9, 3.524981652583689*^9, 
   3.524984901732008*^9, 3.524985067378093*^9, {3.524985413445212*^9, 
   3.52498543864181*^9}, 3.524991746441093*^9, 3.524991939293428*^9, 
   3.524992243683821*^9, 3.524994863703547*^9, 3.524995606763785*^9, 
   3.524996573165973*^9, 3.524997176965264*^9, 3.524997371368127*^9, 
   3.525000373769425*^9, 3.52500146430852*^9, 3.525002243023437*^9, 
   3.525002739104408*^9, {3.525016152943738*^9, 3.525016169218132*^9}, 
   3.525016214443193*^9, {3.525016248851704*^9, 3.525016257104077*^9}, 
   3.525016332051684*^9, 3.525016488443842*^9, 3.525163392434261*^9, 
   3.525163423902009*^9, 3.525163901642647*^9, 3.525528184293575*^9, 
   3.52552843828967*^9, 3.525536722786889*^9, 3.525576334327544*^9, 
   3.525585649367102*^9, 3.525587467349787*^9, 3.525587938021126*^9, 
   3.525588309563698*^9, 3.525588546800883*^9, 3.52559742169314*^9, 
   3.525670552066637*^9, 3.525797881202043*^9, 3.526021968307016*^9, 
   3.526064389371555*^9, 3.526113615422492*^9, 3.526316541411203*^9, 
   3.526357974092678*^9, 3.526365112415063*^9, 3.526369264717485*^9, 
   3.526701121163424*^9, 3.526701838063553*^9, 3.5267052406724*^9, 
   3.526798654545913*^9, 3.526807298209619*^9, 3.526807644232381*^9, 
   3.526815579278521*^9, 3.526820736684156*^9, 3.526820784830092*^9, 
   3.526820834292109*^9, 3.526827884041793*^9, 3.526841154152775*^9, 
   3.52687721168098*^9, 3.526879134442265*^9, 3.526893421937408*^9, 
   3.527497313050854*^9, 3.527658639943459*^9, 3.527743016020245*^9, 
   3.527770827323464*^9, 3.528562096250979*^9, 3.528567654463241*^9, 
   3.528570563149474*^9, 3.52857371810269*^9, 3.528614433691708*^9, 
   3.528625044345943*^9, 3.5286283732882*^9, 3.52863669462662*^9, 
   3.528638650390879*^9, 3.528640507894801*^9, 3.528644699842703*^9, 
   3.528711687395868*^9, 3.528791248492695*^9, 3.528957457147966*^9, 
   3.528959996649674*^9, 3.52896090164764*^9, 3.528961358105691*^9, 
   3.528976398570329*^9, 3.528987576711168*^9, 3.528988348640316*^9, 
   3.528990600638939*^9, 3.528991126933562*^9, 3.529003865907487*^9, 
   3.529004121453933*^9, 3.529004171959748*^9, 3.529004536718354*^9, 
   3.529047428358938*^9, 3.529221738299686*^9, 3.529243258070007*^9, 
   3.529306779198481*^9, 3.529383227871466*^9, 3.529415075109082*^9, 
   3.529480781155593*^9, 3.529729789869612*^9, 3.529825501520956*^9, 
   3.530195512911687*^9, 3.530258037406749*^9, 3.530270642737786*^9, 
   3.530449830234623*^9, 3.530512618234265*^9, 3.530598534637805*^9, 
   3.530600186417963*^9, 3.530686040430497*^9, 3.530742159150633*^9, 
   3.530771365456938*^9, 3.536323588385609*^9, 3.536574114105179*^9, 
   3.536855808601461*^9, 3.537079920177901*^9, 3.589775568274424*^9, {
   3.5897856470305214`*^9, 3.58978566715055*^9}, 3.591703114135117*^9, 
   3.591704038087325*^9, 3.5917048793109083`*^9, 3.591946138437202*^9, 
   3.591951786990636*^9, 3.591964579662891*^9, 3.592026996570471*^9, 
   3.5920391757081327`*^9, 3.594022293003767*^9, 3.594054274752738*^9, 
   3.594296172607931*^9, 3.594365352972446*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"mu", "\[Rule]", 
    RowBox[{"phi0", "-", 
     RowBox[{"phip", " ", "z"}]}]}], ",", 
   RowBox[{"rho", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "phip"}], " ", "rbb"}]}], ",", 
   RowBox[{"C1", "\[Rule]", 
    RowBox[{
     RowBox[{"Psi0", " ", "rbb"}], "-", 
     RowBox[{"Psip", " ", "rbb", " ", "z"}]}]}], ",", 
   RowBox[{"C2", "\[Rule]", 
    RowBox[{"Psip", " ", 
     SuperscriptBox["rbb", "2"]}]}], ",", 
   RowBox[{"\[Epsilon]", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "hp", " ", "rbb"}]}], ",", 
   RowBox[{"a", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", "chi0"}]]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", "chi0"]}], ")"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.5242995211583*^9, 3.524381949912039*^9, 3.524401812587621*^9, 
   3.524804051788109*^9, 3.524807712951489*^9, 3.524830621074097*^9, 
   3.524980174006889*^9, 3.524980880068879*^9, 3.524981652583689*^9, 
   3.524984901732008*^9, 3.524985067378093*^9, {3.524985413445212*^9, 
   3.52498543864181*^9}, 3.524991746441093*^9, 3.524991939293428*^9, 
   3.524992243683821*^9, 3.524994863703547*^9, 3.524995606763785*^9, 
   3.524996573165973*^9, 3.524997176965264*^9, 3.524997371368127*^9, 
   3.525000373769425*^9, 3.52500146430852*^9, 3.525002243023437*^9, 
   3.525002739104408*^9, {3.525016152943738*^9, 3.525016169218132*^9}, 
   3.525016214443193*^9, {3.525016248851704*^9, 3.525016257104077*^9}, 
   3.525016332051684*^9, 3.525016488443842*^9, 3.525163392434261*^9, 
   3.525163423902009*^9, 3.525163901642647*^9, 3.525528184293575*^9, 
   3.52552843828967*^9, 3.525536722786889*^9, 3.525576334327544*^9, 
   3.525585649367102*^9, 3.525587467349787*^9, 3.525587938021126*^9, 
   3.525588309563698*^9, 3.525588546800883*^9, 3.52559742169314*^9, 
   3.525670552066637*^9, 3.525797881202043*^9, 3.526021968307016*^9, 
   3.526064389371555*^9, 3.526113615422492*^9, 3.526316541411203*^9, 
   3.526357974092678*^9, 3.526365112415063*^9, 3.526369264717485*^9, 
   3.526701121163424*^9, 3.526701838063553*^9, 3.5267052406724*^9, 
   3.526798654545913*^9, 3.526807298209619*^9, 3.526807644232381*^9, 
   3.526815579278521*^9, 3.526820736684156*^9, 3.526820784830092*^9, 
   3.526820834292109*^9, 3.526827884041793*^9, 3.526841154152775*^9, 
   3.52687721168098*^9, 3.526879134442265*^9, 3.526893421937408*^9, 
   3.527497313050854*^9, 3.527658639943459*^9, 3.527743016020245*^9, 
   3.527770827323464*^9, 3.528562096250979*^9, 3.528567654463241*^9, 
   3.528570563149474*^9, 3.52857371810269*^9, 3.528614433691708*^9, 
   3.528625044345943*^9, 3.5286283732882*^9, 3.52863669462662*^9, 
   3.528638650390879*^9, 3.528640507894801*^9, 3.528644699842703*^9, 
   3.528711687395868*^9, 3.528791248492695*^9, 3.528957457147966*^9, 
   3.528959996649674*^9, 3.52896090164764*^9, 3.528961358105691*^9, 
   3.528976398570329*^9, 3.528987576711168*^9, 3.528988348640316*^9, 
   3.528990600638939*^9, 3.528991126933562*^9, 3.529003865907487*^9, 
   3.529004121453933*^9, 3.529004171959748*^9, 3.529004536718354*^9, 
   3.529047428358938*^9, 3.529221738299686*^9, 3.529243258070007*^9, 
   3.529306779198481*^9, 3.529383227871466*^9, 3.529415075109082*^9, 
   3.529480781155593*^9, 3.529729789869612*^9, 3.529825501520956*^9, 
   3.530195512911687*^9, 3.530258037406749*^9, 3.530270642737786*^9, 
   3.530449830234623*^9, 3.530512618234265*^9, 3.530598534637805*^9, 
   3.530600186417963*^9, 3.530686040430497*^9, 3.530742159150633*^9, 
   3.530771365456938*^9, 3.536323588385609*^9, 3.536574114105179*^9, 
   3.536855808601461*^9, 3.537079920177901*^9, 3.589775568274424*^9, {
   3.5897856470305214`*^9, 3.58978566715055*^9}, 3.591703114135117*^9, 
   3.591704038087325*^9, 3.5917048793109083`*^9, 3.591946138437202*^9, 
   3.591951786990636*^9, 3.591964579662891*^9, 3.592026996570471*^9, 
   3.5920391757081327`*^9, 3.594022293003767*^9, 3.594054274752738*^9, 
   3.594296172607931*^9, 3.594365353310031*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"phi0", "-", 
    RowBox[{"phip", " ", "z"}]}], ",", 
   RowBox[{
    RowBox[{"-", "phip"}], " ", "rbb"}], ",", 
   RowBox[{
    RowBox[{"Psi0", " ", "rbb"}], "-", 
    RowBox[{"Psip", " ", "rbb", " ", "z"}]}], ",", 
   RowBox[{"Psip", " ", 
    SuperscriptBox["rbb", "2"]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", "hp", " ", "rbb"}], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", "chi0"}]]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[ExponentialE]", "chi0"]}], ")"}]}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.5242995211583*^9, 3.524381949912039*^9, 3.524401812587621*^9, 
   3.524804051788109*^9, 3.524807712951489*^9, 3.524830621074097*^9, 
   3.524980174006889*^9, 3.524980880068879*^9, 3.524981652583689*^9, 
   3.524984901732008*^9, 3.524985067378093*^9, {3.524985413445212*^9, 
   3.52498543864181*^9}, 3.524991746441093*^9, 3.524991939293428*^9, 
   3.524992243683821*^9, 3.524994863703547*^9, 3.524995606763785*^9, 
   3.524996573165973*^9, 3.524997176965264*^9, 3.524997371368127*^9, 
   3.525000373769425*^9, 3.52500146430852*^9, 3.525002243023437*^9, 
   3.525002739104408*^9, {3.525016152943738*^9, 3.525016169218132*^9}, 
   3.525016214443193*^9, {3.525016248851704*^9, 3.525016257104077*^9}, 
   3.525016332051684*^9, 3.525016488443842*^9, 3.525163392434261*^9, 
   3.525163423902009*^9, 3.525163901642647*^9, 3.525528184293575*^9, 
   3.52552843828967*^9, 3.525536722786889*^9, 3.525576334327544*^9, 
   3.525585649367102*^9, 3.525587467349787*^9, 3.525587938021126*^9, 
   3.525588309563698*^9, 3.525588546800883*^9, 3.52559742169314*^9, 
   3.525670552066637*^9, 3.525797881202043*^9, 3.526021968307016*^9, 
   3.526064389371555*^9, 3.526113615422492*^9, 3.526316541411203*^9, 
   3.526357974092678*^9, 3.526365112415063*^9, 3.526369264717485*^9, 
   3.526701121163424*^9, 3.526701838063553*^9, 3.5267052406724*^9, 
   3.526798654545913*^9, 3.526807298209619*^9, 3.526807644232381*^9, 
   3.526815579278521*^9, 3.526820736684156*^9, 3.526820784830092*^9, 
   3.526820834292109*^9, 3.526827884041793*^9, 3.526841154152775*^9, 
   3.52687721168098*^9, 3.526879134442265*^9, 3.526893421937408*^9, 
   3.527497313050854*^9, 3.527658639943459*^9, 3.527743016020245*^9, 
   3.527770827323464*^9, 3.528562096250979*^9, 3.528567654463241*^9, 
   3.528570563149474*^9, 3.52857371810269*^9, 3.528614433691708*^9, 
   3.528625044345943*^9, 3.5286283732882*^9, 3.52863669462662*^9, 
   3.528638650390879*^9, 3.528640507894801*^9, 3.528644699842703*^9, 
   3.528711687395868*^9, 3.528791248492695*^9, 3.528957457147966*^9, 
   3.528959996649674*^9, 3.52896090164764*^9, 3.528961358105691*^9, 
   3.528976398570329*^9, 3.528987576711168*^9, 3.528988348640316*^9, 
   3.528990600638939*^9, 3.528991126933562*^9, 3.529003865907487*^9, 
   3.529004121453933*^9, 3.529004171959748*^9, 3.529004536718354*^9, 
   3.529047428358938*^9, 3.529221738299686*^9, 3.529243258070007*^9, 
   3.529306779198481*^9, 3.529383227871466*^9, 3.529415075109082*^9, 
   3.529480781155593*^9, 3.529729789869612*^9, 3.529825501520956*^9, 
   3.530195512911687*^9, 3.530258037406749*^9, 3.530270642737786*^9, 
   3.530449830234623*^9, 3.530512618234265*^9, 3.530598534637805*^9, 
   3.530600186417963*^9, 3.530686040430497*^9, 3.530742159150633*^9, 
   3.530771365456938*^9, 3.536323588385609*^9, 3.536574114105179*^9, 
   3.536855808601461*^9, 3.537079920177901*^9, 3.589775568274424*^9, {
   3.5897856470305214`*^9, 3.58978566715055*^9}, 3.591703114135117*^9, 
   3.591704038087325*^9, 3.5917048793109083`*^9, 3.591946138437202*^9, 
   3.591951786990636*^9, 3.591964579662891*^9, 3.592026996570471*^9, 
   3.5920391757081327`*^9, 3.594022293003767*^9, 3.594054274752738*^9, 
   3.594296172607931*^9, 3.5943653537111273`*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"myfalloffs", "[", 
    RowBox[{
    "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", ",", "m_", 
     ",", "\[Mu]_", ",", "rb_"}], "]"}], ":=", 
   RowBox[{"bryvalues", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"z", "\[Rule]", "delta"}], ",", 
      RowBox[{"rbb", "\[Rule]", "rb"}], ",", 
      RowBox[{"phi0", "\[Rule]", 
       RowBox[{
        RowBox[{"myphi", "[", 
         RowBox[{
         "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
          ",", "rb"}], "]"}], "[", "delta", "]"}]}], ",", 
      RowBox[{"phip", "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"myphi", "[", 
          RowBox[{
          "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
           ",", "rb"}], "]"}], "'"}], "[", "delta", "]"}]}], ",", 
      RowBox[{"Psi0", "\[Rule]", 
       RowBox[{
        RowBox[{"myPsi", "[", 
         RowBox[{
         "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
          ",", "rb"}], "]"}], "[", "delta", "]"}]}], ",", 
      RowBox[{"Psip", "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"myPsi", "[", 
          RowBox[{
          "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
           ",", "rb"}], "]"}], "'"}], "[", "delta", "]"}]}], ",", 
      RowBox[{"hp", "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"myh", "[", 
          RowBox[{
          "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
           ",", "rb"}], "]"}], "'"}], "[", "delta", "]"}]}], ",", 
      RowBox[{"chi0", "\[Rule]", 
       RowBox[{
        RowBox[{"mychi", "[", 
         RowBox[{
         "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
          ",", "rb"}], "]"}], "[", "delta", "]"}]}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"mapitozero", "[", 
   RowBox[{
   "phiseed_", ",", "Psiseed_", ",", "chiseed_", ",", "q_", ",", "L_", ",", 
    "m_", ",", "\[Mu]_", ",", "rbseed_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"root", "=", 
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"myfalloffs", "[", 
            RowBox[{
            "xphi", ",", "Psiseed", ",", "xchi", ",", "q", ",", "L", ",", "m",
              ",", "\[Mu]", ",", "xrb"}], "]"}], "[", 
           RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"myfalloffs", "[", 
            RowBox[{
            "xphi", ",", "Psiseed", ",", "xchi", ",", "q", ",", "L", ",", "m",
              ",", "\[Mu]", ",", "xrb"}], "]"}], "[", 
           RowBox[{"[", "6", "]"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"myfalloffs", "[", 
            RowBox[{
            "xphi", ",", "Psiseed", ",", "xchi", ",", "q", ",", "L", ",", "m",
              ",", "\[Mu]", ",", "xrb"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "\[Mu]"}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"xphi", ",", "phiseed"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"xchi", ",", "chiseed"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"xrb", ",", "rbseed"}], "}"}]}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"root", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"xPsi", "\[Rule]", " ", "Psiseed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"root", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"root", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "}"}]}], "]"}]}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.51825345996814*^9, 3.518253503672404*^9}, {
   3.518253569283111*^9, 3.518253572916624*^9}, {3.518253661418877*^9, 
   3.518253663269773*^9}, {3.518254988190951*^9, 3.518254992052982*^9}, 
   3.518255309130712*^9, {3.518255479609168*^9, 3.518255483274393*^9}, {
   3.518255729646248*^9, 3.518255732373961*^9}, 3.518256808528726*^9, {
   3.518256844739378*^9, 3.51825687409923*^9}, {3.518257979378632*^9, 
   3.518257981256335*^9}, {3.518781357885994*^9, 3.51878135810442*^9}, {
   3.518781412507668*^9, 3.518781412856478*^9}, 3.518784447226562*^9, {
   3.518845114763977*^9, 3.518845118824914*^9}, {3.518845581923709*^9, 
   3.518845584884543*^9}, {3.518845724690582*^9, 3.518845729033978*^9}, {
   3.518846518589559*^9, 3.518846521026605*^9}, {3.518846596046646*^9, 
   3.518846600830725*^9}, {3.518850582922312*^9, 3.518850585122151*^9}, {
   3.518850821675352*^9, 3.518850848961273*^9}, {3.518974330218472*^9, 
   3.518974336178536*^9}, 3.518974392852843*^9, {3.518979218810205*^9, 
   3.518979223122877*^9}, {3.51897944668155*^9, 3.518979446834642*^9}, {
   3.519037007003674*^9, 3.519037013062243*^9}, {3.519040334854333*^9, 
   3.519040339438048*^9}, {3.519205264525156*^9, 3.519205264683847*^9}, {
   3.524300259433193*^9, 3.524300292069622*^9}, {3.524300410117035*^9, 
   3.524300413481683*^9}, {3.524300552668965*^9, 3.524300557681228*^9}, {
   3.524980795239148*^9, 3.524980828687594*^9}, {3.525536655140798*^9, 
   3.525536655541713*^9}, {3.525587786649477*^9, 3.525587798816364*^9}, {
   3.525588468432449*^9, 3.525588469877958*^9}, {3.525589155046332*^9, 
   3.52558915784769*^9}, {3.526316545775968*^9, 3.52631654802111*^9}, {
   3.591702955147039*^9, 3.591703003462365*^9}, {3.591704171587988*^9, 
   3.591704189187866*^9}, {3.591704225117798*^9, 3.591704226444675*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"myfalloffs", "[", 
    RowBox[{
    "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", ",", "m_", 
     ",", "\[Mu]_", ",", "rb_"}], "]"}], ":=", 
   RowBox[{"bryvalues", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"z", "\[Rule]", "delta"}], ",", 
      RowBox[{"rbb", "\[Rule]", "rb"}], ",", 
      RowBox[{"phi0", "\[Rule]", 
       RowBox[{
        RowBox[{"myphi", "[", 
         RowBox[{
         "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
          ",", "rb"}], "]"}], "[", "delta", "]"}]}], ",", 
      RowBox[{"phip", "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"myphi", "[", 
          RowBox[{
          "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
           ",", "rb"}], "]"}], "'"}], "[", "delta", "]"}]}], ",", 
      RowBox[{"Psi0", "\[Rule]", 
       RowBox[{
        RowBox[{"myPsi", "[", 
         RowBox[{
         "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
          ",", "rb"}], "]"}], "[", "delta", "]"}]}], ",", 
      RowBox[{"Psip", "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"myPsi", "[", 
          RowBox[{
          "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
           ",", "rb"}], "]"}], "'"}], "[", "delta", "]"}]}], ",", 
      RowBox[{"hp", "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"myh", "[", 
          RowBox[{
          "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
           ",", "rb"}], "]"}], "'"}], "[", "delta", "]"}]}], ",", 
      RowBox[{"chi0", "\[Rule]", 
       RowBox[{
        RowBox[{"mychi", "[", 
         RowBox[{
         "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
          ",", "rb"}], "]"}], "[", "delta", "]"}]}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"mapitozero", "[", 
   RowBox[{
   "phiseed_", ",", "Psiseed_", ",", "chiseed_", ",", "q_", ",", "L_", ",", 
    "m_", ",", "\[Mu]_", ",", "rbseed_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"root", "=", 
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"myfalloffs", "[", 
            RowBox[{
            "xphi", ",", "Psiseed", ",", "xchi", ",", "q", ",", "L", ",", "m",
              ",", "\[Mu]", ",", "xrb"}], "]"}], "[", 
           RowBox[{"[", "4", "]"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"myfalloffs", "[", 
            RowBox[{
            "xphi", ",", "Psiseed", ",", "xchi", ",", "q", ",", "L", ",", "m",
              ",", "\[Mu]", ",", "xrb"}], "]"}], "[", 
           RowBox[{"[", "6", "]"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"myfalloffs", "[", 
            RowBox[{
            "xphi", ",", "Psiseed", ",", "xchi", ",", "q", ",", "L", ",", "m",
              ",", "\[Mu]", ",", "xrb"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "\[Mu]"}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"xphi", ",", "phiseed"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"xchi", ",", "chiseed"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"xrb", ",", "rbseed"}], "}"}]}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"root", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"xPsi", "\[Rule]", " ", "Psiseed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"root", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"root", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "}"}]}], "]"}]}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.51825345996814*^9, 3.518253503672404*^9}, {
   3.518253569283111*^9, 3.518253572916624*^9}, {3.518253661418877*^9, 
   3.518253663269773*^9}, {3.518254988190951*^9, 3.518254992052982*^9}, 
   3.518255309130712*^9, {3.518255479609168*^9, 3.518255483274393*^9}, {
   3.518255729646248*^9, 3.518255732373961*^9}, 3.518256808528726*^9, {
   3.518256844739378*^9, 3.51825687409923*^9}, {3.518257979378632*^9, 
   3.518257981256335*^9}, {3.518781357885994*^9, 3.51878135810442*^9}, {
   3.518781412507668*^9, 3.518781412856478*^9}, 3.518784447226562*^9, {
   3.518845114763977*^9, 3.518845118824914*^9}, {3.518845581923709*^9, 
   3.518845584884543*^9}, {3.518845724690582*^9, 3.518845729033978*^9}, {
   3.518846518589559*^9, 3.518846521026605*^9}, {3.518846596046646*^9, 
   3.518846600830725*^9}, {3.518850582922312*^9, 3.518850585122151*^9}, {
   3.518850821675352*^9, 3.518850848961273*^9}, {3.518974330218472*^9, 
   3.518974336178536*^9}, 3.518974392852843*^9, {3.518979218810205*^9, 
   3.518979223122877*^9}, {3.51897944668155*^9, 3.518979446834642*^9}, {
   3.519037007003674*^9, 3.519037013062243*^9}, {3.519040334854333*^9, 
   3.519040339438048*^9}, {3.519205264525156*^9, 3.519205264683847*^9}, {
   3.524300259433193*^9, 3.524300292069622*^9}, {3.524300410117035*^9, 
   3.524300413481683*^9}, {3.524300552668965*^9, 3.524300557681228*^9}, {
   3.524980795239148*^9, 3.524980828687594*^9}, {3.525536655140798*^9, 
   3.525536655541713*^9}, {3.525587786649477*^9, 3.525587798816364*^9}, {
   3.525588468432449*^9, 3.525588469877958*^9}, {3.525589155046332*^9, 
   3.52558915784769*^9}, {3.526316545775968*^9, 3.52631654802111*^9}, {
   3.591702955147039*^9, 3.591703003462365*^9}, {3.591704171587988*^9, 
   3.591704189187866*^9}, {3.591704225117798*^9, 3.591704226444675*^9}, 
   3.594054329328204*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Condensate I ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"q", "=", "2"}], ",", 
     RowBox[{
      SuperscriptBox["m", "2"], "=", 
      RowBox[{"-", "2"}]}]}], ")"}], TraditionalForm]], "None"]
}], "Section",
 CellChangeTimes->{{3.443459199746215*^9, 3.443459202566156*^9}, {
   3.472906417275369*^9, 3.472906428362313*^9}, {3.510309224964183*^9, 
   3.510309227292802*^9}, {3.513958419780237*^9, 3.513958426972572*^9}, {
   3.51663763919149*^9, 3.516637640638854*^9}, {3.526705245576708*^9, 
   3.526705260674853*^9}, 3.526806924012465*^9, {3.527742607775531*^9, 
   3.527742629364849*^9}, {3.594054422702169*^9, 3.594054431370164*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Phi]s", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"myphi", "[", 
    RowBox[{
    "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
     "rb"}], "]"}], "[", "z", "]"}]}], "\n", 
 RowBox[{
  RowBox[{"\[CapitalPsi]s", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"myPsi", "[", 
    RowBox[{
    "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
     "rb"}], "]"}], "[", "z", "]"}]}], "\n", 
 RowBox[{
  RowBox[{"\[Chi]s", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"mychi", "[", 
    RowBox[{
    "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
     "rb"}], "]"}], "[", "z", "]"}]}], "\n", 
 RowBox[{
  RowBox[{"hs", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"myh", "[", 
    RowBox[{
    "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
     "rb"}], "]"}], "[", "z", "]"}]}]}], "Input",
 CellChangeTimes->{{3.526316657199994*^9, 3.526316682010257*^9}, {
  3.591778059412162*^9, 3.591778064285982*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"Evaluate", "[", 
     RowBox[{"\[Phi]s", "[", "z", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "delta", ",", 
      RowBox[{"1", "-", "small"}]}], "}"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<z\>\"", ",", "\"\<\[Phi]\>\""}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", "Thick"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], "]"}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"\[CapitalPsi]s", "[", "z", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "delta", ",", 
     RowBox[{"1", "-", "small"}]}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<z\>\"", ",", "\"\<\[CapitalPsi]\>\""}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"\[Chi]s", "[", "z", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "delta", ",", 
     RowBox[{"1", "-", "small"}]}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<z\>\"", ",", "\"\<\[Chi]\>\""}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", "Thick"}]}], "]"}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"hs", "[", "z", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "delta", ",", 
     RowBox[{"1", "-", "small"}]}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<z\>\"", ",", "\"\<h\>\""}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", "Thick"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.5243809036163*^9, {3.59177807040476*^9, 3.5917780903611803`*^9}, {
   3.5940555895904837`*^9, 3.594055593865375*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJwVxX04FHYAB3AUrrSLIzoemgdDoitl2fC9xTMx8pIxJl0m1CJ3vawyNaKt
9OIpqSFZUiTHcVepW+alF4fIcdS683a7Lh0/cuQlbPvj83wso/cF79LS0NDw
/8//TwgieO7aoR425dQaG+ooRkRcaS99A4xSA7ITlo7CNd5ZXE33QuFY/j6B
zihkdydar9JDwEpQ+J2eJ1gnC22+QI+BFrPMoamP4BVb1/cs/QCSKXZLvIsJ
Kh7uOHWano4c6xMMLyeC3/v07E/Rs7Hw4JpOEHMEy/xMK0fHbiDqWHTDJXcV
ivtFkd4WFeja397dwBqCofOssiGTjzejXzxzy1aiw9IRV9Q16N4mognuKJDi
OCzV1KwFd2qP24xajs4q65Y2t3p0m6SUmTgOoug02yxc1YhWi5jIhxn9UCZp
Ly9PeIqMNNqKK7Q+JCTE6ZvZiMA/4MSZcpEi/rD+3W3cFkRIVXmT3FcwR0/r
k9Vt+Fw1+PSnmB5QqPemS0fasWrLldfO5hL8eaJY1sXowBHm/ZlzazpxYXGy
iHpODMNavfCJzR3wGtxB5PJOaOf8IqRltWOdT3xsobUEF1v4jQbM5/B4ECaP
P94NSfgS+7i9zThZtYdv3NCDXYtzfK5RmjAiiMl8YfkKESk7NzIrn8DZJDHP
/ujfYPA+mSzJa0T1Qu5c7MPXoAh+zAzpqce2cW4sz0SGupHZlINmdXBKVFj2
R/bi4sbrfSaeteAUGet1+/dBsyTKwfCqENsvlVMaZ/pgl58uFX2sgcI3tMIq
vx/W+YXajY/uYSGD83LJNwNI9kk+JEwXQCfJuPDR5AA6Pit+m5BejTLzluWK
nEFcGrFuOd/CQ2/ghFa2lxycghV5EqNK8LwZ1/gKOZiTotF553Kwh993F2X8
A+EcJVeRdht1K+2z6esV8FZv9iptvYUKXfa0plgB+8t1vKCDxXD8ec1AUuob
kBLt+sMri7CFP70/2FoJ24LngdNL/0Bw3tbrWo1KnOCYVgmDC6DSNQlxZb9F
YTR/9620XFhtGuMO0IZQKpa+5ztdxtCwx1la/RBEA4eYAc8vojDYiGKQ+A7j
CwmVTvwsjB+ddUijqtC3vtl/1VQmJHah4iNCFUK+VAZQ955EWG69lTxqGJrt
75TNmal48uCuvvn8MAQMVowv9SgesyxSX98ewYyAb7u9OQk7RZdzqX4E1z05
GnHYCTV7YYdsK4GbR6lF7BQLv9HjbLhBBLxf+nUP8VjgxrtU+ocRsI38bJ5Z
sfBRp+vxmWiCj+rj8t20KOR40saWHiHY9UHL7DtuOFqEZ7x1bxK4lKYv6poP
BCtGvay7hCBf0TE1eiAQ43qRHTfLCOjKX8MiJAEw/d5h+9c8ArLI/atllf6I
m27iZAgJDkeZeXJifaDloluwSEyglrq+2NDLRI408QdxF4GRrUFEVwFgnyGx
K+oh2J9emVR73B2BncXVm2UEq8r8TaierrjK8WpKfUtwcmZcnNXGAMP0zrkg
FQG1w9NUEueIxjrDEEtCsHrGpzZ9nT2G9Adlf6kJAtmUqLann+LYfd8bWR8I
mqvFe7vs6DBgVe1mzRDMhp+fm2vQxw1d07WMOQLxS+O8tfUa2FSRql5YIHCo
UXxra2Hp8S/khWbQ
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"z\"", TraditionalForm], 
    FormBox["\"\[Phi]\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.594055576383017*^9, 3.594055598764233*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJwV13k4VdsbB/DIEEmSSKiEogmJkHwVNzQoU5KpUKFU1I2KSqE5kusioUhS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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"z\"", TraditionalForm], 
    FormBox["\"\[CapitalPsi]\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.594055580606925*^9, 3.594055603019009*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJwV1Xc8Vf8fB3CR+ctKJamUqDQQiYSX5FuEQhLJSoWKMlpS6d5rb25kZF2U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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"z\"", TraditionalForm], 
    FormBox["\"\[Chi]\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotRange->NCache[{{
      Rational[1, 10000000000], 
      Rational[999999999, 1000000000]}, {0., 0.9104104795211272}}, {{1.*^-10, 
    0.999999999}, {0., 0.9104104795211272}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.594055580606925*^9, 3.594055607287943*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJwVlXc8le8bx1FKFKlkZHzJJolIkqstI6GshlBWUXGOHbLKTHZJUtY5Ukb2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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"z\"", TraditionalForm], 
    FormBox["\"h\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotRange->NCache[{{
      Rational[1, 10000000000], 
      Rational[999999999, 1000000000]}, {-0.05030907550617846, 
     0.004108115828627345}}, {{1.*^-10, 0.999999999}, {-0.05030907550617846, 
    0.004108115828627345}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.594055580606925*^9, 3.594055611659092*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.09308471219300915`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "1.1100000000000005`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "0.9104104892267038`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.19905603777423378`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.591704052866707*^9, 
  3.591704054402067*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Temp", "[", 
  RowBox[{
  "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb", ",", 
   "\[Mu]", ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{
  3.526662073273216*^9, {3.591704057875879*^9, 3.591704059341307*^9}}],

Cell[BoxData["0.041158203560744885`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527658688001435*^9, {3.591704059972695*^9, 3.591704086534441*^9}, 
   3.59170419598445*^9, 3.59170424016538*^9, 3.5917048837483883`*^9, 
   3.591946228244418*^9, 3.591951798033979*^9, 3.592027498956504*^9, 
   3.592039057189651*^9, 3.5920391791974783`*^9, 3.592114806608581*^9, 
   3.594054584660337*^9, 3.5940556723846693`*^9, 3.594056623590119*^9, 
   3.594096857023037*^9, 3.594118035340591*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "6"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozero", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
            ",", "\[Mu]", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"O1", "[", 
           RowBox[{
           "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", 
            "L", ",", "m", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"ene", "=", 
          RowBox[{"en", "[", 
           RowBox[{
           "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", 
            "L", ",", "m", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb",
             ",", "\[Mu]", ",", "m"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "\[Mu]", ",", "rb"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Psi0H", "=", 
          RowBox[{"Psi0H", "-", "0.05"}]}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "20"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, {3.527658676702615*^9, 3.527658691526883*^9}, {
   3.591704092004555*^9, 3.591704107504458*^9}, {3.591946160691942*^9, 
   3.591946199045264*^9}, {3.591946255624442*^9, 3.591946316089252*^9}, {
   3.591951264369655*^9, 3.591951267495867*^9}, {3.592035457271832*^9, 
   3.592035457568481*^9}, {3.592114778159609*^9, 3.592114798380678*^9}, 
   3.59211974885962*^9, {3.59405447521732*^9, 3.594054480149785*^9}, {
   3.594054569792313*^9, 3.594054577023636*^9}, 3.594055668834762*^9, {
   3.5940566271997433`*^9, 3.594056627709402*^9}, 3.594096853237224*^9, 
   3.594118037520302*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.10038759266761751`", ",", "1.1100000000000005`", ",", 
   "1.731241063645966`", ",", "1", ",", "0.1822197673046524`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594118943737821*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.1100000000000005`", ",", "0.023208294720267003`", ",", 
   RowBox[{"-", "0.10216058655424204`"}], ",", "0.5156106288390369`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594118943802422*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.11953716785549647`", ",", "1.0600000000000005`", ",", 
   "1.66874964056066`", ",", "1", ",", "0.1943186507435722`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594119581968874*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.0600000000000005`", ",", "0.024313571690659196`", ",", 
   RowBox[{"-", "0.1006874697969553`"}], ",", "0.14171252142761814`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594119582005558*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.1413686344956206`", ",", "1.0100000000000005`", ",", 
   "1.601111243164951`", ",", "1", ",", "0.20664924145245567`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.5941201990998573`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.0100000000000005`", ",", "0.025403908762900194`", ",", 
   RowBox[{"-", "0.09897235844347511`"}], ",", "2.206371138904647`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594120199168192*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.16609119772326342`", ",", "0.9600000000000004`", ",", 
   "1.5282481917976263`", ",", "1", ",", "0.21913295333952662`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594121204901506*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.9600000000000004`", ",", "0.026472387834778437`", ",", 
   RowBox[{"-", "0.09699357141074294`"}], ",", 
   RowBox[{"-", "0.5806345029795865`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.5941212049394827`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.1939116021132362`", ",", "0.9100000000000004`", ",", 
   "1.4501945832432737`", ",", "1", ",", "0.23168744098605798`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.59412213598315*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.9100000000000004`", ",", "0.02751268804799238`", ",", 
   RowBox[{"-", "0.09473091332855335`"}], ",", 
   RowBox[{"-", "0.13469100125419417`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.5941221360201883`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.22502936919344718`", ",", "0.8600000000000003`", ",", 
   "1.367096075959816`", ",", "1", ",", "0.24422799819168814`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.5941228978556833`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.8600000000000003`", ",", "0.028519177406982624`", ",", 
   RowBox[{"-", "0.09216624466543906`"}], ",", "0.34513125770471365`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594122897886179*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.2596286971105981`", ",", "0.8100000000000003`", ",", 
   "1.279213813257043`", ",", "1", ",", "0.2566686391637273`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.5941239160382643`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.8100000000000003`", ",", "0.0294868866207863`", ",", 
   RowBox[{"-", "0.0892838676297348`"}], ",", "1.8425481566874387`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.5941239160712643`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.2978661658097048`", ",", "0.7600000000000002`", ",", 
   "1.186927760972847`", ",", "1", ",", "0.2689230105276924`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594125274685664*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.7600000000000002`", ",", "0.030411511076027988`", ",", 
   RowBox[{"-", "0.08607100329907665`"}], ",", 
   RowBox[{"-", "1.918522526400082`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594125274718845*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.33985296314833247`", ",", "0.7100000000000002`", ",", 
   "1.090745459491179`", ",", "1", ",", "0.28090509226553606`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594126087578762*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.7100000000000002`", ",", "0.03128934912756243`", ",", 
   RowBox[{"-", "0.08251814439814995`"}], ",", 
   RowBox[{"-", "1.1895961994947755`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594126087646199*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.38563058092221475`", ",", "0.6600000000000001`", ",", 
   "0.9913141834513182`", ",", "1", ",", "0.29252977955494347`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.5941269964391193`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.6600000000000001`", ",", "0.03211722879006128`", ",", 
   RowBox[{"-", "0.07861937559705225`"}], ",", "3.981717850615434`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.5941269964734497`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.43513925800674597`", ",", "0.6100000000000001`", ",", 
   "0.889434691344101`", ",", "1", ",", "0.3037135102026956`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.59412771007506*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.6100000000000001`", ",", "0.03289248812661802`", ",", 
   RowBox[{"-", "0.0743727370324912`"}], ",", 
   RowBox[{"-", "1.983944595786491`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594127710109641*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.48817846018129024`", ",", "0.56`", ",", "0.7860791672568006`", ",", "1", 
   ",", "0.3143747675151936`"}], "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594129015255138*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.56`", ",", "0.033612878812278556`", ",", 
   RowBox[{"-", "0.06978041150474883`"}], ",", 
   RowBox[{"-", "3.313859520850579`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594129015296515*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5443604378356742`", ",", "0.51`", ",", "0.6824073727209649`", ",", "1", 
   ",", "0.32443465683254047`"}], "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594130366329468*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.51`", ",", "0.034276510133066186`", ",", 
   RowBox[{"-", "0.0648489177233763`"}], ",", "3.7809155813348405`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594130366366517*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6030595302946644`", ",", "0.46`", ",", "0.5797785180163694`", ",", "1", 
   ",", "0.33381760180957726`"}], "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.5941315463321047`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.46`", ",", "0.0348818338366685`", ",", 
   RowBox[{"-", "0.059589272924427165`"}], ",", "1.7922244617201462`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594131546374159*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6633623339586975`", ",", "0.41000000000000003`", ",", 
   "0.4797563591940728`", ",", "1", ",", "0.3424519407556034`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.5941326488172407`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.41000000000000003`", ",", "0.03542756171866601`", ",", 
   RowBox[{"-", "0.054016985347181364`"}], ",", "10.055597288449546`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.5941326488876038`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7240281894641492`", ",", "0.36000000000000004`", ",", 
   "0.3840995792228869`", ",", "1", ",", "0.35027066531248174`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.5941340717461557`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.36000000000000004`", ",", "0.03591264296030114`", ",", 
   RowBox[{"-", "0.04815202986525364`"}], ",", 
   RowBox[{"-", "4.293529301691663`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.5941340718178673`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"FindRoot", "::", "lstol"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"The line search decreased the step size to within \
tolerance specified by AccuracyGoal and PrecisionGoal but was unable to find \
a sufficient decrease in the merit function. You may need more than \
\[NoBreak]\\!\\(MachinePrecision\\)\[NoBreak] digits of working precision to \
meet these tolerances. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/lstol\\\", ButtonNote -> \
\\\"FindRoot::lstol\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.594098683040578*^9, 3.5941352639370947`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.783469236615073`", ",", "0.31000000000000005`", ",", 
   "0.29474533449144985`", ",", "1", ",", "0.3572080480217794`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594135275592634*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.31000000000000005`", ",", "0.03633454100743155`", ",", 
   RowBox[{"-", "0.04201747491742893`"}], ",", 
   RowBox[{"-", "1.2254065000317977`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594135275622884*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.8397896693293293`", ",", "0.26000000000000006`", ",", 
   "0.2136944676109191`", ",", "1", ",", "0.36322079765173754`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.59413656580134*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.26000000000000006`", ",", "0.03669761344968823`", ",", 
   RowBox[{"-", "0.035645384367614975`"}], ",", 
   RowBox[{"-", "10.621105010132915`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.5941365658407297`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.8908273169166191`", ",", "0.21000000000000008`", ",", 
   "0.14305194858045897`", ",", "1", ",", "0.36824797071873727`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594138104698184*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.21000000000000008`", ",", "0.036996289906654635`", ",", 
   RowBox[{"-", "0.029064224778940263`"}], ",", "8.333203052192356`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594138104734538*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9343261257627912`", ",", "0.1600000000000001`", ",", 
   "0.08479595090001524`", ",", "1", ",", "0.3722524159968672`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594139831969096*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.1600000000000001`", ",", "0.037231841057633296`", ",", 
   RowBox[{"-", "0.02231068748576003`"}], ",", 
   RowBox[{"-", "4.614549853371296`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594139832046049*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1.1100000000000005`", ",", "0.023208294720267003`", ",", 
     RowBox[{"-", "0.10216058655424204`"}], ",", "0.5156106288390369`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0600000000000005`", ",", "0.024313571690659196`", ",", 
     RowBox[{"-", "0.1006874697969553`"}], ",", "0.14171252142761814`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0100000000000005`", ",", "0.025403908762900194`", ",", 
     RowBox[{"-", "0.09897235844347511`"}], ",", "2.206371138904647`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9600000000000004`", ",", "0.026472387834778437`", ",", 
     RowBox[{"-", "0.09699357141074294`"}], ",", 
     RowBox[{"-", "0.5806345029795865`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9100000000000004`", ",", "0.02751268804799238`", ",", 
     RowBox[{"-", "0.09473091332855335`"}], ",", 
     RowBox[{"-", "0.13469100125419417`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8600000000000003`", ",", "0.028519177406982624`", ",", 
     RowBox[{"-", "0.09216624466543906`"}], ",", "0.34513125770471365`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8100000000000003`", ",", "0.0294868866207863`", ",", 
     RowBox[{"-", "0.0892838676297348`"}], ",", "1.8425481566874387`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7600000000000002`", ",", "0.030411511076027988`", ",", 
     RowBox[{"-", "0.08607100329907665`"}], ",", 
     RowBox[{"-", "1.918522526400082`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7100000000000002`", ",", "0.03128934912756243`", ",", 
     RowBox[{"-", "0.08251814439814995`"}], ",", 
     RowBox[{"-", "1.1895961994947755`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6600000000000001`", ",", "0.03211722879006128`", ",", 
     RowBox[{"-", "0.07861937559705225`"}], ",", "3.981717850615434`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6100000000000001`", ",", "0.03289248812661802`", ",", 
     RowBox[{"-", "0.0743727370324912`"}], ",", 
     RowBox[{"-", "1.983944595786491`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.56`", ",", "0.033612878812278556`", ",", 
     RowBox[{"-", "0.06978041150474883`"}], ",", 
     RowBox[{"-", "3.313859520850579`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.51`", ",", "0.034276510133066186`", ",", 
     RowBox[{"-", "0.0648489177233763`"}], ",", "3.7809155813348405`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.46`", ",", "0.0348818338366685`", ",", 
     RowBox[{"-", "0.059589272924427165`"}], ",", "1.7922244617201462`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.41000000000000003`", ",", "0.03542756171866601`", ",", 
     RowBox[{"-", "0.054016985347181364`"}], ",", "10.055597288449546`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.36000000000000004`", ",", "0.03591264296030114`", ",", 
     RowBox[{"-", "0.04815202986525364`"}], ",", 
     RowBox[{"-", "4.293529301691663`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.31000000000000005`", ",", "0.03633454100743155`", ",", 
     RowBox[{"-", "0.04201747491742893`"}], ",", 
     RowBox[{"-", "1.2254065000317977`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.26000000000000006`", ",", "0.03669761344968823`", ",", 
     RowBox[{"-", "0.035645384367614975`"}], ",", 
     RowBox[{"-", "10.621105010132915`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.21000000000000008`", ",", "0.036996289906654635`", ",", 
     RowBox[{"-", "0.029064224778940263`"}], ",", "8.333203052192356`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1600000000000001`", ",", "0.037231841057633296`", ",", 
     RowBox[{"-", "0.02231068748576003`"}], ",", 
     RowBox[{"-", "4.614549853371296`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.594109571741025*^9, 3.594139832061615*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.9343261257627912`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "0.1600000000000001`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "0.08479595090001524`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.3722524159968672`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.591704052866707*^9, 
  3.591704054402067*^9}, {3.5943654210358877`*^9, 3.594365439150298*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Temp", "[", 
  RowBox[{
  "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb", ",", 
   "\[Mu]", ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{
  3.526662073273216*^9, {3.591704057875879*^9, 3.591704059341307*^9}}],

Cell[BoxData["0.037231841057633296`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527658688001435*^9, {3.591704059972695*^9, 3.591704086534441*^9}, 
   3.59170419598445*^9, 3.59170424016538*^9, 3.5917048837483883`*^9, 
   3.591946228244418*^9, 3.591951798033979*^9, 3.592027498956504*^9, 
   3.592039057189651*^9, 3.5920391791974783`*^9, 3.592114806608581*^9, 
   3.594054584660337*^9, 3.5940556723846693`*^9, 3.594056623590119*^9, 
   3.594096857023037*^9, 3.594118035340591*^9, 3.5943654411916647`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "6"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozero", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
            ",", "\[Mu]", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"O1", "[", 
           RowBox[{
           "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", 
            "L", ",", "m", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"ene", "=", 
          RowBox[{"en", "[", 
           RowBox[{
           "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", 
            "L", ",", "m", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb",
             ",", "\[Mu]", ",", "m"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "\[Mu]", ",", "rb"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Psi0H", "=", 
          RowBox[{"Psi0H", "-", "0.02"}]}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "9"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, {3.527658676702615*^9, 3.527658691526883*^9}, {
   3.591704092004555*^9, 3.591704107504458*^9}, {3.591946160691942*^9, 
   3.591946199045264*^9}, {3.591946255624442*^9, 3.591946316089252*^9}, {
   3.591951264369655*^9, 3.591951267495867*^9}, {3.592035457271832*^9, 
   3.592035457568481*^9}, {3.592114778159609*^9, 3.592114798380678*^9}, 
   3.59211974885962*^9, {3.59405447521732*^9, 3.594054480149785*^9}, {
   3.594054569792313*^9, 3.594054577023636*^9}, 3.594055668834762*^9, {
   3.5940566271997433`*^9, 3.594056627709402*^9}, 3.594096853237224*^9, 
   3.594118037520302*^9, {3.594365454686633*^9, 3.594365457334516*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9343261230078433`", ",", "0.1600000000000001`", ",", 
   "0.08479595877133615`", ",", "1", ",", "0.3722524063046361`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594365591944722*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.1600000000000001`", ",", "0.03723183731096006`", ",", 
   RowBox[{"-", "0.022310686053854657`"}], ",", "10.932304038688594`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5943655919723053`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9491204071745051`", ",", "0.1400000000000001`", ",", 
   "0.0653713193521099`", ",", "1", ",", "0.37356011022439395`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594366289458083*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.1400000000000001`", ",", "0.037308312346486454`", ",", 
   RowBox[{"-", "0.019569497894858564`"}], ",", 
   RowBox[{"-", "11.95489763303929`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.594366289487417*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"FindRoot", "::", "lstol"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"The line search decreased the step size to within \
tolerance specified by AccuracyGoal and PrecisionGoal but was unable to find \
a sufficient decrease in the merit function. You may need more than \
\[NoBreak]\\!\\(MachinePrecision\\)\[NoBreak] digits of working precision to \
meet these tolerances. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/lstol\\\", ButtonNote -> \
\\\"FindRoot::lstol\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.594367700376506*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9622291791621025`", ",", "0.12000000000000009`", ",", 
   "0.04832034222646835`", ",", "1", ",", "0.3746924601051363`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594367711888529*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.12000000000000009`", ",", "0.037372873369464904`", ",", 
   RowBox[{"-", "0.016808882747727887`"}], ",", 
   RowBox[{"-", "0.8167673406464434`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.594367711918*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9735377950738352`", ",", "0.10000000000000009`", ",", 
   "0.03372710904979548`", ",", "1", ",", "0.37566159820747624`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594368451546668*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.10000000000000009`", ",", "0.037430738085901874`", ",", 
   RowBox[{"-", "0.01403295242755149`"}], ",", "7.9712097834732205`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5943684516095333`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"FindRoot", "::", "lstol"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"The line search decreased the step size to within \
tolerance specified by AccuracyGoal and PrecisionGoal but was unable to find \
a sufficient decrease in the merit function. You may need more than \
\[NoBreak]\\!\\(MachinePrecision\\)\[NoBreak] digits of working precision to \
meet these tolerances. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/lstol\\\", ButtonNote -> \
\\\"FindRoot::lstol\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.594370255340877*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9829402183328447`", ",", "0.08000000000000008`", ",", 
   "0.021676842282637675`", ",", "1", ",", "0.3764522563336927`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5943702672896023`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.08000000000000008`", ",", "0.037476547150445835`", ",", 
   RowBox[{"-", "0.011242833380004525`"}], ",", 
   RowBox[{"-", "7.6147051145048685`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.5943702673227453`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9903489668602973`", ",", "0.06000000000000008`", ",", 
   "0.012233525224870688`", ",", "1", ",", "0.3770689082117559`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594371061834763*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.06000000000000008`", ",", "0.03751240879903626`", ",", 
   RowBox[{"-", "0.008441786399234798`"}], ",", 
   RowBox[{"-", "5.477917757264244`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.594371061913021*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9956930497714773`", ",", "0.04000000000000008`", ",", 
   "0.005450008533287002`", ",", "1", ",", "0.3775097760326849`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594372116741067*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.04000000000000008`", ",", "0.03753795583626027`", ",", 
   RowBox[{"-", "0.005632458696432559`"}], ",", 
   RowBox[{"-", "4.878868643047073`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.594372116821784*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9989206047754707`", ",", "0.020000000000000077`", ",", 
   "0.001364444248236635`", ",", "1", ",", "0.37777446606722853`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594372897561599*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.020000000000000077`", ",", "0.037553259918383715`", ",", 
   RowBox[{"-", "0.002817609922871342`"}], ",", 
   RowBox[{"-", "7.100753032465061`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.594372897639969*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"FindRoot", "::", "lstol"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"The line search decreased the step size to within \
tolerance specified by AccuracyGoal and PrecisionGoal but was unable to find \
a sufficient decrease in the merit function. You may need more than \
\[NoBreak]\\!\\(MachinePrecision\\)\[NoBreak] digits of working precision to \
meet these tolerances. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/lstol\\\", ButtonNote -> \
\\\"FindRoot::lstol\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.594373773857911*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \[NoBreak]\\!\\(\\*StyleBox[\\(FindRoot \
:: lstol\\), \\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this \
calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.594373773937731*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.`", ",", "7.632783294297951`*^-17", ",", "3.179143577317753`*^-21", ",", 
   "1", ",", "0.35191917263532435`"}], "}"}]], "Print",
 CellChangeTimes->{3.5943737821617413`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.632783294297951`*^-17", ",", "0.02748344240872766`", ",", 
   RowBox[{"-", "7.795982474377423`*^-18"}], ",", "0.3774375213515836`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5943737822057047`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.1600000000000001`", ",", "0.03723183731096006`", ",", 
     RowBox[{"-", "0.022310686053854657`"}], ",", "10.932304038688594`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1400000000000001`", ",", "0.037308312346486454`", ",", 
     RowBox[{"-", "0.019569497894858564`"}], ",", 
     RowBox[{"-", "11.95489763303929`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.12000000000000009`", ",", "0.037372873369464904`", ",", 
     RowBox[{"-", "0.016808882747727887`"}], ",", 
     RowBox[{"-", "0.8167673406464434`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.10000000000000009`", ",", "0.037430738085901874`", ",", 
     RowBox[{"-", "0.01403295242755149`"}], ",", "7.9712097834732205`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08000000000000008`", ",", "0.037476547150445835`", ",", 
     RowBox[{"-", "0.011242833380004525`"}], ",", 
     RowBox[{"-", "7.6147051145048685`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06000000000000008`", ",", "0.03751240879903626`", ",", 
     RowBox[{"-", "0.008441786399234798`"}], ",", 
     RowBox[{"-", "5.477917757264244`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04000000000000008`", ",", "0.03753795583626027`", ",", 
     RowBox[{"-", "0.005632458696432559`"}], ",", 
     RowBox[{"-", "4.878868643047073`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.020000000000000077`", ",", "0.037553259918383715`", ",", 
     RowBox[{"-", "0.002817609922871342`"}], ",", 
     RowBox[{"-", "7.100753032465061`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.632783294297951`*^-17", ",", "0.02748344240872766`", ",", 
     RowBox[{"-", "7.795982474377423`*^-18"}], ",", "0.3774375213515836`"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.594373782208755*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.09308471219300915`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "1.1100000000000005`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "0.9104104892267038`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.19905603777423378`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.591704052866707*^9, 
  3.591704054402067*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Temp", "[", 
  RowBox[{
  "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb", ",", 
   "\[Mu]", ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{
  3.526662073273216*^9, {3.591704057875879*^9, 3.591704059341307*^9}}],

Cell[BoxData["0.041158203560744885`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527658688001435*^9, {3.591704059972695*^9, 3.591704086534441*^9}, 
   3.59170419598445*^9, 3.59170424016538*^9, 3.5917048837483883`*^9, 
   3.591946228244418*^9, 3.591951798033979*^9, 3.592027498956504*^9, 
   3.592039057189651*^9, 3.5920391791974783`*^9, 3.592114806608581*^9, 
   3.594054584660337*^9, 3.5940556723846693`*^9, 3.594056623590119*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "6"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozero", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
            ",", "\[Mu]", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"O1", "[", 
           RowBox[{
           "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", 
            "L", ",", "m", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"ene", "=", 
          RowBox[{"en", "[", 
           RowBox[{
           "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", 
            "L", ",", "m", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb",
             ",", "\[Mu]", ",", "m"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "\[Mu]", ",", "rb"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Psi0H", "=", 
          RowBox[{"Psi0H", "+", "0.05"}]}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "30"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, {3.527658676702615*^9, 3.527658691526883*^9}, {
   3.591704092004555*^9, 3.591704107504458*^9}, {3.591946160691942*^9, 
   3.591946199045264*^9}, {3.591946255624442*^9, 3.591946316089252*^9}, {
   3.591951264369655*^9, 3.591951267495867*^9}, {3.592035457271832*^9, 
   3.592035457568481*^9}, {3.592114778159609*^9, 3.592114798380678*^9}, 
   3.59211974885962*^9, {3.59405447521732*^9, 3.594054480149785*^9}, {
   3.594054569792313*^9, 3.594054577023636*^9}, 3.594055668834762*^9, {
   3.5940566271997433`*^9, 3.594056627709402*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.10038759266761751`", ",", "1.1100000000000005`", ",", 
   "1.731241063645966`", ",", "1", ",", "0.1822197673046524`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594057540504796*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.1100000000000005`", ",", "0.023208294720267003`", ",", 
   RowBox[{"-", "0.10216058655424204`"}], ",", "0.5156106288390369`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940575405402803`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"FindRoot", "::", "lstol"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"The line search decreased the step size to within \
tolerance specified by AccuracyGoal and PrecisionGoal but was unable to find \
a sufficient decrease in the merit function. You may need more than \
\[NoBreak]\\!\\(MachinePrecision\\)\[NoBreak] digits of working precision to \
meet these tolerances. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/lstol\\\", ButtonNote -> \
\\\"FindRoot::lstol\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.594058458189272*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.08371081600999883`", ",", "1.1600000000000006`", ",", 
   "1.7887703712512923`", ",", "1", ",", "0.17042582056201602`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594058470300583*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.1600000000000006`", ",", "0.022095497890091874`", ",", 
   RowBox[{"-", "0.1034144010027005`"}], ",", 
   RowBox[{"-", "0.20877860414613114`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.594058470331319*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.06929901704178272`", ",", "1.2100000000000006`", ",", 
   "1.8416233049871396`", ",", "1", ",", "0.1590029087973043`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.59405900534258*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.2100000000000006`", ",", "0.02098289994899552`", ",", 
   RowBox[{"-", "0.10447202558522499`"}], ",", "1.0102878190710671`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940590053759212`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.05694625367018631`", ",", "1.2600000000000007`", ",", 
   "1.8901736978551655`", ",", "1", ",", "0.14800825382286012`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940598576068087`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.2600000000000007`", ",", "0.0198782670219945`", ",", 
   RowBox[{"-", "0.105356424429505`"}], ",", "0.14711618120990394`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594059857636601*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.04644914138463693`", ",", "1.3100000000000007`", ",", 
   "1.934863683453374`", ",", "1", ",", "0.13748869919881632`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594060575428362*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.3100000000000007`", ",", "0.018789125963315195`", ",", 
   RowBox[{"-", "0.10608988499480917`"}], ",", "0.8349059494960331`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940605754593363`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.03760802338747415`", ",", "1.3600000000000008`", ",", 
   "1.9761795334688776`", ",", "1", ",", "0.12747968656050665`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594061198072934*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.3600000000000008`", ",", "0.017722457962751265`", ",", 
   RowBox[{"-", "0.10669350830582233`"}], ",", "0.5509959671841086`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594061198111685*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.03022879224429225`", ",", "1.4100000000000008`", ",", 
   "2.0146238438928106`", ",", "1", ",", "0.11800489028542663`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594061795838971*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.4100000000000008`", ",", "0.01668443431548626`", ",", 
   RowBox[{"-", "0.10718681575475994`"}], ",", "0.530274446216499`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940617958767147`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.024125240849087872`", ",", "1.4600000000000009`", ",", 
   "2.0506882729622418`", ",", "1", ",", "0.10907657417019331`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.59406244083107*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.4600000000000009`", ",", "0.01568021949770073`", ",", 
   RowBox[{"-", "0.10758747086549088`"}], ",", "0.5046651646424529`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594062440868915*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.01912163190347992`", ",", "1.510000000000001`", ",", 
   "2.084830984899295`", ",", "1", ",", "0.10069660822281166`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594062998910449*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.510000000000001`", ",", "0.01471385815827549`", ",", 
   RowBox[{"-", "0.10791110340761872`"}], ",", 
   RowBox[{"-", "0.013552762398083666`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.594062998948111*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.015055098519284655`", ",", "1.560000000000001`", ",", 
   "2.117459013862528`", ",", "1", ",", "0.09285796813722769`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594063701849186*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.560000000000001`", ",", "0.013788267251675415`", ",", 
   RowBox[{"-", "0.10817130012755874`"}], ",", "0.4467565148744648`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594063701894163*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.01177753516211135`", ",", "1.610000000000001`", ",", 
   "2.148918980497068`", ",", "1", ",", "0.08554649730171042`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594064191202874*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.610000000000001`", ",", "0.012905299554494066`", ",", 
   RowBox[{"-", "0.1083796634361236`"}], ",", "0.3989850569127345`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594064191240638*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.009156766919764631`", ",", "1.660000000000001`", ",", 
   "2.1794944882287233`", ",", "1", ",", "0.07874270839165608`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594064746077642*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.660000000000001`", ",", "0.012065866400242506`", ",", 
   RowBox[{"-", "0.10854595060695447`"}], ",", "0.3021990862435701`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594064746115065*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.007076935987389723`", ",", "1.710000000000001`", ",", 
   "2.2094084728044807`", ",", "1", ",", "0.0724234512398886`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594065272626484*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.710000000000001`", ",", "0.01127009439912423`", ",", 
   RowBox[{"-", "0.10867827393896907`"}], ",", "0.2259186263793173`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940652726644697`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.005438172914022`", ",", "1.7600000000000011`", ",", "2.238829649516746`",
    ",", "1", ",", "0.06656334357178159`"}], "}"}]], "Print",
 CellChangeTimes->{3.594065827279072*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.7600000000000011`", ",", "0.010517487013148339`", ",", 
   RowBox[{"-", "0.10878330696023017`"}], ",", "0.2596474243366369`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594065827316524*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.004155699423119042`", ",", "1.8100000000000012`", ",", 
   "2.267880856762904`", ",", "1", ",", "0.06113591983960011`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594066399296423*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.8100000000000012`", ",", "0.009807077593286445`", ",", 
   RowBox[{"-", "0.10886649146576442`"}], ",", "0.1994012788824792`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594066399334251*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0031585403327692913`", ",", "1.8600000000000012`", ",", 
   "2.2966476736880415`", ",", "1", ",", "0.05611450112789147`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594067111676093*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.8600000000000012`", ",", "0.009137564704391274`", ",", 
   RowBox[{"-", "0.1089322390603807`"}], ",", "0.2530174664775586`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594067111715333*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0023880155775825936`", ",", "1.9100000000000013`", ",", 
   "2.325186750082771`", ",", "1", ",", "0.05147281888753072`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594067682570644*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.9100000000000013`", ",", "0.008507423342367187`", ",", 
   RowBox[{"-", "0.10898410763302802`"}], ",", "0.24128208897608647`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594067682607972*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0017961549370757945`", ",", "1.9600000000000013`", ",", 
   "2.3535332330483576`", ",", "1", ",", "0.04718543643825924`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594068230414351*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.9600000000000013`", ",", "0.00791499243774538`", ",", 
   RowBox[{"-", "0.10902495171935925`"}], ",", "0.26084921730151733`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594068230452499*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.001344141835293479`", ",", "2.010000000000001`", ",", 
   "2.3817066528222823`", ",", "1", ",", "0.04322801322681491`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594068827834124*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.010000000000001`", ",", "0.0073585423690906`", ",", 
   RowBox[{"-", "0.10905705892333004`"}], ",", "0.2486662378474411`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594068827876217*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0010008573774936075`", ",", "2.060000000000001`", ",", 
   "2.40971591531813`", ",", "1", ",", "0.03957745421360512`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594069390216289*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.060000000000001`", ",", "0.006836323101872028`", ",", 
   RowBox[{"-", "0.10908225377265846`"}], ",", "0.27214480533006613`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594069390254017*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0007415658122494654`", ",", "2.1100000000000008`", ",", 
   "2.437562953204616`", ",", "1", ",", "0.03621197716109112`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940699427606487`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.1100000000000008`", ",", "0.006346598762878505`", ",", 
   RowBox[{"-", "0.10910198843237681`"}], ",", "0.2552512487346636`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594069942797361*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"FindRoot", "::", "lstol"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"The line search decreased the step size to within \
tolerance specified by AccuracyGoal and PrecisionGoal but was unable to find \
a sufficient decrease in the merit function. You may need more than \
\[NoBreak]\\!\\(MachinePrecision\\)\[NoBreak] digits of working precision to \
meet these tolerances. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/lstol\\\", ButtonNote -> \
\\\"FindRoot::lstol\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5940706547120867`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0005467599884834315`", ",", "2.1600000000000006`", ",", 
   "2.4652453442125473`", ",", "1", ",", "0.033111124440205704`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.59407066846554*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.1600000000000006`", ",", "0.005887671203891816`", ",", 
   RowBox[{"-", "0.1091174187582634`"}], ",", "0.2580267166026026`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940706684962263`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00040116940178669625`", ",", "2.2100000000000004`", ",", 
   "2.492758346574934`", ",", "1", ",", "0.030255739144959853`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940712113715563`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.2100000000000004`", ",", "0.005457894628178446`", ",", 
   RowBox[{"-", "0.1091294603235421`"}], ",", "0.2601859071152043`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940712114098597`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0002929231277615707`", ",", "2.2600000000000002`", ",", 
   "2.520096069053523`", ",", "1", ",", "0.027627918753153662`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940717693562*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.2600000000000002`", ",", "0.005055684919643002`", ",", 
   RowBox[{"-", "0.10913884074498878`"}], ",", "0.2677923891927811`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940717693953323`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"FindRoot", "::", "lstol"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"The line search decreased the step size to within \
tolerance specified by AccuracyGoal and PrecisionGoal but was unable to find \
a sufficient decrease in the merit function. You may need more than \
\[NoBreak]\\!\\(MachinePrecision\\)\[NoBreak] digits of working precision to \
meet these tolerances. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/lstol\\\", ButtonNote -> \
\\\"FindRoot::lstol\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5940724963008957`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \[NoBreak]\\!\\(\\*StyleBox[\\(FindRoot \
:: lstol\\), \\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this \
calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5940724963667393`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00021285406407952695`", ",", "2.31`", ",", "2.5472525357571265`", ",", 
   "1", ",", "0.025210956672029047`"}], "}"}]], "Print",
 CellChangeTimes->{3.594072509733871*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.31`", ",", "0.004679523791819581`", ",", 
   RowBox[{"-", "0.10914613196188926`"}], ",", "0.2658850816693829`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940725097653112`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0001539280451809813`", ",", "2.36`", ",", "2.5742219429960103`", ",", 
   "1", ",", "0.02298927712943723`"}], "}"}]], "Print",
 CellChangeTimes->{3.5940730862744493`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.36`", ",", "0.004327961185293924`", ",", 
   RowBox[{"-", "0.10915178938887649`"}], ",", "0.26422065487976704`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.59407308631234*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00011078070875804491`", ",", "2.4099999999999997`", ",", 
   "2.600999194224927`", ",", "1", ",", "0.020948368642569107`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594073640858307*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.4099999999999997`", ",", "0.003999614514921206`", ",", 
   RowBox[{"-", "0.10915616943788446`"}], ",", "0.26572244433392467`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940736408967667`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00007934553706576444`", ",", "2.4599999999999995`", ",", 
   "2.6275799165296982`", ",", "1", ",", "0.019074717738026468`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594074203472927*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.4599999999999995`", ",", "0.0036931675248244667`", ",", 
   RowBox[{"-", "0.10915955307131395`"}], ",", "0.2648587867433478`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594074203510405*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00005655785410258539`", ",", "2.5099999999999993`", ",", 
   "2.6539605027316577`", ",", "1", ",", "0.017355744985914724`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594074769086096*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.5099999999999993`", ",", "0.00340736809155944`", ",", 
   RowBox[{"-", "0.10916216151680509`"}], ",", "0.2636090453656003`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594074769123332*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00004012124612539848`", ",", "2.559999999999999`", ",", 
   "2.6801381213312347`", ",", "1", ",", "0.015779744071114443`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594075302600885*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.559999999999999`", ",", "0.0031410255918701644`", ",", 
   RowBox[{"-", "0.10916416788992782`"}], ",", "0.26416326786264205`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594075302648829*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1.1100000000000005`", ",", "0.023208294720267003`", ",", 
     RowBox[{"-", "0.10216058655424204`"}], ",", "0.5156106288390369`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1600000000000006`", ",", "0.022095497890091874`", ",", 
     RowBox[{"-", "0.1034144010027005`"}], ",", 
     RowBox[{"-", "0.20877860414613114`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2100000000000006`", ",", "0.02098289994899552`", ",", 
     RowBox[{"-", "0.10447202558522499`"}], ",", "1.0102878190710671`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2600000000000007`", ",", "0.0198782670219945`", ",", 
     RowBox[{"-", "0.105356424429505`"}], ",", "0.14711618120990394`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.3100000000000007`", ",", "0.018789125963315195`", ",", 
     RowBox[{"-", "0.10608988499480917`"}], ",", "0.8349059494960331`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.3600000000000008`", ",", "0.017722457962751265`", ",", 
     RowBox[{"-", "0.10669350830582233`"}], ",", "0.5509959671841086`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.4100000000000008`", ",", "0.01668443431548626`", ",", 
     RowBox[{"-", "0.10718681575475994`"}], ",", "0.530274446216499`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.4600000000000009`", ",", "0.01568021949770073`", ",", 
     RowBox[{"-", "0.10758747086549088`"}], ",", "0.5046651646424529`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.510000000000001`", ",", "0.01471385815827549`", ",", 
     RowBox[{"-", "0.10791110340761872`"}], ",", 
     RowBox[{"-", "0.013552762398083666`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.560000000000001`", ",", "0.013788267251675415`", ",", 
     RowBox[{"-", "0.10817130012755874`"}], ",", "0.4467565148744648`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.610000000000001`", ",", "0.012905299554494066`", ",", 
     RowBox[{"-", "0.1083796634361236`"}], ",", "0.3989850569127345`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.660000000000001`", ",", "0.012065866400242506`", ",", 
     RowBox[{"-", "0.10854595060695447`"}], ",", "0.3021990862435701`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.710000000000001`", ",", "0.01127009439912423`", ",", 
     RowBox[{"-", "0.10867827393896907`"}], ",", "0.2259186263793173`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.7600000000000011`", ",", "0.010517487013148339`", ",", 
     RowBox[{"-", "0.10878330696023017`"}], ",", "0.2596474243366369`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.8100000000000012`", ",", "0.009807077593286445`", ",", 
     RowBox[{"-", "0.10886649146576442`"}], ",", "0.1994012788824792`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.8600000000000012`", ",", "0.009137564704391274`", ",", 
     RowBox[{"-", "0.1089322390603807`"}], ",", "0.2530174664775586`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.9100000000000013`", ",", "0.008507423342367187`", ",", 
     RowBox[{"-", "0.10898410763302802`"}], ",", "0.24128208897608647`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.9600000000000013`", ",", "0.00791499243774538`", ",", 
     RowBox[{"-", "0.10902495171935925`"}], ",", "0.26084921730151733`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.010000000000001`", ",", "0.0073585423690906`", ",", 
     RowBox[{"-", "0.10905705892333004`"}], ",", "0.2486662378474411`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.060000000000001`", ",", "0.006836323101872028`", ",", 
     RowBox[{"-", "0.10908225377265846`"}], ",", "0.27214480533006613`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.1100000000000008`", ",", "0.006346598762878505`", ",", 
     RowBox[{"-", "0.10910198843237681`"}], ",", "0.2552512487346636`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.1600000000000006`", ",", "0.005887671203891816`", ",", 
     RowBox[{"-", "0.1091174187582634`"}], ",", "0.2580267166026026`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.2100000000000004`", ",", "0.005457894628178446`", ",", 
     RowBox[{"-", "0.1091294603235421`"}], ",", "0.2601859071152043`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.2600000000000002`", ",", "0.005055684919643002`", ",", 
     RowBox[{"-", "0.10913884074498878`"}], ",", "0.2677923891927811`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.31`", ",", "0.004679523791819581`", ",", 
     RowBox[{"-", "0.10914613196188926`"}], ",", "0.2658850816693829`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.36`", ",", "0.004327961185293924`", ",", 
     RowBox[{"-", "0.10915178938887649`"}], ",", "0.26422065487976704`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.4099999999999997`", ",", "0.003999614514921206`", ",", 
     RowBox[{"-", "0.10915616943788446`"}], ",", "0.26572244433392467`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.4599999999999995`", ",", "0.0036931675248244667`", ",", 
     RowBox[{"-", "0.10915955307131395`"}], ",", "0.2648587867433478`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.5099999999999993`", ",", "0.00340736809155944`", ",", 
     RowBox[{"-", "0.10916216151680509`"}], ",", "0.2636090453656003`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.559999999999999`", ",", "0.0031410255918701644`", ",", 
     RowBox[{"-", "0.10916416788992782`"}], ",", "0.26416326786264205`"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.594055498334055*^9, 3.5940565848788567`*^9, 
  3.594056621222495*^9, 3.5940753026524563`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"aux", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.1600000000000001`", ",", "0.03723183731096006`", ",", 
       RowBox[{"-", "0.022310686053854657`"}], ",", "10.932304038688594`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1400000000000001`", ",", "0.037308312346486454`", ",", 
       RowBox[{"-", "0.019569497894858564`"}], ",", 
       RowBox[{"-", "11.95489763303929`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.12000000000000009`", ",", "0.037372873369464904`", ",", 
       RowBox[{"-", "0.016808882747727887`"}], ",", 
       RowBox[{"-", "0.8167673406464434`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.10000000000000009`", ",", "0.037430738085901874`", ",", 
       RowBox[{"-", "0.01403295242755149`"}], ",", "7.9712097834732205`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.08000000000000008`", ",", "0.037476547150445835`", ",", 
       RowBox[{"-", "0.011242833380004525`"}], ",", 
       RowBox[{"-", "7.6147051145048685`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.06000000000000008`", ",", "0.03751240879903626`", ",", 
       RowBox[{"-", "0.008441786399234798`"}], ",", 
       RowBox[{"-", "5.477917757264244`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.04000000000000008`", ",", "0.03753795583626027`", ",", 
       RowBox[{"-", "0.005632458696432559`"}], ",", 
       RowBox[{"-", "4.878868643047073`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.020000000000000077`", ",", "0.037553259918383715`", ",", 
       RowBox[{"-", "0.002817609922871342`"}], ",", 
       RowBox[{"-", "7.100753032465061`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.1100000000000005`", ",", "0.023208294720267003`", ",", 
       RowBox[{"-", "0.10216058655424204`"}], ",", "0.5156106288390369`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.0600000000000005`", ",", "0.024313571690659196`", ",", 
       RowBox[{"-", "0.1006874697969553`"}], ",", "0.14171252142761814`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.0100000000000005`", ",", "0.025403908762900194`", ",", 
       RowBox[{"-", "0.09897235844347511`"}], ",", "2.206371138904647`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9600000000000004`", ",", "0.026472387834778437`", ",", 
       RowBox[{"-", "0.09699357141074294`"}], ",", 
       RowBox[{"-", "0.5806345029795865`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9100000000000004`", ",", "0.02751268804799238`", ",", 
       RowBox[{"-", "0.09473091332855335`"}], ",", 
       RowBox[{"-", "0.13469100125419417`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8600000000000003`", ",", "0.028519177406982624`", ",", 
       RowBox[{"-", "0.09216624466543906`"}], ",", "0.34513125770471365`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8100000000000003`", ",", "0.0294868866207863`", ",", 
       RowBox[{"-", "0.0892838676297348`"}], ",", "1.8425481566874387`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7600000000000002`", ",", "0.030411511076027988`", ",", 
       RowBox[{"-", "0.08607100329907665`"}], ",", 
       RowBox[{"-", "1.918522526400082`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7100000000000002`", ",", "0.03128934912756243`", ",", 
       RowBox[{"-", "0.08251814439814995`"}], ",", 
       RowBox[{"-", "1.1895961994947755`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6600000000000001`", ",", "0.03211722879006128`", ",", 
       RowBox[{"-", "0.07861937559705225`"}], ",", "3.981717850615434`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6100000000000001`", ",", "0.03289248812661802`", ",", 
       RowBox[{"-", "0.0743727370324912`"}], ",", 
       RowBox[{"-", "1.983944595786491`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.56`", ",", "0.033612878812278556`", ",", 
       RowBox[{"-", "0.06978041150474883`"}], ",", 
       RowBox[{"-", "3.313859520850579`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.51`", ",", "0.034276510133066186`", ",", 
       RowBox[{"-", "0.0648489177233763`"}], ",", "3.7809155813348405`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.46`", ",", "0.0348818338366685`", ",", 
       RowBox[{"-", "0.059589272924427165`"}], ",", "1.7922244617201462`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.41000000000000003`", ",", "0.03542756171866601`", ",", 
       RowBox[{"-", "0.054016985347181364`"}], ",", "10.055597288449546`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.36000000000000004`", ",", "0.03591264296030114`", ",", 
       RowBox[{"-", "0.04815202986525364`"}], ",", 
       RowBox[{"-", "4.293529301691663`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.31000000000000005`", ",", "0.03633454100743155`", ",", 
       RowBox[{"-", "0.04201747491742893`"}], ",", 
       RowBox[{"-", "1.2254065000317977`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.26000000000000006`", ",", "0.03669761344968823`", ",", 
       RowBox[{"-", "0.035645384367614975`"}], ",", 
       RowBox[{"-", "10.621105010132915`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.21000000000000008`", ",", "0.036996289906654635`", ",", 
       RowBox[{"-", "0.029064224778940263`"}], ",", "8.333203052192356`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1600000000000001`", ",", "0.037231841057633296`", ",", 
       RowBox[{"-", "0.02231068748576003`"}], ",", 
       RowBox[{"-", "4.614549853371296`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.1100000000000005`", ",", "0.023208294720267003`", ",", 
       RowBox[{"-", "0.10216058655424204`"}], ",", "0.5156106288390369`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.1600000000000006`", ",", "0.022095497890091874`", ",", 
       RowBox[{"-", "0.1034144010027005`"}], ",", 
       RowBox[{"-", "0.20877860414613114`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.2100000000000006`", ",", "0.02098289994899552`", ",", 
       RowBox[{"-", "0.10447202558522499`"}], ",", "1.0102878190710671`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.2600000000000007`", ",", "0.0198782670219945`", ",", 
       RowBox[{"-", "0.105356424429505`"}], ",", "0.14711618120990394`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.3100000000000007`", ",", "0.018789125963315195`", ",", 
       RowBox[{"-", "0.10608988499480917`"}], ",", "0.8349059494960331`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.3600000000000008`", ",", "0.017722457962751265`", ",", 
       RowBox[{"-", "0.10669350830582233`"}], ",", "0.5509959671841086`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.4100000000000008`", ",", "0.01668443431548626`", ",", 
       RowBox[{"-", "0.10718681575475994`"}], ",", "0.530274446216499`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.4600000000000009`", ",", "0.01568021949770073`", ",", 
       RowBox[{"-", "0.10758747086549088`"}], ",", "0.5046651646424529`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.510000000000001`", ",", "0.01471385815827549`", ",", 
       RowBox[{"-", "0.10791110340761872`"}], ",", 
       RowBox[{"-", "0.013552762398083666`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.560000000000001`", ",", "0.013788267251675415`", ",", 
       RowBox[{"-", "0.10817130012755874`"}], ",", "0.4467565148744648`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.610000000000001`", ",", "0.012905299554494066`", ",", 
       RowBox[{"-", "0.1083796634361236`"}], ",", "0.3989850569127345`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.660000000000001`", ",", "0.012065866400242506`", ",", 
       RowBox[{"-", "0.10854595060695447`"}], ",", "0.3021990862435701`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.710000000000001`", ",", "0.01127009439912423`", ",", 
       RowBox[{"-", "0.10867827393896907`"}], ",", "0.2259186263793173`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.7600000000000011`", ",", "0.010517487013148339`", ",", 
       RowBox[{"-", "0.10878330696023017`"}], ",", "0.2596474243366369`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.8100000000000012`", ",", "0.009807077593286445`", ",", 
       RowBox[{"-", "0.10886649146576442`"}], ",", "0.1994012788824792`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.8600000000000012`", ",", "0.009137564704391274`", ",", 
       RowBox[{"-", "0.1089322390603807`"}], ",", "0.2530174664775586`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.9100000000000013`", ",", "0.008507423342367187`", ",", 
       RowBox[{"-", "0.10898410763302802`"}], ",", "0.24128208897608647`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.9600000000000013`", ",", "0.00791499243774538`", ",", 
       RowBox[{"-", "0.10902495171935925`"}], ",", "0.26084921730151733`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.010000000000001`", ",", "0.0073585423690906`", ",", 
       RowBox[{"-", "0.10905705892333004`"}], ",", "0.2486662378474411`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.060000000000001`", ",", "0.006836323101872028`", ",", 
       RowBox[{"-", "0.10908225377265846`"}], ",", "0.27214480533006613`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.1100000000000005`", ",", "0.023208294720267003`", ",", 
       RowBox[{"-", "0.10216058655424204`"}], ",", "0.5156106288390369`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.1600000000000006`", ",", "0.022095497890091874`", ",", 
       RowBox[{"-", "0.1034144010027005`"}], ",", 
       RowBox[{"-", "0.20877860414613114`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.2100000000000006`", ",", "0.02098289994899552`", ",", 
       RowBox[{"-", "0.10447202558522499`"}], ",", "1.0102878190710671`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.2600000000000007`", ",", "0.0198782670219945`", ",", 
       RowBox[{"-", "0.105356424429505`"}], ",", "0.14711618120990394`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.3100000000000007`", ",", "0.018789125963315195`", ",", 
       RowBox[{"-", "0.10608988499480917`"}], ",", "0.8349059494960331`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.3600000000000008`", ",", "0.017722457962751265`", ",", 
       RowBox[{"-", "0.10669350830582233`"}], ",", "0.5509959671841086`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.4100000000000008`", ",", "0.01668443431548626`", ",", 
       RowBox[{"-", "0.10718681575475994`"}], ",", "0.530274446216499`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.4600000000000009`", ",", "0.01568021949770073`", ",", 
       RowBox[{"-", "0.10758747086549088`"}], ",", "0.5046651646424529`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.510000000000001`", ",", "0.01471385815827549`", ",", 
       RowBox[{"-", "0.10791110340761872`"}], ",", 
       RowBox[{"-", "0.013552762398083666`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.560000000000001`", ",", "0.013788267251675415`", ",", 
       RowBox[{"-", "0.10817130012755874`"}], ",", "0.4467565148744648`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.610000000000001`", ",", "0.012905299554494066`", ",", 
       RowBox[{"-", "0.1083796634361236`"}], ",", "0.3989850569127345`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.660000000000001`", ",", "0.012065866400242506`", ",", 
       RowBox[{"-", "0.10854595060695447`"}], ",", "0.3021990862435701`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.710000000000001`", ",", "0.01127009439912423`", ",", 
       RowBox[{"-", "0.10867827393896907`"}], ",", "0.2259186263793173`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.7600000000000011`", ",", "0.010517487013148339`", ",", 
       RowBox[{"-", "0.10878330696023017`"}], ",", "0.2596474243366369`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.8100000000000012`", ",", "0.009807077593286445`", ",", 
       RowBox[{"-", "0.10886649146576442`"}], ",", "0.1994012788824792`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.8600000000000012`", ",", "0.009137564704391274`", ",", 
       RowBox[{"-", "0.1089322390603807`"}], ",", "0.2530174664775586`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.9100000000000013`", ",", "0.008507423342367187`", ",", 
       RowBox[{"-", "0.10898410763302802`"}], ",", "0.24128208897608647`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.9600000000000013`", ",", "0.00791499243774538`", ",", 
       RowBox[{"-", "0.10902495171935925`"}], ",", "0.26084921730151733`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.010000000000001`", ",", "0.0073585423690906`", ",", 
       RowBox[{"-", "0.10905705892333004`"}], ",", "0.2486662378474411`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.060000000000001`", ",", "0.006836323101872028`", ",", 
       RowBox[{"-", "0.10908225377265846`"}], ",", "0.27214480533006613`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.1100000000000008`", ",", "0.006346598762878505`", ",", 
       RowBox[{"-", "0.10910198843237681`"}], ",", "0.2552512487346636`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.1600000000000006`", ",", "0.005887671203891816`", ",", 
       RowBox[{"-", "0.1091174187582634`"}], ",", "0.2580267166026026`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.2100000000000004`", ",", "0.005457894628178446`", ",", 
       RowBox[{"-", "0.1091294603235421`"}], ",", "0.2601859071152043`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.2600000000000002`", ",", "0.005055684919643002`", ",", 
       RowBox[{"-", "0.10913884074498878`"}], ",", "0.2677923891927811`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.31`", ",", "0.004679523791819581`", ",", 
       RowBox[{"-", "0.10914613196188926`"}], ",", "0.2658850816693829`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.36`", ",", "0.004327961185293924`", ",", 
       RowBox[{"-", "0.10915178938887649`"}], ",", "0.26422065487976704`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.4099999999999997`", ",", "0.003999614514921206`", ",", 
       RowBox[{"-", "0.10915616943788446`"}], ",", "0.26572244433392467`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.4599999999999995`", ",", "0.0036931675248244667`", ",", 
       RowBox[{"-", "0.10915955307131395`"}], ",", "0.2648587867433478`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.5099999999999993`", ",", "0.00340736809155944`", ",", 
       RowBox[{"-", "0.10916216151680509`"}], ",", "0.2636090453656003`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.559999999999999`", ",", "0.0031410255918701644`", ",", 
       RowBox[{"-", "0.10916416788992782`"}], ",", "0.26416326786264205`"}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5940394722146273`*^9, 3.594039477848762*^9}, {
   3.594044019015902*^9, 3.594044042187422*^9}, 3.594054454163632*^9, 
   3.594096681859419*^9, {3.5941180087880077`*^9, 3.5941180092551622`*^9}, {
   3.594139852303399*^9, 3.594139852770219*^9}, {3.59437825962957*^9, 
   3.594378260171186*^9}, 3.594378299601519*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aux", "=", 
  RowBox[{"Sort", "[", "aux", "]"}]}]], "Input",
 CellChangeTimes->{{3.594039436676731*^9, 3.594039482019479*^9}, {
   3.5940440281572237`*^9, 3.594044035951873*^9}, 3.594096700616898*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.020000000000000077`", ",", "0.037553259918383715`", ",", 
     RowBox[{"-", "0.002817609922871342`"}], ",", 
     RowBox[{"-", "7.100753032465061`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04000000000000008`", ",", "0.03753795583626027`", ",", 
     RowBox[{"-", "0.005632458696432559`"}], ",", 
     RowBox[{"-", "4.878868643047073`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06000000000000008`", ",", "0.03751240879903626`", ",", 
     RowBox[{"-", "0.008441786399234798`"}], ",", 
     RowBox[{"-", "5.477917757264244`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08000000000000008`", ",", "0.037476547150445835`", ",", 
     RowBox[{"-", "0.011242833380004525`"}], ",", 
     RowBox[{"-", "7.6147051145048685`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.10000000000000009`", ",", "0.037430738085901874`", ",", 
     RowBox[{"-", "0.01403295242755149`"}], ",", "7.9712097834732205`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.12000000000000009`", ",", "0.037372873369464904`", ",", 
     RowBox[{"-", "0.016808882747727887`"}], ",", 
     RowBox[{"-", "0.8167673406464434`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1400000000000001`", ",", "0.037308312346486454`", ",", 
     RowBox[{"-", "0.019569497894858564`"}], ",", 
     RowBox[{"-", "11.95489763303929`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1600000000000001`", ",", "0.03723183731096006`", ",", 
     RowBox[{"-", "0.022310686053854657`"}], ",", "10.932304038688594`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1600000000000001`", ",", "0.037231841057633296`", ",", 
     RowBox[{"-", "0.02231068748576003`"}], ",", 
     RowBox[{"-", "4.614549853371296`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.21000000000000008`", ",", "0.036996289906654635`", ",", 
     RowBox[{"-", "0.029064224778940263`"}], ",", "8.333203052192356`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.26000000000000006`", ",", "0.03669761344968823`", ",", 
     RowBox[{"-", "0.035645384367614975`"}], ",", 
     RowBox[{"-", "10.621105010132915`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.31000000000000005`", ",", "0.03633454100743155`", ",", 
     RowBox[{"-", "0.04201747491742893`"}], ",", 
     RowBox[{"-", "1.2254065000317977`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.36000000000000004`", ",", "0.03591264296030114`", ",", 
     RowBox[{"-", "0.04815202986525364`"}], ",", 
     RowBox[{"-", "4.293529301691663`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.41000000000000003`", ",", "0.03542756171866601`", ",", 
     RowBox[{"-", "0.054016985347181364`"}], ",", "10.055597288449546`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.46`", ",", "0.0348818338366685`", ",", 
     RowBox[{"-", "0.059589272924427165`"}], ",", "1.7922244617201462`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.51`", ",", "0.034276510133066186`", ",", 
     RowBox[{"-", "0.0648489177233763`"}], ",", "3.7809155813348405`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.56`", ",", "0.033612878812278556`", ",", 
     RowBox[{"-", "0.06978041150474883`"}], ",", 
     RowBox[{"-", "3.313859520850579`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6100000000000001`", ",", "0.03289248812661802`", ",", 
     RowBox[{"-", "0.0743727370324912`"}], ",", 
     RowBox[{"-", "1.983944595786491`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6600000000000001`", ",", "0.03211722879006128`", ",", 
     RowBox[{"-", "0.07861937559705225`"}], ",", "3.981717850615434`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7100000000000002`", ",", "0.03128934912756243`", ",", 
     RowBox[{"-", "0.08251814439814995`"}], ",", 
     RowBox[{"-", "1.1895961994947755`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7600000000000002`", ",", "0.030411511076027988`", ",", 
     RowBox[{"-", "0.08607100329907665`"}], ",", 
     RowBox[{"-", "1.918522526400082`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8100000000000003`", ",", "0.0294868866207863`", ",", 
     RowBox[{"-", "0.0892838676297348`"}], ",", "1.8425481566874387`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8600000000000003`", ",", "0.028519177406982624`", ",", 
     RowBox[{"-", "0.09216624466543906`"}], ",", "0.34513125770471365`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9100000000000004`", ",", "0.02751268804799238`", ",", 
     RowBox[{"-", "0.09473091332855335`"}], ",", 
     RowBox[{"-", "0.13469100125419417`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9600000000000004`", ",", "0.026472387834778437`", ",", 
     RowBox[{"-", "0.09699357141074294`"}], ",", 
     RowBox[{"-", "0.5806345029795865`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0100000000000005`", ",", "0.025403908762900194`", ",", 
     RowBox[{"-", "0.09897235844347511`"}], ",", "2.206371138904647`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0600000000000005`", ",", "0.024313571690659196`", ",", 
     RowBox[{"-", "0.1006874697969553`"}], ",", "0.14171252142761814`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1100000000000005`", ",", "0.023208294720267003`", ",", 
     RowBox[{"-", "0.10216058655424204`"}], ",", "0.5156106288390369`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1100000000000005`", ",", "0.023208294720267003`", ",", 
     RowBox[{"-", "0.10216058655424204`"}], ",", "0.5156106288390369`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1100000000000005`", ",", "0.023208294720267003`", ",", 
     RowBox[{"-", "0.10216058655424204`"}], ",", "0.5156106288390369`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1600000000000006`", ",", "0.022095497890091874`", ",", 
     RowBox[{"-", "0.1034144010027005`"}], ",", 
     RowBox[{"-", "0.20877860414613114`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1600000000000006`", ",", "0.022095497890091874`", ",", 
     RowBox[{"-", "0.1034144010027005`"}], ",", 
     RowBox[{"-", "0.20877860414613114`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2100000000000006`", ",", "0.02098289994899552`", ",", 
     RowBox[{"-", "0.10447202558522499`"}], ",", "1.0102878190710671`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2100000000000006`", ",", "0.02098289994899552`", ",", 
     RowBox[{"-", "0.10447202558522499`"}], ",", "1.0102878190710671`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2600000000000007`", ",", "0.0198782670219945`", ",", 
     RowBox[{"-", "0.105356424429505`"}], ",", "0.14711618120990394`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2600000000000007`", ",", "0.0198782670219945`", ",", 
     RowBox[{"-", "0.105356424429505`"}], ",", "0.14711618120990394`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.3100000000000007`", ",", "0.018789125963315195`", ",", 
     RowBox[{"-", "0.10608988499480917`"}], ",", "0.8349059494960331`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.3100000000000007`", ",", "0.018789125963315195`", ",", 
     RowBox[{"-", "0.10608988499480917`"}], ",", "0.8349059494960331`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.3600000000000008`", ",", "0.017722457962751265`", ",", 
     RowBox[{"-", "0.10669350830582233`"}], ",", "0.5509959671841086`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.3600000000000008`", ",", "0.017722457962751265`", ",", 
     RowBox[{"-", "0.10669350830582233`"}], ",", "0.5509959671841086`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.4100000000000008`", ",", "0.01668443431548626`", ",", 
     RowBox[{"-", "0.10718681575475994`"}], ",", "0.530274446216499`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.4100000000000008`", ",", "0.01668443431548626`", ",", 
     RowBox[{"-", "0.10718681575475994`"}], ",", "0.530274446216499`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.4600000000000009`", ",", "0.01568021949770073`", ",", 
     RowBox[{"-", "0.10758747086549088`"}], ",", "0.5046651646424529`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.4600000000000009`", ",", "0.01568021949770073`", ",", 
     RowBox[{"-", "0.10758747086549088`"}], ",", "0.5046651646424529`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.510000000000001`", ",", "0.01471385815827549`", ",", 
     RowBox[{"-", "0.10791110340761872`"}], ",", 
     RowBox[{"-", "0.013552762398083666`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.510000000000001`", ",", "0.01471385815827549`", ",", 
     RowBox[{"-", "0.10791110340761872`"}], ",", 
     RowBox[{"-", "0.013552762398083666`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.560000000000001`", ",", "0.013788267251675415`", ",", 
     RowBox[{"-", "0.10817130012755874`"}], ",", "0.4467565148744648`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.560000000000001`", ",", "0.013788267251675415`", ",", 
     RowBox[{"-", "0.10817130012755874`"}], ",", "0.4467565148744648`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.610000000000001`", ",", "0.012905299554494066`", ",", 
     RowBox[{"-", "0.1083796634361236`"}], ",", "0.3989850569127345`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.610000000000001`", ",", "0.012905299554494066`", ",", 
     RowBox[{"-", "0.1083796634361236`"}], ",", "0.3989850569127345`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.660000000000001`", ",", "0.012065866400242506`", ",", 
     RowBox[{"-", "0.10854595060695447`"}], ",", "0.3021990862435701`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.660000000000001`", ",", "0.012065866400242506`", ",", 
     RowBox[{"-", "0.10854595060695447`"}], ",", "0.3021990862435701`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.710000000000001`", ",", "0.01127009439912423`", ",", 
     RowBox[{"-", "0.10867827393896907`"}], ",", "0.2259186263793173`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.710000000000001`", ",", "0.01127009439912423`", ",", 
     RowBox[{"-", "0.10867827393896907`"}], ",", "0.2259186263793173`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.7600000000000011`", ",", "0.010517487013148339`", ",", 
     RowBox[{"-", "0.10878330696023017`"}], ",", "0.2596474243366369`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.7600000000000011`", ",", "0.010517487013148339`", ",", 
     RowBox[{"-", "0.10878330696023017`"}], ",", "0.2596474243366369`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.8100000000000012`", ",", "0.009807077593286445`", ",", 
     RowBox[{"-", "0.10886649146576442`"}], ",", "0.1994012788824792`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.8100000000000012`", ",", "0.009807077593286445`", ",", 
     RowBox[{"-", "0.10886649146576442`"}], ",", "0.1994012788824792`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.8600000000000012`", ",", "0.009137564704391274`", ",", 
     RowBox[{"-", "0.1089322390603807`"}], ",", "0.2530174664775586`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.8600000000000012`", ",", "0.009137564704391274`", ",", 
     RowBox[{"-", "0.1089322390603807`"}], ",", "0.2530174664775586`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.9100000000000013`", ",", "0.008507423342367187`", ",", 
     RowBox[{"-", "0.10898410763302802`"}], ",", "0.24128208897608647`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.9100000000000013`", ",", "0.008507423342367187`", ",", 
     RowBox[{"-", "0.10898410763302802`"}], ",", "0.24128208897608647`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.9600000000000013`", ",", "0.00791499243774538`", ",", 
     RowBox[{"-", "0.10902495171935925`"}], ",", "0.26084921730151733`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.9600000000000013`", ",", "0.00791499243774538`", ",", 
     RowBox[{"-", "0.10902495171935925`"}], ",", "0.26084921730151733`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.010000000000001`", ",", "0.0073585423690906`", ",", 
     RowBox[{"-", "0.10905705892333004`"}], ",", "0.2486662378474411`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.010000000000001`", ",", "0.0073585423690906`", ",", 
     RowBox[{"-", "0.10905705892333004`"}], ",", "0.2486662378474411`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.060000000000001`", ",", "0.006836323101872028`", ",", 
     RowBox[{"-", "0.10908225377265846`"}], ",", "0.27214480533006613`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.060000000000001`", ",", "0.006836323101872028`", ",", 
     RowBox[{"-", "0.10908225377265846`"}], ",", "0.27214480533006613`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.1100000000000008`", ",", "0.006346598762878505`", ",", 
     RowBox[{"-", "0.10910198843237681`"}], ",", "0.2552512487346636`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.1600000000000006`", ",", "0.005887671203891816`", ",", 
     RowBox[{"-", "0.1091174187582634`"}], ",", "0.2580267166026026`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.2100000000000004`", ",", "0.005457894628178446`", ",", 
     RowBox[{"-", "0.1091294603235421`"}], ",", "0.2601859071152043`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.2600000000000002`", ",", "0.005055684919643002`", ",", 
     RowBox[{"-", "0.10913884074498878`"}], ",", "0.2677923891927811`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.31`", ",", "0.004679523791819581`", ",", 
     RowBox[{"-", "0.10914613196188926`"}], ",", "0.2658850816693829`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.36`", ",", "0.004327961185293924`", ",", 
     RowBox[{"-", "0.10915178938887649`"}], ",", "0.26422065487976704`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.4099999999999997`", ",", "0.003999614514921206`", ",", 
     RowBox[{"-", "0.10915616943788446`"}], ",", "0.26572244433392467`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.4599999999999995`", ",", "0.0036931675248244667`", ",", 
     RowBox[{"-", "0.10915955307131395`"}], ",", "0.2648587867433478`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.5099999999999993`", ",", "0.00340736809155944`", ",", 
     RowBox[{"-", "0.10916216151680509`"}], ",", "0.2636090453656003`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.559999999999999`", ",", "0.0031410255918701644`", ",", 
     RowBox[{"-", "0.10916416788992782`"}], ",", "0.26416326786264205`"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.594096701174246*^9, 3.59411801223841*^9, 
  3.5941398559825*^9, 3.5943782631357727`*^9, 3.594378302370308*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"bux", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Reap", "[", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"aux", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
            RowBox[{"aux", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "aux", "]"}]}], "}"}]}], "]"}], "]"}], "[", 
      
      RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.591777326060256*^9, 3.591777339245265*^9}, {
  3.59177737105088*^9, 3.591777432277458*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cux", "=", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{"bux", ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Black", ",", "Thick"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5917773965900183`*^9, 3.591777402096999*^9}, {
  3.5917775962000647`*^9, 3.5917776477307*^9}, {3.594022065082747*^9, 
  3.59402207018798*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {GrayLevel[0], Thickness[Large], LineBox[CompressedData["
1:eJyFzH9Q0nccx3Em04SbupbojJlBlr/I1PxJ0pv5I+uWxNWOMLd1uWlnJqE1
idQunUpybqFAaYkitPRSmyVogPqpmF7aUitzM52a+ZNmWZs/tsQN//7+sT9e
97zHPy9Kwon9iVY4HI5l2WoL2cdYvnQ1SLOde/5yPIqWH8V10kLVkECJr3D4
SIDqny0VPwlUgyyG8M3snhzkVHmXudFPDWc0J7/PtBGhrsMvPNy81ZC4MGdm
tRahIea9wkKqGlK2t9jEBRejffsf0NetV8M2cV+7DVGGnuoZHnYfqsGc3fOg
/LeLKP7O8ZhVuzomj69aPpp2dusbFczOq8h4owLFuoVI13SpQCEMU37CVCHu
lp/G+JdVYPw3Iof93Y+ohWDPcf9aBV56PD6hugY1DJi0FzapIC3SHOFaU4vO
UMlutkNV4MbsDszKvYFaO0h9DUVVcEn8cO9cWQNKYabba4OqwEfAJlB+v4nq
kqR3d/+qhMA7UUJnYiOqoMu/qk1TQlm6NSRt1CB+KY/jaa2E7sg8w7SbFh08
8Pe8v3slJN6I7UW2TYg93JnR418BExqRgTXYhN7jOJVRAhVAclGtBJY2o18k
EsYeWjno5ddXdjNvo0GOeURKvgKhKopLSd9tNLBu37eZ+MswiNepmBwduiYj
bq2ZKIWRjydSqzt06L57zGcm4yUI7/ajB3jo/9f9lSzjduVFkMwz2r4UYu1Z
ECYTZ8khMiq8tb4N62OjxJeLh2Qw4x6XrV7CevoaZfIUQwpOwdkmjacB46XI
FOv+zSVQIBi2jWJjPbT4lqcjFQPvKv2LUj7WW4JQs9BeAqkVT8KfibE2GRvL
91J/gLpeq3EHJdbkh+wpa0YR/DORHOV6E2u7LuayM08MSoGVTXsb1j5rb9HM
2vMg4i4NXu/E2sX4OqPDUQSK/EOjnMdYp+c5BPuL8+HVrTZC2ADWfhci6gyk
PBi5L7xaN4y1T7SE1tyUC9GSnZp3Y1gvGOm2B4/ngB9rrenIJNYBmdzYlqBz
QPQgeTvMYH3innu9edNZWGAKn3q9xNp3JD73KC4Lpj8Qne/9A+uGRwTq+IoQ
Cp7vVJJfGdC2kAOaWtfT4Kwwn9vw2oDGDLO89+Mz4HT1BtG0xUOsUKdo7Slo
Iuum8ucMiLDAXd/vfRIWhyN24N5Y/hqXdwTo04Cv1G0+bHE7v5w7eYQPf/LH
q2osLum9EkL9lAdNrVlJzy1OJZb1/jyTAvIXdV52bw3o8ynariBDMkgF7x77
WvwfCWp7dQ==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->{{0., 0.037553259918383715`}, {-0.10916416788992782`, 0.}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.591777402961321*^9, 3.5917774369772387`*^9, {3.591777607229711*^9, 
   3.591777648256131*^9}, 3.59195110047073*^9, 3.59195454519245*^9, 
   3.5920314255909243`*^9, {3.592031488438415*^9, 3.592031501682076*^9}, 
   3.5920315378547897`*^9, {3.592054528565984*^9, 3.592054548568247*^9}, 
   3.594022024741642*^9, {3.594022066376175*^9, 3.594022070713463*^9}, 
   3.594032577126376*^9, 3.594032647668777*^9, {3.594039446967708*^9, 
   3.5940394897342787`*^9}, {3.594044023032215*^9, 3.5940440466499977`*^9}, 
   3.594096687682398*^9, 3.594118014501604*^9, 3.594139859024246*^9, 
   3.594378266271614*^9, 3.5943783059321632`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Condensate II ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"q", "=", "2"}], ",", 
     RowBox[{
      SuperscriptBox["m", "2"], "=", 
      RowBox[{"-", "2"}]}]}], ")"}], TraditionalForm]], "None"]
}], "Section",
 CellChangeTimes->{{3.443459199746215*^9, 3.443459202566156*^9}, {
   3.472906417275369*^9, 3.472906428362313*^9}, {3.510309224964183*^9, 
   3.510309227292802*^9}, {3.513958419780237*^9, 3.513958426972572*^9}, {
   3.51663763919149*^9, 3.516637640638854*^9}, {3.526705245576708*^9, 
   3.526705260674853*^9}, 3.526806924012465*^9, {3.527742607775531*^9, 
   3.527742629364849*^9}, {3.594054422702169*^9, 3.594054423229813*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.09308471219300915`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "1.1100000000000005`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "0.9104104892267038`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.19905603777423378`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.591704052866707*^9, 
  3.591704054402067*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Temp", "[", 
  RowBox[{
  "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb", ",", 
   "\[Mu]", ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{
  3.526662073273216*^9, {3.591704057875879*^9, 3.591704059341307*^9}}],

Cell[BoxData["0.041158203560744885`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527658688001435*^9, {3.591704059972695*^9, 3.591704086534441*^9}, 
   3.59170419598445*^9, 3.59170424016538*^9, 3.5917048837483883`*^9, 
   3.591946228244418*^9, 3.591951798033979*^9, 3.592027498956504*^9, 
   3.592039057189651*^9, 3.5920391791974783`*^9, 3.592114806608581*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "3"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozero", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
            ",", "\[Mu]", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"q", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"O2", "[", 
              RowBox[{
              "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",",
                "L", ",", "m", ",", "rb"}], "]"}], "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"ene", "=", 
          RowBox[{"en", "[", 
           RowBox[{
           "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", 
            "L", ",", "m", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb",
             ",", "\[Mu]", ",", "m"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "\[Mu]", ",", "rb"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Psi0H", "=", 
          RowBox[{"Psi0H", "+", "0.05"}]}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "9"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, {3.527658676702615*^9, 3.527658691526883*^9}, {
   3.591704092004555*^9, 3.591704107504458*^9}, {3.591946160691942*^9, 
   3.591946199045264*^9}, {3.591946255624442*^9, 3.591946316089252*^9}, {
   3.591951264369655*^9, 3.591951267495867*^9}, {3.592035457271832*^9, 
   3.592035457568481*^9}, {3.592114778159609*^9, 3.592114798380678*^9}, 
   3.59211974885962*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.09294922206350259`", ",", "1.1100000000000005`", ",", 
   "0.9066926366333592`", ",", "1", ",", "0.1971573829947946`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592115159251177*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.1100000000000005`", ",", "0.04082438421088703`", ",", 
   "0.8605490610489288`", ",", "0.3946735978049142`"}], "}"}]], "Print",
 CellChangeTimes->{3.592115159319125*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.07621956640563902`", ",", "1.1600000000000006`", ",", 
   "0.9441447053831349`", ",", "1", ",", "0.18254144118353863`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592115710056329*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.1600000000000006`", ",", "0.03835646267339547`", ",", 
   "0.8627612102068071`", ",", "0.39204425590720615`"}], "}"}]], "Print",
 CellChangeTimes->{3.592115710082837*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.062091059184850354`", ",", "1.2100000000000006`", ",", 
   "0.9799890092020573`", ",", "1", ",", "0.16880930115238976`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592116240511691*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.2100000000000006`", ",", "0.03599661290198769`", ",", 
   "0.8645317019765512`", ",", "0.3897868665783382`"}], "}"}]], "Print",
 CellChangeTimes->{3.592116240538453*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.05025874245783604`", ",", "1.2600000000000007`", ",", 
   "1.0144421364012595`", ",", "1", ",", "0.15595138533673403`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592116779546137*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.2600000000000007`", ",", "0.03374810462607014`", ",", 
   "0.8659441233439208`", ",", "0.38783330173039055`"}], "}"}]], "Print",
 CellChangeTimes->{3.5921167795755043`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.040429143249162906`", ",", "1.3100000000000007`", ",", 
   "1.047722101051047`", ",", "1", ",", "0.1439466341085408`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5921173172329597`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.3100000000000007`", ",", "0.031612275226938484`", ",", 
   "0.8670676016821718`", ",", "0.38612272073686116`"}], "}"}]], "Print",
 CellChangeTimes->{3.592117317295949*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.03232644867653302`", ",", "1.3600000000000008`", ",", 
   "1.0800355804057067`", ",", "1", ",", "0.132765153327764`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592117846360111*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.3600000000000008`", ",", "0.029588784801933166`", ",", 
   "0.8679587764968559`", ",", "0.3846015954470154`"}], "}"}]], "Print",
 CellChangeTimes->{3.592117846389288*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.025696827115375805`", ",", "1.4100000000000008`", ",", 
   "1.1115688346717645`", ",", "1", ",", "0.12237071607368075`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592118399195962*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.4100000000000008`", ",", "0.027675903618445172`", ",", 
   "0.8686636723788498`", ",", "0.38322331746477195`"}], "}"}]], "Print",
 CellChangeTimes->{3.5921183992320557`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.020311029334654007`", ",", "1.4600000000000009`", ",", 
   "1.1424823436669016`", ",", "1", ",", "0.1127229902189628`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592118934717469*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.4600000000000009`", ",", "0.025870807837421572`", ",", 
   "0.8692194174149569`", ",", "0.3819475606706076`"}], "}"}]], "Print",
 CellChangeTimes->{3.5921189347883377`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.015965484798101538`", ",", "1.510000000000001`", ",", 
   "1.1729087267502107`", ",", "1", ",", "0.10377941373923782`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.59211948155017*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.510000000000001`", ",", "0.0241698620882875`", ",", 
   "0.8696557718947779`", ",", "0.3807394920432207`"}], "}"}]], "Print",
 CellChangeTimes->{3.5921194815833197`*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.015965484798101538`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "1.510000000000001`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "1.1729087267502107`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.10377941373923782`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.591704052866707*^9, 
  3.591704054402067*^9}, {3.594025579317923*^9, 3.594025609254677*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Temp", "[", 
  RowBox[{
  "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb", ",", 
   "\[Mu]", ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{
  3.526662073273216*^9, {3.591704057875879*^9, 3.591704059341307*^9}}],

Cell[BoxData["0.0241698620882875`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527658688001435*^9, {3.591704059972695*^9, 3.591704086534441*^9}, 
   3.59170419598445*^9, 3.59170424016538*^9, 3.5917048837483883`*^9, 
   3.591946228244418*^9, 3.591951798033979*^9, 3.592027498956504*^9, 
   3.592039057189651*^9, 3.5920391791974783`*^9, 3.592114806608581*^9, 
   3.5940256148024483`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "3"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozero", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
            ",", "\[Mu]", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"q", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"O2", "[", 
              RowBox[{
              "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",",
                "L", ",", "m", ",", "rb"}], "]"}], "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"ene", "=", 
          RowBox[{"en", "[", 
           RowBox[{
           "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", 
            "L", ",", "m", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb",
             ",", "\[Mu]", ",", "m"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "\[Mu]", ",", "rb"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Psi0H", "=", 
          RowBox[{"Psi0H", "+", "0.05"}]}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "9"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, {3.527658676702615*^9, 3.527658691526883*^9}, {
   3.591704092004555*^9, 3.591704107504458*^9}, {3.591946160691942*^9, 
   3.591946199045264*^9}, {3.591946255624442*^9, 3.591946316089252*^9}, {
   3.591951264369655*^9, 3.591951267495867*^9}, {3.592035457271832*^9, 
   3.592035457568481*^9}, {3.592114778159609*^9, 3.592114798380678*^9}, 
   3.59211974885962*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.015965484798101538`", ",", "1.510000000000001`", ",", 
   "1.1729087267502107`", ",", "1", ",", "0.10377941373923782`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594025745586684*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.510000000000001`", ",", "0.0241698620882875`", ",", 
   "0.8696557718947779`", ",", "0.3807394920432207`"}], "}"}]], "Print",
 CellChangeTimes->{3.594025745654351*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.012482165816166395`", ",", "1.560000000000001`", ",", 
   "1.2029532352238814`", ",", "1", ",", "0.09549669022497972`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940262897196693`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.560000000000001`", ",", "0.022568873126531833`", ",", 
   "0.8699964521203614`", ",", "0.37956893344875325`"}], "}"}]], "Print",
 CellChangeTimes->{3.594026289790133*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00970751566887706`", ",", "1.610000000000001`", ",", 
   "1.2326960179897275`", ",", "1", ",", "0.08783191821246626`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594026821387353*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.610000000000001`", ",", "0.0210633054029436`", ",", "0.870260250537411`",
    ",", "0.3784095236154372`"}], "}"}]], "Print",
 CellChangeTimes->{3.59402682145892*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.007510727769120796`", ",", "1.660000000000001`", ",", 
   "1.2621954157086055`", ",", "1", ",", "0.08074339529453937`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940273641526327`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.660000000000001`", ",", "0.019648455363646688`", ",", 
   "0.8704619649531958`", ",", "0.37723793521167553`"}], "}"}]], "Print",
 CellChangeTimes->{3.594027364223387*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.005781630100961959`", ",", "1.710000000000001`", ",", 
   "1.29149167578044`", ",", "1", ",", "0.07419115169080572`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594027911049284*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.710000000000001`", ",", "0.018319585834924743`", ",", 
   "0.8706131563256351`", ",", "0.3760331553900234`"}], "}"}]], "Print",
 CellChangeTimes->{3.594027911119063*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.004428383344360134`", ",", "1.7600000000000011`", ",", 
   "1.3206106466949312`", ",", "1", ",", "0.06813727090046166`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594028446638226*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.7600000000000011`", ",", "0.017072024715647373`", ",", 
   "0.8707227573471128`", ",", "0.3747758398744874`"}], "}"}]], "Print",
 CellChangeTimes->{3.594028446667053*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.003375151733742811`", ",", "1.8100000000000012`", ",", 
   "1.3495671687589172`", ",", "1", ",", "0.06254605093208103`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594028951088818*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.8100000000000012`", ",", "0.015901233603247564`", ",", 
   "0.8707975539433981`", ",", "0.3734477415893482`"}], "}"}]], "Print",
 CellChangeTimes->{3.59402895111812*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.002559859389351539`", ",", "1.8600000000000012`", ",", 
   "1.3783680091372899`", ",", "1", ",", "0.057384051767171755`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940294793401423`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.8600000000000012`", ",", "0.014802852296872896`", ",", 
   "0.8708425599417652`", ",", "0.37203120243593757`"}], "}"}]], "Print",
 CellChangeTimes->{3.594029479369812*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0019321052653540785`", ",", "1.9100000000000013`", ",", 
   "1.4070142860658512`", ",", "1", ",", "0.05262006566450771`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.59403001822302*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.9100000000000013`", ",", "0.013772724750077212`", ",", 
   "0.8708613023837699`", ",", "0.3705086995947005`"}], "}"}]], "Print",
 CellChangeTimes->{3.594030018265346*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1.510000000000001`", ",", "0.0241698620882875`", ",", 
     "0.8696557718947779`", ",", "0.3807394920432207`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.560000000000001`", ",", "0.022568873126531833`", ",", 
     "0.8699964521203614`", ",", "0.37956893344875325`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.610000000000001`", ",", "0.0210633054029436`", ",", 
     "0.870260250537411`", ",", "0.3784095236154372`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.660000000000001`", ",", "0.019648455363646688`", ",", 
     "0.8704619649531958`", ",", "0.37723793521167553`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.710000000000001`", ",", "0.018319585834924743`", ",", 
     "0.8706131563256351`", ",", "0.3760331553900234`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.7600000000000011`", ",", "0.017072024715647373`", ",", 
     "0.8707227573471128`", ",", "0.3747758398744874`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.8100000000000012`", ",", "0.015901233603247564`", ",", 
     "0.8707975539433981`", ",", "0.3734477415893482`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.8600000000000012`", ",", "0.014802852296872896`", ",", 
     "0.8708425599417652`", ",", "0.37203120243593757`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.9100000000000013`", ",", "0.013772724750077212`", ",", 
     "0.8708613023837699`", ",", "0.3705086995947005`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.594030018277317*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.0019321052653540785`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "1.9100000000000013`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "1.4070142860658512`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.05262006566450771`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.591704052866707*^9, 
  3.591704054402067*^9}, {3.594025579317923*^9, 3.594025609254677*^9}, {
  3.594032684201153*^9, 3.594032701664873*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Temp", "[", 
  RowBox[{
  "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb", ",", 
   "\[Mu]", ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{
  3.526662073273216*^9, {3.591704057875879*^9, 3.591704059341307*^9}}],

Cell[BoxData["0.013772724750077212`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527658688001435*^9, {3.591704059972695*^9, 3.591704086534441*^9}, 
   3.59170419598445*^9, 3.59170424016538*^9, 3.5917048837483883`*^9, 
   3.591946228244418*^9, 3.591951798033979*^9, 3.592027498956504*^9, 
   3.592039057189651*^9, 3.5920391791974783`*^9, 3.592114806608581*^9, 
   3.5940256148024483`*^9, 3.594032704678733*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "3"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozero", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
            ",", "\[Mu]", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"q", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"O2", "[", 
              RowBox[{
              "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",",
                "L", ",", "m", ",", "rb"}], "]"}], "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"ene", "=", 
          RowBox[{"en", "[", 
           RowBox[{
           "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", 
            "L", ",", "m", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb",
             ",", "\[Mu]", ",", "m"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "\[Mu]", ",", "rb"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Psi0H", "=", 
          RowBox[{"Psi0H", "+", "0.05"}]}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "9"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, {3.527658676702615*^9, 3.527658691526883*^9}, {
   3.591704092004555*^9, 3.591704107504458*^9}, {3.591946160691942*^9, 
   3.591946199045264*^9}, {3.591946255624442*^9, 3.591946316089252*^9}, {
   3.591951264369655*^9, 3.591951267495867*^9}, {3.592035457271832*^9, 
   3.592035457568481*^9}, {3.592114778159609*^9, 3.592114798380678*^9}, 
   3.59211974885962*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0019321052653540785`", ",", "1.9100000000000013`", ",", 
   "1.4070142860658512`", ",", "1", ",", "0.05262006566450771`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.59403282290447*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.9100000000000013`", ",", "0.013772724750077212`", ",", 
   "0.8708613023837699`", ",", "0.3705086995947005`"}], "}"}]], "Print",
 CellChangeTimes->{3.594032822968644*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0014512783242351956`", ",", "1.9600000000000013`", ",", 
   "1.4355033917497024`", ",", "1", ",", "0.04822503821630586`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940333653721113`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.9600000000000013`", ",", "0.012806911312957865`", ",", 
   "0.8708560318509417`", ",", "0.3688624358073811`"}], "}"}]], "Print",
 CellChangeTimes->{3.594033365439088*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0010848909132262705`", ",", "2.010000000000001`", ",", 
   "1.4638304615669702`", ",", "1", ",", "0.04417196053166197`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594033900223823*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.010000000000001`", ",", "0.011901691242580682`", ",", 
   "0.8708278690859185`", ",", "0.3670739606032717`"}], "}"}]], "Print",
 CellChangeTimes->{3.594033900289486*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0008071316171344905`", ",", "2.060000000000001`", ",", 
   "1.491989455575221`", ",", "1", ",", "0.040435746830328294`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594034452263949*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.060000000000001`", ",", "0.011053558615325827`", ",", 
   "0.8707768963021695`", ",", "0.36512381356193485`"}], "}"}]], "Print",
 CellChangeTimes->{3.594034452334502*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0005976278111104385`", ",", "2.1100000000000008`", ",", 
   "1.5199739232904603`", ",", "1", ",", "0.036993107053199664`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940349803070097`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.1100000000000008`", ",", "0.010259214022069512`", ",", 
   "0.870702198939791`", ",", "0.3629911806084981`"}], "}"}]], "Print",
 CellChangeTimes->{3.594034980375617*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0004404014424013316`", ",", "2.1600000000000006`", ",", 
   "1.5477775194134986`", ",", "1", ",", "0.033822420653177566`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594035515072583*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.1600000000000006`", ",", "0.00951555379763897`", ",", 
   "0.8706018612294928`", ",", "0.3606535509541429`"}], "}"}]], "Print",
 CellChangeTimes->{3.594035515150461*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0003229980795814359`", ",", "2.2100000000000004`", ",", 
   "1.5753943304245461`", ",", "1", ",", "0.030903615286562245`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940360530328493`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.2100000000000004`", ",", "0.008819658032806177`", ",", 
   "0.870472916719576`", ",", "0.35808637427373197`"}], "}"}]], "Print",
 CellChangeTimes->{3.594036053074399*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00023576802976906677`", ",", "2.2600000000000002`", ",", 
   "1.6028190623679914`", ",", "1", ",", "0.02821805244929059`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940365990070467`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.2600000000000002`", ",", "0.008168778228701759`", ",", 
   "0.8703112528314491`", ",", "0.3552627012233849`"}], "}"}]], "Print",
 CellChangeTimes->{3.594036599045293*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0001712785935669352`", ",", "2.31`", ",", "1.6300471303630266`", ",", 
   "1", ",", "0.025748420992787367`"}], "}"}]], "Print",
 CellChangeTimes->{3.594037156931054*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.31`", ",", "0.007560325162301078`", ",", "0.8701114664620851`", ",", 
   "0.35215281245875374`"}], "}"}]], "Print",
 CellChangeTimes->{3.594037157005704*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1.9100000000000013`", ",", "0.013772724750077212`", ",", 
     "0.8708613023837699`", ",", "0.3705086995947005`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.9600000000000013`", ",", "0.012806911312957865`", ",", 
     "0.8708560318509417`", ",", "0.3688624358073811`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.010000000000001`", ",", "0.011901691242580682`", ",", 
     "0.8708278690859185`", ",", "0.3670739606032717`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.060000000000001`", ",", "0.011053558615325827`", ",", 
     "0.8707768963021695`", ",", "0.36512381356193485`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.1100000000000008`", ",", "0.010259214022069512`", ",", 
     "0.870702198939791`", ",", "0.3629911806084981`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.1600000000000006`", ",", "0.00951555379763897`", ",", 
     "0.8706018612294928`", ",", "0.3606535509541429`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.2100000000000004`", ",", "0.008819658032806177`", ",", 
     "0.870472916719576`", ",", "0.35808637427373197`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.2600000000000002`", ",", "0.008168778228701759`", ",", 
     "0.8703112528314491`", ",", "0.3552627012233849`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.31`", ",", "0.007560325162301078`", ",", "0.8701114664620851`", ",", 
     "0.35215281245875374`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.594037157022285*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.0001712785935669352`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "2.31`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "1.6300471303630266`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.025748420992787367`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.591704052866707*^9, 
  3.591704054402067*^9}, {3.594025579317923*^9, 3.594025609254677*^9}, {
  3.594032684201153*^9, 3.594032701664873*^9}, {3.594039527003525*^9, 
  3.594039542491797*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Temp", "[", 
  RowBox[{
  "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb", ",", 
   "\[Mu]", ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{
  3.526662073273216*^9, {3.591704057875879*^9, 3.591704059341307*^9}}],

Cell[BoxData["0.007560325162301078`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527658688001435*^9, {3.591704059972695*^9, 3.591704086534441*^9}, 
   3.59170419598445*^9, 3.59170424016538*^9, 3.5917048837483883`*^9, 
   3.591946228244418*^9, 3.591951798033979*^9, 3.592027498956504*^9, 
   3.592039057189651*^9, 3.5920391791974783`*^9, 3.592114806608581*^9, 
   3.5940256148024483`*^9, 3.594032704678733*^9, 3.5940395447698708`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "3"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozero", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
            ",", "\[Mu]", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"q", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"O2", "[", 
              RowBox[{
              "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",",
                "L", ",", "m", ",", "rb"}], "]"}], "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"ene", "=", 
          RowBox[{"en", "[", 
           RowBox[{
           "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", 
            "L", ",", "m", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb",
             ",", "\[Mu]", ",", "m"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "\[Mu]", ",", "rb"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Psi0H", "=", 
          RowBox[{"Psi0H", "+", "0.05"}]}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "9"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, {3.527658676702615*^9, 3.527658691526883*^9}, {
   3.591704092004555*^9, 3.591704107504458*^9}, {3.591946160691942*^9, 
   3.591946199045264*^9}, {3.591946255624442*^9, 3.591946316089252*^9}, {
   3.591951264369655*^9, 3.591951267495867*^9}, {3.592035457271832*^9, 
   3.592035457568481*^9}, {3.592114778159609*^9, 3.592114798380678*^9}, 
   3.59211974885962*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0001712785935669363`", ",", "2.31`", ",", "1.6300471303630424`", ",", 
   "1", ",", "0.02574842099278742`"}], "}"}]], "Print",
 CellChangeTimes->{3.594039687880206*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.31`", ",", "0.0075603251623010325`", ",", "0.8701114664620836`", ",", 
   "0.3521528126607688`"}], "}"}]], "Print",
 CellChangeTimes->{3.594039687933869*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00012383774301542893`", ",", "2.36`", ",", "1.6570746813527575`", ",", 
   "1", ",", "0.023478638748392337`"}], "}"}]], "Print",
 CellChangeTimes->{3.59404020475217*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.36`", ",", "0.006991857318788277`", ",", "0.8698666655720605`", ",", 
   "0.34872382423525927`"}], "}"}]], "Print",
 CellChangeTimes->{3.594040204781137*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00008911126203587742`", ",", "2.4099999999999997`", ",", 
   "1.683898573807013`", ",", "1", ",", "0.021393762062708956`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940407525566263`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.4099999999999997`", ",", "0.0064610700948057095`", ",", 
   "0.8695682095155867`", ",", "0.34493925701031897`"}], "}"}]], "Print",
 CellChangeTimes->{3.5940407526061068`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00006381739510313038`", ",", "2.4599999999999995`", ",", 
   "1.7105163316681669`", ",", "1", ",", "0.019479902807039578`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594041305826767*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.4599999999999995`", ",", "0.005965785871054916`", ",", 
   "0.8692053785230845`", ",", "0.3407586516699383`"}], "}"}]], "Print",
 CellChangeTimes->{3.5940413058827543`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.000045485114134606364`", ",", "2.5099999999999993`", ",", 
   "1.7369260847320174`", ",", "1", ",", "0.01772415230687313`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940418189999847`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.5099999999999993`", ",", "0.0055039449814306895`", ",", 
   "0.8687649601853672`", ",", "0.3361369326750669`"}], "}"}]], "Print",
 CellChangeTimes->{3.594041819043528*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00003226411038562078`", ",", "2.559999999999999`", ",", 
   "1.7631265037436186`", ",", "1", ",", "0.016114511596781914`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594042327010531*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.559999999999999`", ",", "0.005073597559451704`", ",", 
   "0.868230737987227`", ",", "0.33102417564898934`"}], "}"}]], "Print",
 CellChangeTimes->{3.59404232705027*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.000022776471815934646`", ",", "2.609999999999999`", ",", 
   "1.7891167355755504`", ",", "1", ",", "0.014639827411404497`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940428730047283`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.609999999999999`", ",", "0.00467289621404893`", ",", 
   "0.8675828638742272`", ",", "0.3253648134335174`"}], "}"}]], "Print",
 CellChangeTimes->{3.594042873048245*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.000016001676438139776`", ",", "2.659999999999999`", ",", 
   "1.8148963417518278`", ",", "1", ",", "0.013289733354269096`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940434183613653`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.659999999999999`", ",", "0.0043000894704567265`", ",", 
   "0.8667970935758899`", ",", "0.31909732716847833`"}], "}"}]], "Print",
 CellChangeTimes->{3.5940434183986464`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.000011188002277224813`", ",", "2.7099999999999986`", ",", 
   "1.840465242107269`", ",", "1", ",", "0.012054595730151418`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594043963709272*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.7099999999999986`", ",", "0.0039535159041213476`", ",", 
   "0.8658438600108714`", ",", "0.3121536449373896`"}], "}"}]], "Print",
 CellChangeTimes->{3.594043963784141*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "2.31`", ",", "0.0075603251623010325`", ",", "0.8701114664620836`", ",", 
     "0.3521528126607688`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.36`", ",", "0.006991857318788277`", ",", "0.8698666655720605`", ",", 
     "0.34872382423525927`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.4099999999999997`", ",", "0.0064610700948057095`", ",", 
     "0.8695682095155867`", ",", "0.34493925701031897`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.4599999999999995`", ",", "0.005965785871054916`", ",", 
     "0.8692053785230845`", ",", "0.3407586516699383`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.5099999999999993`", ",", "0.0055039449814306895`", ",", 
     "0.8687649601853672`", ",", "0.3361369326750669`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.559999999999999`", ",", "0.005073597559451704`", ",", 
     "0.868230737987227`", ",", "0.33102417564898934`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.609999999999999`", ",", "0.00467289621404893`", ",", 
     "0.8675828638742272`", ",", "0.3253648134335174`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.659999999999999`", ",", "0.0043000894704567265`", ",", 
     "0.8667970935758899`", ",", "0.31909732716847833`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.7099999999999986`", ",", "0.0039535159041213476`", ",", 
     "0.8658438600108714`", ",", "0.3121536449373896`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.594043963787367*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.09308471219300915`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "1.1100000000000005`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "0.9104104892267038`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.19905603777423378`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.591704052866707*^9, 
  3.591704054402067*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Temp", "[", 
  RowBox[{
  "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb", ",", 
   "\[Mu]", ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{
  3.526662073273216*^9, {3.591704057875879*^9, 3.591704059341307*^9}}],

Cell[BoxData["0.041158203560744885`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527658688001435*^9, {3.591704059972695*^9, 3.591704086534441*^9}, 
   3.59170419598445*^9, 3.59170424016538*^9, 3.5917048837483883`*^9, 
   3.591946228244418*^9, 3.591951798033979*^9, 3.592027498956504*^9, 
   3.592039057189651*^9, 3.5920391791974783`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "3"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozero", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
            ",", "\[Mu]", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"q", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"O2", "[", 
              RowBox[{
              "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",",
                "L", ",", "m", ",", "rb"}], "]"}], "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"ene", "=", 
          RowBox[{"en", "[", 
           RowBox[{
           "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", 
            "L", ",", "m", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb",
             ",", "\[Mu]", ",", "m"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "\[Mu]", ",", "rb"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Psi0H", "=", 
          RowBox[{"Psi0H", "-", "0.05"}]}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "25"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, {3.527658676702615*^9, 3.527658691526883*^9}, {
   3.591704092004555*^9, 3.591704107504458*^9}, {3.591946160691942*^9, 
   3.591946199045264*^9}, {3.591946255624442*^9, 3.591946316089252*^9}, {
   3.591951264369655*^9, 3.591951267495867*^9}, {3.592035457271832*^9, 
   3.592035457568481*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.09294922206350259`", ",", "1.1100000000000005`", ",", 
   "0.9066926366333592`", ",", "1", ",", "0.1971573829947946`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.59203954761077*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.1100000000000005`", ",", "0.04082438421088703`", ",", 
   "0.8605490610489288`", ",", "0.3946735978049142`"}], "}"}]], "Print",
 CellChangeTimes->{3.592039547661523*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.11258838795128497`", ",", "1.0600000000000005`", ",", 
   "0.8674334575757624`", ",", "1", ",", "0.21265259337960576`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592040011448614*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.0600000000000005`", ",", "0.04339497488444865`", ",", 
   "0.8577952101080157`", ",", "0.3977497535422895`"}], "}"}]], "Print",
 CellChangeTimes->{3.5920400115033627`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.13543884315359858`", ",", "1.0100000000000005`", ",", 
   "0.8262027263965752`", ",", "1", ",", "0.22900599278552758`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592040451426499*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.0100000000000005`", ",", "0.046060567970661416`", ",", 
   "0.8543812134442645`", ",", "0.40135302805066625`"}], "}"}]], "Print",
 CellChangeTimes->{3.59204045149043*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.1617838923919399`", ",", "0.9600000000000004`", ",", 
   "0.7828887913428745`", ",", "1", ",", "0.24617786419612453`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592040887201782*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9600000000000004`", ",", "0.0488111744257122`", ",", 
   "0.8501684206745375`", ",", "0.4055670590698856`"}], "}"}]], "Print",
 CellChangeTimes->{3.59204088723324*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.19187451517337908`", ",", "0.9100000000000004`", ",", 
   "0.7374491892640854`", ",", "1", ",", "0.2641082077229629`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592041323073039*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9100000000000004`", ",", "0.05163448912485648`", ",", 
   "0.8449963689903802`", ",", "0.4104756934149316`"}], "}"}]], "Print",
 CellChangeTimes->{3.5920413231039047`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.22591342294403693`", ",", "0.8600000000000003`", ",", 
   "0.6899240917500292`", ",", "1", ",", "0.28271558132385266`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592041753785144*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.8600000000000003`", ",", "0.05451594393869847`", ",", 
   "0.83868141970914`", ",", "0.41615878814765467`"}], "}"}]], "Print",
 CellChangeTimes->{3.5920417538288937`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.26403684639900377`", ",", "0.8100000000000003`", ",", 
   "0.640445844612707`", ",", "1", ",", "0.30189641743507273`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592042194325721*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.8100000000000003`", ",", "0.05743878684303481`", ",", 
   "0.8310156467691244`", ",", "0.4226869377314558`"}], "}"}]], "Print",
 CellChangeTimes->{3.592042194362249*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.30629393381668235`", ",", "0.7600000000000002`", ",", 
   "0.589244248382264`", ",", "1", ",", "0.3215247816633258`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5920426250164013`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7600000000000002`", ",", "0.06038416992527208`", ",", 
   "0.8217659458064255`", ",", "0.43011500107269984`"}], "}"}]], "Print",
 CellChangeTimes->{3.592042625055138*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.3526238656219605`", ",", "0.7100000000000002`", ",", 
   "0.5366477416732665`", ",", "1", ",", "0.3414525490088834`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592043073450078*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7100000000000002`", ",", "0.0633312382323787`", ",", 
   "0.8106732773581974`", ",", "0.43847486237175765`"}], "}"}]], "Print",
 CellChangeTimes->{3.592043073488018*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.4028312172040075`", ",", "0.6600000000000001`", ",", 
   "0.48308095522923894`", ",", "1", ",", "0.3615100093944198`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592043503108328*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6600000000000001`", ",", "0.06625722299146003`", ",", 
   "0.7974518749166707`", ",", "0.4477672336301969`"}], "}"}]], "Print",
 CellChangeTimes->{3.5920435031457653`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.45656073344977194`", ",", "0.6100000000000001`", ",", 
   "0.42905917194992627`", ",", "1", ",", "0.38150696340331935`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592043957522854*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6100000000000001`", ",", "0.06913755367004576`", ",", 
   "0.7817881144646489`", ",", "0.4579535489438374`"}], "}"}]], "Print",
 CellChangeTimes->{3.592043957560511*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5132734761669591`", ",", "0.56`", ",", "0.37518010570661325`", ",", "1", 
   ",", "0.4012344145572568`"}], "}"}]], "Print",
 CellChangeTimes->{3.5920444230108433`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.56`", ",", "0.07194601120759182`", ",", "0.763338518100538`", ",", 
   "0.4689482110533369`"}], "}"}]], "Print",
 CellChangeTimes->{3.592044423049636*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5722271843086463`", ",", "0.51`", ",", "0.3221131905970248`", ",", "1", 
   ",", "0.4204669919995544`"}], "}"}]], "Print",
 CellChangeTimes->{3.592044922911894*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.51`", ",", "0.07465494822758931`", ",", "0.7417259845294146`", ",", 
   "0.48061198762310997`"}], "}"}]], "Print",
 CellChangeTimes->{3.592044922950406*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6324645063713634`", ",", "0.46`", ",", "0.27058635012020615`", ",", "1", 
   ",", "0.4389662376078067`"}], "}"}]], "Print",
 CellChangeTimes->{3.5920454008513527`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.46`", ",", "0.07723560079031275`", ",", "0.7165326815385754`", ",", 
   "0.4927482201622879`"}], "}"}]], "Print",
 CellChangeTimes->{3.59204540088966*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6928133249423714`", ",", "0.41000000000000003`", ",", 
   "0.2213700726994375`", ",", "1", ",", "0.4564848599366884`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592045882538352*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.41000000000000003`", ",", "0.07965851056690246`", ",", 
   "0.6872868528548357`", ",", "0.5051023569190408`"}], "}"}]], "Print",
 CellChangeTimes->{3.592045882576029*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7519034471189832`", ",", "0.36000000000000004`", ",", 
   "0.17525860882376176`", ",", "1", ",", "0.472771994231309`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5920463496750517`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.36000000000000004`", ",", "0.08189406686112033`", ",", 
   "0.6534385388931475`", ",", "0.5173659697568344`"}], "}"}]], "Print",
 CellChangeTimes->{3.592046349746076*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.8082032233543245`", ",", "0.31000000000000005`", ",", 
   "0.1330482495531636`", ",", "1", ",", "0.4875794175043976`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592046825325738*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.31000000000000005`", ",", "0.08391316556945505`", ",", 
   "0.6143145792172429`", ",", "0.529186624218418`"}], "}"}]], "Print",
 CellChangeTimes->{3.592046825362978*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.8600779858551658`", ",", "0.26000000000000006`", ",", 
   "0.09551294132952469`", ",", "1", ",", "0.5006685588186941`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5920472931244993`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.26000000000000006`", ",", "0.08568796809779067`", ",", 
   "0.5690327915629255`", ",", "0.5401827200200604`"}], "}"}]], "Print",
 CellChangeTimes->{3.592047293181551*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9058695334133764`", ",", "0.21000000000000008`", ",", 
   "0.06337790411486698`", ",", "1", ",", "0.5118180297599821`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592047748864428*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.21000000000000008`", ",", "0.08719272888608964`", ",", 
   "0.5163285573319323`", ",", "0.5499639866905015`"}], "}"}]], "Print",
 CellChangeTimes->{3.592047748930533*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9439924621995812`", ",", "0.1600000000000001`", ",", 
   "0.03729238627975859`", ",", "1", ",", "0.5208312940165135`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592048213807847*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.1600000000000001`", ",", "0.08840464725667684`", ",", 
   "0.45416773287373485`", ",", "0.5581556086375946`"}], "}"}]], "Print",
 CellChangeTimes->{3.5920482138749933`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9730394946141321`", ",", "0.11000000000000008`", ",", 
   "0.01780312343546477`", ",", "1", ",", "0.5275440148487822`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592048655741826*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.11000000000000008`", ",", "0.08930468966554024`", ",", 
   "0.37872508630194274`", ",", "0.5644242422376312`"}], "}"}]], "Print",
 CellChangeTimes->{3.592048655808196*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9918848970636182`", ",", "0.06000000000000008`", ",", 
   "0.005330370228743921`", ",", "1", ",", "0.531830580775589`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5920490193997993`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.06000000000000008`", ",", "0.08987832384157551`", ",", 
   "0.2807207793461363`", ",", "0.5685030597649029`"}], "}"}]], "Print",
 CellChangeTimes->{3.592049019468418*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9997734926170634`", ",", "0.010000000000000078`", ",", 
   "0.00014845291530330164`", ",", "1", ",", "0.5336093244874138`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592049330898676*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.010000000000000078`", ",", "0.09011610800801169`", ",", 
   "0.11477553703501019`", ",", "0.5702130463984448`"}], "}"}]], "Print",
 CellChangeTimes->{3.59204933093158*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.9963833588413413`", ",", 
   RowBox[{"-", "0.039999999999999925`"}], ",", "0.0023725888778829756`", ",",
    "1", ",", "0.5328460220502936`"}], "}"}]], "Print",
 CellChangeTimes->{3.592049668962944*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.039999999999999925`"}], ",", "0.09001408683255283`", ",", 
   "0.22940365923152792`", ",", "0.5694779811749021`"}], "}"}]], "Print",
 CellChangeTimes->{3.592049669006255*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.9818532627071319`", ",", 
   RowBox[{"-", "0.08999999999999993`"}], ",", "0.01195323553429225`", ",", 
   "1", ",", "0.5295553839656587`"}], "}"}]], "Print",
 CellChangeTimes->{3.592050017852744*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.08999999999999993`"}], ",", "0.08957396034219729`", ",", 
   "0.34315229724795904`", ",", "0.5663307218382778`"}], "}"}]], "Print",
 CellChangeTimes->{3.5920500179092007`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1.1100000000000005`", ",", "0.04082438421088703`", ",", 
     "0.8605490610489288`", ",", "0.3946735978049142`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.0600000000000005`", ",", "0.04339497488444865`", ",", 
     "0.8577952101080157`", ",", "0.3977497535422895`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.0100000000000005`", ",", "0.046060567970661416`", ",", 
     "0.8543812134442645`", ",", "0.40135302805066625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.9600000000000004`", ",", "0.0488111744257122`", ",", 
     "0.8501684206745375`", ",", "0.4055670590698856`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.9100000000000004`", ",", "0.05163448912485648`", ",", 
     "0.8449963689903802`", ",", "0.4104756934149316`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.8600000000000003`", ",", "0.05451594393869847`", ",", 
     "0.83868141970914`", ",", "0.41615878814765467`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.8100000000000003`", ",", "0.05743878684303481`", ",", 
     "0.8310156467691244`", ",", "0.4226869377314558`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.7600000000000002`", ",", "0.06038416992527208`", ",", 
     "0.8217659458064255`", ",", "0.43011500107269984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.7100000000000002`", ",", "0.0633312382323787`", ",", 
     "0.8106732773581974`", ",", "0.43847486237175765`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.6600000000000001`", ",", "0.06625722299146003`", ",", 
     "0.7974518749166707`", ",", "0.4477672336301969`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.6100000000000001`", ",", "0.06913755367004576`", ",", 
     "0.7817881144646489`", ",", "0.4579535489438374`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.56`", ",", "0.07194601120759182`", ",", "0.763338518100538`", ",", 
     "0.4689482110533369`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.51`", ",", "0.07465494822758931`", ",", "0.7417259845294146`", ",", 
     "0.48061198762310997`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.46`", ",", "0.07723560079031275`", ",", "0.7165326815385754`", ",", 
     "0.4927482201622879`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.41000000000000003`", ",", "0.07965851056690246`", ",", 
     "0.6872868528548357`", ",", "0.5051023569190408`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.36000000000000004`", ",", "0.08189406686112033`", ",", 
     "0.6534385388931475`", ",", "0.5173659697568344`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.31000000000000005`", ",", "0.08391316556945505`", ",", 
     "0.6143145792172429`", ",", "0.529186624218418`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.26000000000000006`", ",", "0.08568796809779067`", ",", 
     "0.5690327915629255`", ",", "0.5401827200200604`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.21000000000000008`", ",", "0.08719272888608964`", ",", 
     "0.5163285573319323`", ",", "0.5499639866905015`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.1600000000000001`", ",", "0.08840464725667684`", ",", 
     "0.45416773287373485`", ",", "0.5581556086375946`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.11000000000000008`", ",", "0.08930468966554024`", ",", 
     "0.37872508630194274`", ",", "0.5644242422376312`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.06000000000000008`", ",", "0.08987832384157551`", ",", 
     "0.2807207793461363`", ",", "0.5685030597649029`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.010000000000000078`", ",", "0.09011610800801169`", ",", 
     "0.11477553703501019`", ",", "0.5702130463984448`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.039999999999999925`"}], ",", "0.09001408683255283`", ",",
      "0.22940365923152792`", ",", "0.5694779811749021`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.08999999999999993`"}], ",", "0.08957396034219729`", ",", 
     "0.34315229724795904`", ",", "0.5663307218382778`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.592039119182437*^9, 3.5920500179118147`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.9997734926170634`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "0.010000000000000078`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "0.00014845291530330164`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.5336093244874138`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.591704052866707*^9, 
  3.591704054402067*^9}, {3.5942962959092817`*^9, 3.5942963116696453`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Temp", "[", 
  RowBox[{
  "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb", ",", 
   "\[Mu]", ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{
  3.526662073273216*^9, {3.591704057875879*^9, 3.591704059341307*^9}}],

Cell[BoxData["0.09011610800801169`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527658688001435*^9, {3.591704059972695*^9, 3.591704086534441*^9}, 
   3.59170419598445*^9, 3.59170424016538*^9, 3.5917048837483883`*^9, 
   3.591946228244418*^9, 3.591951798033979*^9, 3.592027498956504*^9, 
   3.592039057189651*^9, 3.5920391791974783`*^9, 3.5942963178255053`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "3"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozero", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
            ",", "\[Mu]", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"q", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"O2", "[", 
              RowBox[{
              "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",",
                "L", ",", "m", ",", "rb"}], "]"}], "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"ene", "=", 
          RowBox[{"en", "[", 
           RowBox[{
           "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", 
            "L", ",", "m", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb",
             ",", "\[Mu]", ",", "m"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "\[Mu]", ",", "rb"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Psi0H", "=", 
          RowBox[{"Psi0H", "-", "0.001"}]}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, {3.527658676702615*^9, 3.527658691526883*^9}, {
   3.591704092004555*^9, 3.591704107504458*^9}, {3.591946160691942*^9, 
   3.591946199045264*^9}, {3.591946255624442*^9, 3.591946316089252*^9}, {
   3.591951264369655*^9, 3.591951267495867*^9}, {3.592035457271832*^9, 
   3.592035457568481*^9}, {3.594296336418358*^9, 3.594296350810932*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9997734926170634`", ",", "0.010000000000000078`", ",", 
   "0.00014845291530330164`", ",", "1", ",", "0.5336093244874138`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594296461663371*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.010000000000000078`", ",", "0.09011610800801169`", ",", 
   "0.11477553703501019`", ",", "0.5702130463984448`"}], "}"}]], "Print",
 CellChangeTimes->{3.594296461736957*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.999816524216719`", ",", "0.009000000000000077`", ",", 
   "0.00012024856741445409`", ",", "1", ",", "0.5336190024681563`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594296688263774*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.009000000000000077`", ",", "0.09011740137205859`", ",", 
   "0.10888652160935933`", ",", "0.5702224220751951`"}], "}"}]], "Print",
 CellChangeTimes->{3.594296688334276*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9998550280841686`", ",", "0.008000000000000076`", ",", 
   "0.00009501241986286854`", ",", "1", ",", "0.5336276619153582`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5942969205085907`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.008000000000000076`", ",", "0.0901185586157793`", ",", 
   "0.10265994500254384`", ",", "0.5702307552041493`"}], "}"}]], "Print",
 CellChangeTimes->{3.594296920584059*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9998890035828804`", ",", "0.0070000000000000765`", ",", 
   "0.00007274469875974891`", ",", "1", ",", "0.5336353027619326`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5942971460424423`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0070000000000000765`", ",", "0.09011957973142176`", ",", 
   "0.096030202708872`", ",", "0.570238091215311`"}], "}"}]], "Print",
 CellChangeTimes->{3.594297146112938*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.999918450151156`", ",", "0.0060000000000000765`", ",", 
   "0.00005344560362562119`", ",", "1", ",", "0.533641924948683`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594297381181941*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0060000000000000765`", ",", "0.09012046471214577`", ",", 
   "0.08890718718802469`", ",", "0.57024451377633`"}], "}"}]], "Print",
 CellChangeTimes->{3.594297381252986*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9999433673021507`", ",", "0.005000000000000076`", ",", 
   "0.00003711530738634293`", ",", "1", ",", "0.5336475284243029`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594297609037167*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.005000000000000076`", ",", "0.09012121355202254`", ",", 
   "0.08116116919589626`", ",", "0.570249880804148`"}], "}"}]], "Print",
 CellChangeTimes->{3.594297609083638*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.99996375462389`", ",", "0.004000000000000076`", ",", 
   "0.000023753956369647238`", ",", "1", ",", "0.5336521131453781`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5942978360267076`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.004000000000000076`", ",", "0.09012182624603579`", ",", 
   "0.0725930365866544`", ",", "0.570254345610326`"}], "}"}]], "Print",
 CellChangeTimes->{3.5942978360984097`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9999796117792841`", ",", "0.0030000000000000764`", ",", 
   "0.000013361670302216462`", ",", "1", ",", "0.5336556790763864`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.59429806700918*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0030000000000000764`", ",", "0.0901223027900806`", ",", 
   "0.06286760242799515`", ",", "0.5702577739159512`"}], "}"}]], "Print",
 CellChangeTimes->{3.5942980670788116`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.99999093850614`", ",", "0.0020000000000000764`", ",", 
   "5.938542307286351`*^-6", ",", "1", ",", "0.533658226189699`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594298293563246*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0020000000000000764`", ",", "0.09012264318096447`", ",", 
   "0.051331292431758865`", ",", "0.5702602055007966`"}], "}"}]], "Print",
 CellChangeTimes->{3.5942982936358643`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9999977346171703`", ",", "0.0010000000000000763`", ",", 
   "1.4846389027846253`*^-6", ",", "1", ",", "0.5336597544655809`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594298525952335*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0010000000000000763`", ",", "0.090122847416407`", ",", 
   "0.03629675163408614`", ",", "0.5702617130710629`"}], "}"}]], "Print",
 CellChangeTimes->{3.594298526000388*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.010000000000000078`", ",", "0.09011610800801169`", ",", 
     "0.11477553703501019`", ",", "0.5702130463984448`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.009000000000000077`", ",", "0.09011740137205859`", ",", 
     "0.10888652160935933`", ",", "0.5702224220751951`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.008000000000000076`", ",", "0.0901185586157793`", ",", 
     "0.10265994500254384`", ",", "0.5702307552041493`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.0070000000000000765`", ",", "0.09011957973142176`", ",", 
     "0.096030202708872`", ",", "0.570238091215311`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.0060000000000000765`", ",", "0.09012046471214577`", ",", 
     "0.08890718718802469`", ",", "0.57024451377633`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.005000000000000076`", ",", "0.09012121355202254`", ",", 
     "0.08116116919589626`", ",", "0.570249880804148`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.004000000000000076`", ",", "0.09012182624603579`", ",", 
     "0.0725930365866544`", ",", "0.570254345610326`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.0030000000000000764`", ",", "0.0901223027900806`", ",", 
     "0.06286760242799515`", ",", "0.5702577739159512`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.0020000000000000764`", ",", "0.09012264318096447`", ",", 
     "0.051331292431758865`", ",", "0.5702602055007966`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.0010000000000000763`", ",", "0.090122847416407`", ",", 
     "0.03629675163408614`", ",", "0.5702617130710629`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.594298526004736*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"aux", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0.010000000000000078`", ",", "0.09011610800801169`", ",", 
       "0.11477553703501019`", ",", "0.5702130463984448`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.009000000000000077`", ",", "0.09011740137205859`", ",", 
       "0.10888652160935933`", ",", "0.5702224220751951`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.008000000000000076`", ",", "0.0901185586157793`", ",", 
       "0.10265994500254384`", ",", "0.5702307552041493`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0070000000000000765`", ",", "0.09011957973142176`", ",", 
       "0.096030202708872`", ",", "0.570238091215311`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0060000000000000765`", ",", "0.09012046471214577`", ",", 
       "0.08890718718802469`", ",", "0.57024451377633`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.005000000000000076`", ",", "0.09012121355202254`", ",", 
       "0.08116116919589626`", ",", "0.570249880804148`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.004000000000000076`", ",", "0.09012182624603579`", ",", 
       "0.0725930365866544`", ",", "0.570254345610326`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0030000000000000764`", ",", "0.0901223027900806`", ",", 
       "0.06286760242799515`", ",", "0.5702577739159512`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0020000000000000764`", ",", "0.09012264318096447`", ",", 
       "0.051331292431758865`", ",", "0.5702602055007966`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0010000000000000763`", ",", "0.090122847416407`", ",", 
       "0.03629675163408614`", ",", "0.5702617130710629`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.010000000000000078`", ",", "0.09011610800801169`", ",", 
       "0.11477553703501019`", ",", "0.5702130463984448`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.06000000000000008`", ",", "0.08987832384157551`", ",", 
       "0.2807207793461363`", ",", "0.5685030597649029`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.11000000000000008`", ",", "0.08930468966554024`", ",", 
       "0.37872508630194274`", ",", "0.5644242422376312`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1600000000000001`", ",", "0.08840464725667684`", ",", 
       "0.45416773287373485`", ",", "0.5581556086375946`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.21000000000000008`", ",", "0.08719272888608964`", ",", 
       "0.5163285573319323`", ",", "0.5499639866905015`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.26000000000000006`", ",", "0.08568796809779067`", ",", 
       "0.5690327915629255`", ",", "0.5401827200200604`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.31000000000000005`", ",", "0.08391316556945505`", ",", 
       "0.6143145792172429`", ",", "0.529186624218418`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.36000000000000004`", ",", "0.08189406686112033`", ",", 
       "0.6534385388931475`", ",", "0.5173659697568344`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.41000000000000003`", ",", "0.07965851056690246`", ",", 
       "0.6872868528548357`", ",", "0.5051023569190408`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.46`", ",", "0.07723560079031275`", ",", "0.7165326815385754`", ",", 
       "0.4927482201622879`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.51`", ",", "0.07465494822758931`", ",", "0.7417259845294146`", ",", 
       "0.48061198762310997`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.56`", ",", "0.07194601120759182`", ",", "0.763338518100538`", ",", 
       "0.4689482110533369`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6100000000000001`", ",", "0.06913755367004576`", ",", 
       "0.7817881144646489`", ",", "0.4579535489438374`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6600000000000001`", ",", "0.06625722299146003`", ",", 
       "0.7974518749166707`", ",", "0.4477672336301969`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.7100000000000002`", ",", "0.0633312382323787`", ",", 
       "0.8106732773581974`", ",", "0.43847486237175765`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.7600000000000002`", ",", "0.06038416992527208`", ",", 
       "0.8217659458064255`", ",", "0.43011500107269984`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8100000000000003`", ",", "0.05743878684303481`", ",", 
       "0.8310156467691244`", ",", "0.4226869377314558`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8600000000000003`", ",", "0.05451594393869847`", ",", 
       "0.83868141970914`", ",", "0.41615878814765467`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.9100000000000004`", ",", "0.05163448912485648`", ",", 
       "0.8449963689903802`", ",", "0.4104756934149316`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.9600000000000004`", ",", "0.0488111744257122`", ",", 
       "0.8501684206745375`", ",", "0.4055670590698856`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.0100000000000005`", ",", "0.046060567970661416`", ",", 
       "0.8543812134442645`", ",", "0.40135302805066625`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.0600000000000005`", ",", "0.04339497488444865`", ",", 
       "0.8577952101080157`", ",", "0.3977497535422895`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1100000000000005`", ",", "0.04082438421088703`", ",", 
       "0.8605490610489288`", ",", "0.3946735978049142`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.510000000000001`", ",", "0.0241698620882875`", ",", 
       "0.8696557718947779`", ",", "0.3807394920432207`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.560000000000001`", ",", "0.022568873126531833`", ",", 
       "0.8699964521203614`", ",", "0.37956893344875325`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.610000000000001`", ",", "0.0210633054029436`", ",", 
       "0.870260250537411`", ",", "0.3784095236154372`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.660000000000001`", ",", "0.019648455363646688`", ",", 
       "0.8704619649531958`", ",", "0.37723793521167553`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.710000000000001`", ",", "0.018319585834924743`", ",", 
       "0.8706131563256351`", ",", "0.3760331553900234`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.7600000000000011`", ",", "0.017072024715647373`", ",", 
       "0.8707227573471128`", ",", "0.3747758398744874`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8100000000000012`", ",", "0.015901233603247564`", ",", 
       "0.8707975539433981`", ",", "0.3734477415893482`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8600000000000012`", ",", "0.014802852296872896`", ",", 
       "0.8708425599417652`", ",", "0.37203120243593757`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.9100000000000013`", ",", "0.013772724750077212`", ",", 
       "0.8708613023837699`", ",", "0.3705086995947005`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.9600000000000013`", ",", "0.012806911312957865`", ",", 
       "0.8708560318509417`", ",", "0.3688624358073811`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.010000000000001`", ",", "0.011901691242580682`", ",", 
       "0.8708278690859185`", ",", "0.3670739606032717`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.060000000000001`", ",", "0.011053558615325827`", ",", 
       "0.8707768963021695`", ",", "0.36512381356193485`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1100000000000008`", ",", "0.010259214022069512`", ",", 
       "0.870702198939791`", ",", "0.3629911806084981`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1600000000000006`", ",", "0.00951555379763897`", ",", 
       "0.8706018612294928`", ",", "0.3606535509541429`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2100000000000004`", ",", "0.008819658032806177`", ",", 
       "0.870472916719576`", ",", "0.35808637427373197`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2600000000000002`", ",", "0.008168778228701759`", ",", 
       "0.8703112528314491`", ",", "0.3552627012233849`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.31`", ",", "0.0075603251623010325`", ",", "0.8701114664620836`", ",",
        "0.3521528126607688`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.31`", ",", "0.007560325162301078`", ",", "0.8701114664620851`", ",", 
       "0.35215281245875374`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.36`", ",", "0.006991857318788277`", ",", "0.8698666655720605`", ",", 
       "0.34872382423525927`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.4099999999999997`", ",", "0.0064610700948057095`", ",", 
       "0.8695682095155867`", ",", "0.34493925701031897`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.4599999999999995`", ",", "0.005965785871054916`", ",", 
       "0.8692053785230845`", ",", "0.3407586516699383`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.5099999999999993`", ",", "0.0055039449814306895`", ",", 
       "0.8687649601853672`", ",", "0.3361369326750669`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.559999999999999`", ",", "0.005073597559451704`", ",", 
       "0.868230737987227`", ",", "0.33102417564898934`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.609999999999999`", ",", "0.00467289621404893`", ",", 
       "0.8675828638742272`", ",", "0.3253648134335174`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.659999999999999`", ",", "0.0043000894704567265`", ",", 
       "0.8667970935758899`", ",", "0.31909732716847833`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.7099999999999986`", ",", "0.0039535159041213476`", ",", 
       "0.8658438600108714`", ",", "0.3121536449373896`"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5940394722146273`*^9, 3.594039477848762*^9}, {
  3.594044019015902*^9, 3.594044042187422*^9}, {3.594298724844037*^9, 
  3.594298725260241*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"aux", "=", 
   RowBox[{"Sort", "[", "aux", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.594039436676731*^9, 3.594039482019479*^9}, {
  3.5940440281572237`*^9, 3.594044035951873*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"bux", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Reap", "[", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"aux", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
            RowBox[{"aux", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "aux", "]"}]}], "}"}]}], "]"}], "]"}], "[", 
      
      RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.591777326060256*^9, 3.591777339245265*^9}, {
  3.59177737105088*^9, 3.591777432277458*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cux", "=", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{"bux", ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Black", ",", "Thick"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5917773965900183`*^9, 3.591777402096999*^9}, {
  3.5917775962000647`*^9, 3.5917776477307*^9}, {3.594022065082747*^9, 
  3.59402207018798*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {GrayLevel[0], Thickness[Large], LineBox[CompressedData["
1:eJxl0H0w2wcYB/BckFMnlti5uKWdBe21nVvGvIf7yhA6dduZTpm32pDVdekw
2lC1eNeuLYuyblPDcEKLEovo2Vgt19J1S9JVCVatSn46hCymWe23u/63P557
7nP33H2f5+GkiWLSqRQKhUfWf33/ZYH4LcdBKOKPPyisa8ZwKoseQTpjS5Lo
HNmJplaXOD7pwa3MwyznHsiXjxwOIB3f4ODwaV0fLin/YHBJl6gy8rfG+zEk
bSl2Jc1lJThdHpXD3tLV/iLpGBYjV1T3PZLzrMuppPnu6Y7LEUOwreplrzAH
MVp7oNcypwR9aFg4Rboi0Pj3kyPX/+cwTSk9jDoIZULbgVjzr4h+vYjZNSMH
R2dytw2+h7k9qpmr38pxSvuoyompQ9O4FUJj5KgU5uePlc2DYdN69ruVAfzY
McYv9XkAFVsdfahgAMM+Gfb5HQv4ofNxNtXcj4CRt1fNSw9xtEm5o/jDfsx+
fHo75Nkj3PYteF9+4xomd/sZtU8W8SdcPC/uvAYP+U8c/+HH+GzK9wY9qw/r
l1IXw44tYeaNVdl2Xy/qZykSobUeG/y567y/ejCtSbylKNVjct1Gd9K3Bwr1
iNOONT0k8/blXYYrCLww7rwUZcCuCtrsN8Ju8G/vf+VKvQH7atorS/QyhAZ1
HxXfNcCLLdjQijpR1s1X+9gR8Dd28X7+pwPSnMRMqTcBmyw3r5C6dkwY+OGs
OAIp2/NKnV8bQqpHVx1yCHwZy6GtLLaidD6A21hFwMyfszwdaYDgpbQ4fw0B
z941UdTOekjGr05Qfyewqsw83VhTh2PuaTSPKQKhsjulipelcIq32KvvEwjY
t6chebQWX8UHuTBmCCS4xnBjC2rQYHd300Q6yOpVxUeRFyAwrWtqdQSaD9p4
m945B7ogyW+NtKORpp7zPouMheYy51kC1karaklgNcJS7E7QSVe8xzPpUyrR
khUu/I2c79Q6lKOlHL8k5UsySfvqOtJV1DJo6E3TN8m8D6b11IeFJdi7N1C0
OU3g86biPDuGBKIOmbWB3FeZrbh/c6gYeMHWcpG8Z1DMPvSFuQh+VdWUDfJe
4rnDn/u8a6KwqKUQ5gxGo1FLoE3LPLicJ4Y6rmegWE2ANZKaIxWdQHh25ETF
HfKf59hPo8/kIcLmlMfyBJmfnHuSrsrFJJejOaMiMHZLRltwy0HUriS34DEC
A0vvije//gTBrbvfnBwmwJvxunfe8ziY9PHXnvUT+BdzJdaW
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->{{0., 0.090122847416407}, {0., 0.8708613023837699}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.591777402961321*^9, 3.5917774369772387`*^9, {3.591777607229711*^9, 
   3.591777648256131*^9}, 3.59195110047073*^9, 3.59195454519245*^9, 
   3.5920314255909243`*^9, {3.592031488438415*^9, 3.592031501682076*^9}, 
   3.5920315378547897`*^9, {3.592054528565984*^9, 3.592054548568247*^9}, 
   3.594022024741642*^9, {3.594022066376175*^9, 3.594022070713463*^9}, 
   3.594032577126376*^9, 3.594032647668777*^9, {3.594039446967708*^9, 
   3.5940394897342787`*^9}, {3.594044023032215*^9, 3.5940440466499977`*^9}, 
   3.59429873145949*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"fux", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Reap", "[", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"aux", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
            RowBox[{"aux", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "4"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "aux", "]"}]}], "}"}]}], "]"}], "]"}], "[", 
      
      RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.591951113885558*^9, 3.59195112519446*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gux", "=", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{"fux", ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", "Dashed", ",", "Thick"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<T\>\"", ",", "\"\<\[Epsilon]\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", "Large", "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.591951121299851*^9, 3.591951145613995*^9}, {
  3.591954566401696*^9, 3.5919546406659327`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
    LineBox[CompressedData["
1:eJwBgQF+/iFib1JlAgAAABcAAAACAAAAmVQhBu/mpD9CrMoMVULZP1//4Lvd
N6Y/RjLdYbt02T8FayMyQJWnPyM0aJzEr9k/OPKsO8f9qD9TkMKJz/TZPzIb
RvTVb6o/kEjB1ztF2j8pkaeIg+mrP/tgQnhYoto/HYcG3p1orT8CMYCDTQ3b
P4LgDIas6q4/fhTIEQGH2z/N8wXdeTawP6VOgN74D9w/9EHfvTv2sD+iXyrm
N6jcP9wz8Kv/srE/OULzZhxP3T+B2TbFDWuyP3N5f1s/A94/7j8fMZYcsz8+
CTrIWMLeP842e1u2xbM/TJew1C+J3z9qoLsJgGS0P48xA2vMKeA/wKrncgL3
tD/dZwUUQ47gP8gb001Ve7U/vPWPyRjv4D8QBaSMpe+1Pyo3i0UtSeE/oMYD
P0NStj8OCBoTTpnhP98myNyvobY/n62lJmnc4T9NMH4RrNy2P91dr23DD+I/
RNSEDUQCtz/XtytULTHiPw26vGjZEbc/TxVBbi8/4j+rHLJJ
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"T\"", TraditionalForm], 
    FormBox["\"\[Epsilon]\"", TraditionalForm]},
  AxesOrigin->{0.04, 0.38},
  ImageSize->{559.1999999999999, Automatic},
  LabelStyle->Directive[Large],
  PlotRange->{{0.04082438421088703, 0.09011610800801169}, {0.38, 
   0.5702130463984448}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.591951137468289*^9, 3.591951146277111*^9}, 
   3.591954548933198*^9, {3.5919546029523363`*^9, 3.5919546416926003`*^9}, 
   3.592031507524609*^9, 3.592031539745088*^9, {3.592054531140524*^9, 
   3.592054551218525*^9}}]
}, Open  ]],

Cell["\<\
Comparison with the data obtained with the unbalanced superconductor code\
\>", "Text",
 CellChangeTimes->{{3.592023551055737*^9, 3.5920235648476887`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"eux", "=", 
   GraphicsBox[{{}, {}, 
     {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJxt0Hs8FXYfB3ATSsjlmUw0YomlXJZbZp/EKKFRYg/CI5eWmChxJPfryVxy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       "]]}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->True,
    AxesLabel->{
      FormBox["\"T\"", TraditionalForm], 
      FormBox[
      "\"\\!\\(\\*SqrtBox[\\(q\\\\ \\*SubscriptBox[\\(O\\), \
\\(2\\)]\\)]\\)\"", TraditionalForm]},
    AxesOrigin->{0, 0},
    PlotRange->{{0., 0.090122847416407}, {0., 0.8714031872455477}},
    PlotRangeClipping->True,
    PlotRangePadding->{
      Scaled[0.02], 
      Scaled[0.02]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.591777614300652*^9, 3.591777616604521*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"eux", ",", "cux"}], "]"}]], "Input",
 CellChangeTimes->{{3.591777620016062*^9, 3.591777624855693*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJxt0Hs8FXYfB3ATSsjlmUw0YomlXJZbZp/EKKFRYg/CI5eWmChxJPfryVxy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      "]]}}, {{}, {}, 
    {RGBColor[1, 1, 0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwBgQF+/iFib1JlAgAAABcAAAACAAAAmVQhBu/mpD+E4DkvnonrP1//4Lvd
N6Y/QIrC8A5z6z8FayMyQJWnP8zqQUUXV+s/OPKsO8f9qD+Uc1xnlDTrPzIb
RvTVb6o/ha1B0zUK6z8pkaeIg+mrP0M8rWp61uo/HYcG3p1orT9Bziogrpfq
P4LgDIas6q4/OpDGGOhL6j/N8wXdeTawP7nTvxUJ8ek/9EHfvTv2sD/b1FzL
uYTpP9wz8Kv/srE/l94AgmgE6T+B2TbFDWuyP/OaYOZEbeg/7j8fMZYcsz8s
tsQhOLznP842e1u2xbM/zSU38tXt5j9qoLsJgGS0P95uf/9A/uU/wKrncgL3
tD85v0/w9+jkP8gb001Ve7U/vDVmDHeo4z8QBaSMpe+1P8Gow0GENeI/oMYD
P0NStj+IaHd3w4XgP98myNyvobY/fdXliRUR3T9NMH4RrNy2PyHd9SQIPdg/
RNSEDUQCtz+7WqZJVPfRPw26vGjZEbc/hzry+e1hvT/kEL8X
      "]]}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"T\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SqrtBox[\\(q\\\\ \\*SubscriptBox[\\(O\\), \\(2\\)]\\)]\\)\"", 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotRange->{{0., 0.090122847416407}, {0., 0.8714031872455477}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.591777625422874*^9, 3.591777650575584*^9}, 
   3.591951336119193*^9, 3.591954555381751*^9, 3.592031512015973*^9, 
   3.5920315438691607`*^9, {3.592054534527074*^9, 3.592054554062854*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
\[Mu]=1 , \[Delta]\[Mu]=0 (Obtained with the unbalanced superconductor code)\
\>", "Subsection",
 CellChangeTimes->{
  3.518979262549418*^9, 3.524319067059612*^9, 3.52433187188137*^9, {
   3.527497337072187*^9, 3.527497337609276*^9}, 3.527574044706429*^9, {
   3.5920235296465063`*^9, 3.592023539542696*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.09308471219300915`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "1.1100000000000005`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "0.9104104892267038`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"v1H", "=", "0.07887564086047512`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Delta]\[Mu]", "=", "0.0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.19905603777423378`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Temp", "[", 
  RowBox[{
  "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", "L", ",", 
   "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{3.526662073273216*^9}],

Cell[BoxData["0.040177960634125424`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527658688001435*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "6"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozero", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "m", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "rb"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"v1H", "=", 
            RowBox[{"xv", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"q", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"O2", "[", 
              RowBox[{
              "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", 
               ",", "q", ",", "L", ",", "m", ",", "rb"}], "]"}], "]"}]}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "\[Mu]", ",",
             "\[Delta]\[Mu]", ",", "rb"}], "}"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Psi0H", "=", 
          RowBox[{"Psi0H", "-", "0.05"}]}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, {3.527658676702615*^9, 3.527658691526883*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0929492220635026`", ",", "1.1100000000000005`", ",", 
   "0.9066926366333593`", ",", 
   RowBox[{"-", "5.733852831917065`*^-21"}], ",", "1", ",", "0.`", ",", 
   "0.19715738299479457`"}], "}"}]], "Print",
 CellChangeTimes->{3.527659265437057*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.1100000000000005`", ",", "0.040824384210887014`", ",", 
   "0.8605710988096366`"}], "}"}]], "Print",
 CellChangeTimes->{3.527659265519767*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.11258838795128497`", ",", "1.0600000000000005`", ",", 
   "0.8674334575757624`", ",", 
   RowBox[{"-", "8.733948608714361`*^-39"}], ",", "1", ",", "0.`", ",", 
   "0.21265259337960576`"}], "}"}]], "Print",
 CellChangeTimes->{3.527659853489381*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.0600000000000005`", ",", "0.04339497488444865`", ",", 
   "0.857814098879288`"}], "}"}]], "Print",
 CellChangeTimes->{3.527659853548855*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.13543884315359858`", ",", "1.0100000000000005`", ",", 
   "0.8262027263965752`", ",", 
   RowBox[{"-", "7.519570787542139`*^-57"}], ",", "1", ",", "0.`", ",", 
   "0.22900599278552758`"}], "}"}]], "Print",
 CellChangeTimes->{3.527660415314049*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.0100000000000005`", ",", "0.046060567970661416`", ",", 
   "0.8543974408837917`"}], "}"}]], "Print",
 CellChangeTimes->{3.527660415379839*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.1617838923919399`", ",", "0.9600000000000004`", ",", 
   "0.7828887913428745`", ",", 
   RowBox[{"-", "3.508903115337443`*^-75"}], ",", "1", ",", "0.`", ",", 
   "0.24617786419612453`"}], "}"}]], "Print",
 CellChangeTimes->{3.527660975774061*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9600000000000004`", ",", "0.0488111744257122`", ",", 
   "0.8501823977882504`"}], "}"}]], "Print",
 CellChangeTimes->{3.527660975883107*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.19187451517337908`", ",", "0.9100000000000004`", ",", 
   "0.7374491892640854`", ",", 
   RowBox[{"-", "8.501997411314074`*^-94"}], ",", "1", ",", "0.`", ",", 
   "0.2641082077229629`"}], "}"}]], "Print",
 CellChangeTimes->{3.527661555277386*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9100000000000004`", ",", "0.05163448912485648`", ",", 
   "0.8450084418177098`"}], "}"}]], "Print",
 CellChangeTimes->{3.527661555396153*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.22591342294403693`", ",", "0.8600000000000003`", ",", 
   "0.6899240917500292`", ",", 
   RowBox[{"-", "1.0208112632201595`*^-112"}], ",", "1", ",", "0.`", ",", 
   "0.28271558132385266`"}], "}"}]], "Print",
 CellChangeTimes->{3.527662129155257*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.8600000000000003`", ",", "0.05451594393869847`", ",", 
   "0.8386918792503465`"}], "}"}]], "Print",
 CellChangeTimes->{3.5276621293305*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.26403684639900377`", ",", "0.8100000000000003`", ",", 
   "0.640445844612707`", ",", 
   RowBox[{"-", "5.747347233457314`*^-132"}], ",", "1", ",", "0.`", ",", 
   "0.30189641743507273`"}], "}"}]], "Print",
 CellChangeTimes->{3.527662715370045*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.8100000000000003`", ",", "0.05743878684303481`", ",", 
   "0.8310247374432973`"}], "}"}]], "Print",
 CellChangeTimes->{3.527662715511651*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.30629393381668235`", ",", "0.7600000000000002`", ",", 
   "0.589244248382264`", ",", 
   RowBox[{"-", "1.4184016022133918`*^-151"}], ",", "1", ",", "0.`", ",", 
   "0.3215247816633258`"}], "}"}]], "Print",
 CellChangeTimes->{3.527663278149126*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7600000000000002`", ",", "0.06038416992527208`", ",", 
   "0.8217738726638875`"}], "}"}]], "Print",
 CellChangeTimes->{3.52766327823898*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.3526238656219605`", ",", "0.7100000000000002`", ",", 
   "0.5366477416732665`", ",", 
   RowBox[{"-", "1.410799447507241`*^-171"}], ",", "1", ",", "0.`", ",", 
   "0.3414525490088834`"}], "}"}]], "Print",
 CellChangeTimes->{3.527663871952281*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7100000000000002`", ",", "0.0633312382323787`", ",", 
   "0.8106802122221293`"}], "}"}]], "Print",
 CellChangeTimes->{3.527663872048653*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.4028312172040075`", ",", "0.6600000000000001`", ",", 
   "0.48308095522923894`", ",", 
   RowBox[{"-", "5.090097285181929`*^-192"}], ",", "1", ",", "0.`", ",", 
   "0.3615100093944198`"}], "}"}]], "Print",
 CellChangeTimes->{3.527664438226939*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6600000000000001`", ",", "0.06625722299146003`", ",", 
   "0.7974579615936637`"}], "}"}]], "Print",
 CellChangeTimes->{3.527664438322562*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1.1100000000000005`", ",", "0.040824384210887014`", ",", 
     "0.8605710988096366`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.0600000000000005`", ",", "0.04339497488444865`", ",", 
     "0.857814098879288`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.0100000000000005`", ",", "0.046060567970661416`", ",", 
     "0.8543974408837917`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.9600000000000004`", ",", "0.0488111744257122`", ",", 
     "0.8501823977882504`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.9100000000000004`", ",", "0.05163448912485648`", ",", 
     "0.8450084418177098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.8600000000000003`", ",", "0.05451594393869847`", ",", 
     "0.8386918792503465`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.8100000000000003`", ",", "0.05743878684303481`", ",", 
     "0.8310247374432973`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.7600000000000002`", ",", "0.06038416992527208`", ",", 
     "0.8217738726638875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.7100000000000002`", ",", "0.0633312382323787`", ",", 
     "0.8106802122221293`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.6600000000000001`", ",", "0.06625722299146003`", ",", 
     "0.7974579615936637`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.527664438329288*^9}]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.4028312172040075`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "0.6600000000000001`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "0.48308095522923894`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"v1H", "=", 
   RowBox[{"-", "5.090097285181929`*^-192"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Delta]\[Mu]", "=", "0.0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.3615100093944198`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.52766479694054*^9, 
  3.52766482190444*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Temp", "[", 
  RowBox[{
  "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", "L", ",", 
   "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{3.526662073273216*^9}],

Cell[BoxData["0.06625722299146003`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527658688001435*^9, 3.527664826787126*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "6"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozero", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "m", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "rb"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"v1H", "=", 
            RowBox[{"xv", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"q", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"O2", "[", 
              RowBox[{
              "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", 
               ",", "q", ",", "L", ",", "m", ",", "rb"}], "]"}], "]"}]}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "\[Mu]", ",",
             "\[Delta]\[Mu]", ",", "rb"}], "}"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Psi0H", "=", 
          RowBox[{"Psi0H", "-", "0.05"}]}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, {3.527658676702615*^9, 3.527658691526883*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.4028312172040075`", ",", "0.6600000000000001`", ",", 
   "0.48308095522923894`", ",", 
   RowBox[{"-", "5.090097285181929`*^-192"}], ",", "1", ",", "0.`", ",", 
   "0.3615100093944198`"}], "}"}]], "Print",
 CellChangeTimes->{3.527664980050176*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6600000000000001`", ",", "0.06625722299146003`", ",", 
   "0.7974579615936637`"}], "}"}]], "Print",
 CellChangeTimes->{3.527664980166026*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.45656073344977194`", ",", "0.6100000000000001`", ",", 
   "0.42905917194992627`", ",", 
   RowBox[{"-", "5.847767129151884`*^-213"}], ",", "1", ",", "0.`", ",", 
   "0.38150696340331935`"}], "}"}]], "Print",
 CellChangeTimes->{3.527665583143044*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6100000000000001`", ",", "0.06913755367004576`", ",", 
   "0.7817934731391551`"}], "}"}]], "Print",
 CellChangeTimes->{3.527665583220798*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5132734761669591`", ",", "0.56`", ",", "0.37518010570661325`", ",", 
   RowBox[{"-", "1.8230746382397692`*^-234"}], ",", "1", ",", "0.`", ",", 
   "0.4012344145572568`"}], "}"}]], "Print",
 CellChangeTimes->{3.527666194745685*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.56`", ",", "0.07194601120759182`", ",", "0.7633432490100527`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.527666194865544*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5722271843086463`", ",", "0.51`", ",", "0.3221131905970248`", ",", 
   RowBox[{"-", "1.266959364447325`*^-256"}], ",", "1", ",", "0.`", ",", 
   "0.4204669919995544`"}], "}"}]], "Print",
 CellChangeTimes->{3.527666853759614*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.51`", ",", "0.07465494822758931`", ",", "0.7417301710021157`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.527666853912279*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6324645063713634`", ",", "0.46`", ",", "0.27058635012020615`", ",", 
   RowBox[{"-", "1.5467208119068697`*^-279"}], ",", "1", ",", "0.`", ",", 
   "0.4389662376078067`"}], "}"}]], "Print",
 CellChangeTimes->{3.527667485063525*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.46`", ",", "0.07723560079031275`", ",", "0.7165363924598971`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.527667485242284*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6928133249423714`", ",", "0.41000000000000003`", ",", 
   "0.2213700726994375`", ",", 
   RowBox[{"-", "2.4970668869711217`*^-303"}], ",", "1", ",", "0.`", ",", 
   "0.4564848599366884`"}], "}"}]], "Print",
 CellChangeTimes->{3.527668150958069*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.41000000000000003`", ",", "0.07965851056690246`", ",", 
   "0.687290144610921`"}], "}"}]], "Print",
 CellChangeTimes->{3.527668151098395*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7519034471189832`", ",", "0.36000000000000004`", ",", 
   "0.17525860882376176`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.472771994231309`"}], "}"}]], "Print",
 CellChangeTimes->{3.527668793880508*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.36000000000000004`", ",", "0.08189406686112033`", ",", 
   "0.6534414568127956`"}], "}"}]], "Print",
 CellChangeTimes->{3.527668794002104*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.8082032233543245`", ",", "0.31000000000000005`", ",", 
   "0.1330482495531636`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.4875794175043976`"}], "}"}]], "Print",
 CellChangeTimes->{3.52766945305611*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.31000000000000005`", ",", "0.08391316556945505`", ",", 
   "0.6143171584910838`"}], "}"}]], "Print",
 CellChangeTimes->{3.527669453193508*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.8600779858551658`", ",", "0.26000000000000006`", ",", 
   "0.09551294132952469`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5006685588186941`"}], "}"}]], "Print",
 CellChangeTimes->{3.5276701003414*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.26000000000000006`", ",", "0.08568796809779067`", ",", 
   "0.5690350575380231`"}], "}"}]], "Print",
 CellChangeTimes->{3.5276701004617*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9058695334133764`", ",", "0.21000000000000008`", ",", 
   "0.06337790411486698`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5118180297599821`"}], "}"}]], "Print",
 CellChangeTimes->{3.527670721767301*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.21000000000000008`", ",", "0.08719272888608964`", ",", 
   "0.5163305249037864`"}], "}"}]], "Print",
 CellChangeTimes->{3.527670721913085*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.6600000000000001`", ",", "0.06625722299146003`", ",", 
     "0.7974579615936637`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.6100000000000001`", ",", "0.06913755367004576`", ",", 
     "0.7817934731391551`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.56`", ",", "0.07194601120759182`", ",", "0.7633432490100527`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
    "0.51`", ",", "0.07465494822758931`", ",", "0.7417301710021157`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
    "0.46`", ",", "0.07723560079031275`", ",", "0.7165363924598971`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
    "0.41000000000000003`", ",", "0.07965851056690246`", ",", 
     "0.687290144610921`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.36000000000000004`", ",", "0.08189406686112033`", ",", 
     "0.6534414568127956`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.31000000000000005`", ",", "0.08391316556945505`", ",", 
     "0.6143171584910838`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.26000000000000006`", ",", "0.08568796809779067`", ",", 
     "0.5690350575380231`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.21000000000000008`", ",", "0.08719272888608964`", ",", 
     "0.5163305249037864`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.527670721919455*^9}]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.9058695334133764`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "0.21000000000000008`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "0.06337790411486698`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"v1H", "=", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Delta]\[Mu]", "=", "0.0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.5118180297599821`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.52766479694054*^9, 
  3.52766482190444*^9}, {3.52767082256979*^9, 3.527670848692667*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Temp", "[", 
  RowBox[{
  "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", "L", ",", 
   "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{3.526662073273216*^9}],

Cell[BoxData["0.08719272888608964`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527658688001435*^9, 3.527664826787126*^9, 3.527670852829301*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "6"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozero", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "m", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "rb"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"v1H", "=", 
            RowBox[{"xv", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"q", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"O2", "[", 
              RowBox[{
              "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", 
               ",", "q", ",", "L", ",", "m", ",", "rb"}], "]"}], "]"}]}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "\[Mu]", ",",
             "\[Delta]\[Mu]", ",", "rb"}], "}"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Psi0H", "=", 
          RowBox[{"Psi0H", "-", "0.05"}]}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, {3.527658676702615*^9, 3.527658691526883*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9058695334133764`", ",", "0.21000000000000008`", ",", 
   "0.06337790411486698`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5118180297599821`"}], "}"}]], "Print",
 CellChangeTimes->{3.527671010996246*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.21000000000000008`", ",", "0.08719272888608964`", ",", 
   "0.5163305249037864`"}], "}"}]], "Print",
 CellChangeTimes->{3.527671011119553*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9439924621995812`", ",", "0.1600000000000001`", ",", 
   "0.03729238627975859`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5208312940165135`"}], "}"}]], "Print",
 CellChangeTimes->{3.527671651649584*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.1600000000000001`", ",", "0.08840464725667684`", ",", 
   "0.4541694042378432`"}], "}"}]], "Print",
 CellChangeTimes->{3.527671651761717*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9730394946141321`", ",", "0.11000000000000008`", ",", 
   "0.01780312343546477`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5275440148487822`"}], "}"}]], "Print",
 CellChangeTimes->{3.527672241288678*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.11000000000000008`", ",", "0.08930468966554024`", ",", 
   "0.37872644481943835`"}], "}"}]], "Print",
 CellChangeTimes->{3.527672241398551*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9918848970636182`", ",", "0.06000000000000008`", ",", 
   "0.005330370228743921`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.531830580775589`"}], "}"}]], "Print",
 CellChangeTimes->{3.52767272209101*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.06000000000000008`", ",", "0.08987832384157551`", ",", 
   "0.28072177016104144`"}], "}"}]], "Print",
 CellChangeTimes->{3.527672722233877*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9997734926170634`", ",", "0.010000000000000078`", ",", 
   "0.00014845291530330164`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5336093244874138`"}], "}"}]], "Print",
 CellChangeTimes->{3.527673142144286*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.010000000000000078`", ",", "0.09011610800801169`", ",", 
   "0.11477593944575228`"}], "}"}]], "Print",
 CellChangeTimes->{3.527673142411588*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.9963833588413413`", ",", 
   RowBox[{"-", "0.039999999999999925`"}], ",", "0.0023725888778829756`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5328460220502936`"}], "}"}]], "Print",
 CellChangeTimes->{3.527673597034716*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.039999999999999925`"}], ",", "0.09001408683255283`", ",", 
   "0.22940446584018612`"}], "}"}]], "Print",
 CellChangeTimes->{3.527673597240173*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.9818532627071319`", ",", 
   RowBox[{"-", "0.08999999999999993`"}], ",", "0.01195323553429225`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5295553839656587`"}], "}"}]], "Print",
 CellChangeTimes->{3.527674064731077*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.08999999999999993`"}], ",", "0.08957396034219729`", ",", 
   "0.34315351883814377`"}], "}"}]], "Print",
 CellChangeTimes->{3.527674065022027*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.9567707833298564`", ",", 
   RowBox[{"-", "0.13999999999999993`"}], ",", "0.028678528643036667`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5238004124875313`"}], "}"}]], "Print",
 CellChangeTimes->{3.527674632078752*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.13999999999999993`"}], ",", "0.088803011103186`", ",", 
   "0.4259088770779667`"}], "}"}]], "Print",
 CellChangeTimes->{3.527674632210844*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.9221228852284421`", ",", 
   RowBox[{"-", "0.18999999999999995`"}], ",", "0.0521845670215981`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5156896795266942`"}], "}"}]], "Print",
 CellChangeTimes->{3.527675220008342*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.18999999999999995`"}], ",", "0.08771379602436695`", ",", 
   "0.49275672333344667`"}], "}"}]], "Print",
 CellChangeTimes->{3.52767522014444*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.8792161166265783`", ",", 
   RowBox[{"-", "0.23999999999999994`"}], ",", "0.0819725415848419`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5053727519774165`"}], "}"}]], "Print",
 CellChangeTimes->{3.527675828290533*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.23999999999999994`"}], ",", "0.08632362933464242`", ",", 
   "0.5489342425531537`"}], "}"}]], "Print",
 CellChangeTimes->{3.527675828444678*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.21000000000000008`", ",", "0.08719272888608964`", ",", 
     "0.5163305249037864`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.1600000000000001`", ",", "0.08840464725667684`", ",", 
     "0.4541694042378432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.11000000000000008`", ",", "0.08930468966554024`", ",", 
     "0.37872644481943835`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.06000000000000008`", ",", "0.08987832384157551`", ",", 
     "0.28072177016104144`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.010000000000000078`", ",", "0.09011610800801169`", ",", 
     "0.11477593944575228`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.039999999999999925`"}], ",", "0.09001408683255283`", ",",
      "0.22940446584018612`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.08999999999999993`"}], ",", "0.08957396034219729`", ",", 
     "0.34315351883814377`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.13999999999999993`"}], ",", "0.088803011103186`", ",", 
     "0.4259088770779667`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.18999999999999995`"}], ",", "0.08771379602436695`", ",", 
     "0.49275672333344667`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.23999999999999994`"}], ",", "0.08632362933464242`", ",", 
     "0.5489342425531537`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.527675828502952*^9}]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.9997734926170634`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "0.010000000000000078`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "0.00014845291530330164`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"v1H", "=", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Delta]\[Mu]", "=", "0.0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.5336093244874138`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.52766479694054*^9, 
  3.52766482190444*^9}, {3.52767082256979*^9, 3.527670848692667*^9}, {
  3.52768299753341*^9, 3.527683023505727*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Temp", "[", 
  RowBox[{
  "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", "L", ",", 
   "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{3.526662073273216*^9}],

Cell[BoxData["0.09011610800801169`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527658688001435*^9, 3.527664826787126*^9, 3.527670852829301*^9, 
   3.527683052799827*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "6"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozero", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "m", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "rb"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"v1H", "=", 
            RowBox[{"xv", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"q", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"O2", "[", 
              RowBox[{
              "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", 
               ",", "q", ",", "L", ",", "m", ",", "rb"}], "]"}], "]"}]}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "\[Mu]", ",",
             "\[Delta]\[Mu]", ",", "rb"}], "}"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Psi0H", "=", 
          RowBox[{"Psi0H", "-", "0.001"}]}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, {3.527658676702615*^9, 3.527658691526883*^9}, {
   3.527683045014319*^9, 3.527683046128892*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9997734926170634`", ",", "0.010000000000000078`", ",", 
   "0.00014845291530330164`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5336093244874138`"}], "}"}]], "Print",
 CellChangeTimes->{3.527683199344663*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.010000000000000078`", ",", "0.09011610800801169`", ",", 
   "0.11477593944575228`"}], "}"}]], "Print",
 CellChangeTimes->{3.527683199490873*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.999816524216719`", ",", "0.009000000000000077`", ",", 
   "0.00012024856741445409`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5336190024681563`"}], "}"}]], "Print",
 CellChangeTimes->{3.527683501932464*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.009000000000000077`", ",", "0.09011740137205859`", ",", 
   "0.10888690335898193`"}], "}"}]], "Print",
 CellChangeTimes->{3.52768350209448*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9998550280841686`", ",", "0.008000000000000076`", ",", 
   "0.00009501241986286854`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5336276619153582`"}], "}"}]], "Print",
 CellChangeTimes->{3.527683810639043*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.008000000000000076`", ",", "0.0901185586157793`", ",", 
   "0.10266030491049064`"}], "}"}]], "Print",
 CellChangeTimes->{3.527683810801371*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9998890035828804`", ",", "0.0070000000000000765`", ",", 
   "0.00007274469875974891`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5336353027619326`"}], "}"}]], "Print",
 CellChangeTimes->{3.527684109866871*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0070000000000000765`", ",", "0.09011957973142176`", ",", 
   "0.09603053936446036`"}], "}"}]], "Print",
 CellChangeTimes->{3.527684110038986*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.999918450151156`", ",", "0.0060000000000000765`", ",", 
   "0.00005344560362562119`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.533641924948683`"}], "}"}]], "Print",
 CellChangeTimes->{3.527684422074403*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0060000000000000765`", ",", "0.09012046471214577`", ",", 
   "0.0889074988645426`"}], "}"}]], "Print",
 CellChangeTimes->{3.527684422369239*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9999433673021507`", ",", "0.005000000000000076`", ",", 
   "0.00003711530738634293`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5336475284243029`"}], "}"}]], "Print",
 CellChangeTimes->{3.527684725037015*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.005000000000000076`", ",", "0.09012121355202254`", ",", 
   "0.08116145371170005`"}], "}"}]], "Print",
 CellChangeTimes->{3.527684725191271*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.99996375462389`", ",", "0.004000000000000076`", ",", 
   "0.000023753956369647238`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5336521131453781`"}], "}"}]], "Print",
 CellChangeTimes->{3.527685024834679*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.004000000000000076`", ",", "0.09012182624603579`", ",", 
   "0.07259329106193829`"}], "}"}]], "Print",
 CellChangeTimes->{3.527685025013064*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9999796117792841`", ",", "0.0030000000000000764`", ",", 
   "0.000013361670302216462`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5336556790763864`"}], "}"}]], "Print",
 CellChangeTimes->{3.527685333322516*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0030000000000000764`", ",", "0.0901223027900806`", ",", 
   "0.06286782280777406`"}], "}"}]], "Print",
 CellChangeTimes->{3.527685333526252*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.99999093850614`", ",", "0.0020000000000000764`", ",", 
   "5.93854230728635`*^-6", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5336582261896992`"}], "}"}]], "Print",
 CellChangeTimes->{3.527685634043162*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0020000000000000764`", ",", "0.09012264318096452`", ",", 
   "0.051331472369764264`"}], "}"}]], "Print",
 CellChangeTimes->{3.527685634187316*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9999977346171703`", ",", "0.0010000000000000763`", ",", 
   "1.484638902784625`*^-6", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5336597544655809`"}], "}"}]], "Print",
 CellChangeTimes->{3.527685927944102*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0010000000000000763`", ",", "0.090122847416407`", ",", 
   "0.03629687886890541`"}], "}"}]], "Print",
 CellChangeTimes->{3.527685928061779*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.010000000000000078`", ",", "0.09011610800801169`", ",", 
     "0.11477593944575228`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.009000000000000077`", ",", "0.09011740137205859`", ",", 
     "0.10888690335898193`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.008000000000000076`", ",", "0.0901185586157793`", ",", 
     "0.10266030491049064`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.0070000000000000765`", ",", "0.09011957973142176`", ",", 
     "0.09603053936446036`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.0060000000000000765`", ",", "0.09012046471214577`", ",", 
     "0.0889074988645426`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.005000000000000076`", ",", "0.09012121355202254`", ",", 
     "0.08116145371170005`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.004000000000000076`", ",", "0.09012182624603579`", ",", 
     "0.07259329106193829`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.0030000000000000764`", ",", "0.0901223027900806`", ",", 
     "0.06286782280777406`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.0020000000000000764`", ",", "0.09012264318096452`", ",", 
     "0.051331472369764264`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.0010000000000000763`", ",", "0.090122847416407`", ",", 
     "0.03629687886890541`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.527685928118491*^9}]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.09308471219300915`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "1.1100000000000005`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "0.9104104892267038`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"v1H", "=", "0.07887564086047512`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Delta]\[Mu]", "=", "0.0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.19905603777423378`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Temp", "[", 
  RowBox[{
  "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", "L", ",", 
   "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{3.526662073273216*^9}],

Cell[BoxData["0.040177960634125424`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "6"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozero", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "m", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "rb"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"v1H", "=", 
            RowBox[{"xv", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"q", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"O2", "[", 
              RowBox[{
              "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", 
               ",", "q", ",", "L", ",", "m", ",", "rb"}], "]"}], "]"}]}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "\[Mu]", ",",
             "\[Delta]\[Mu]", ",", "rb"}], "}"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Psi0H", "=", 
          RowBox[{"Psi0H", "+", "0.02"}]}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "30"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0929492220635026`", ",", "1.1100000000000005`", ",", 
   "0.9066926366333593`", ",", 
   RowBox[{"-", "5.733852831917065`*^-21"}], ",", "1", ",", "0.`", ",", 
   "0.19715738299479457`"}], "}"}]], "Print",
 CellChangeTimes->{3.527498725219059*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.1100000000000005`", ",", "0.040824384210887014`", ",", 
   "0.8605710988096366`"}], "}"}]], "Print",
 CellChangeTimes->{3.527498725560975*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.08592545560139363`", ",", "1.1300000000000006`", ",", 
   "0.9218797409945797`", ",", "7.140053581505044`*^-44", ",", "1", ",", 
   "0.`", ",", "0.19120489442839708`"}], "}"}]], "Print",
 CellChangeTimes->{3.527499337916807*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.1300000000000006`", ",", "0.03982454310259842`", ",", 
   "0.8615163843581205`"}], "}"}]], "Print",
 CellChangeTimes->{3.527499338132236*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.07934752944084204`", ",", "1.1500000000000006`", ",", 
   "0.9367896486292022`", ",", 
   RowBox[{"-", "1.1313803213922941`*^-66"}], ",", "1", ",", "0.`", ",", 
   "0.18539385103897932`"}], "}"}]], "Print",
 CellChangeTimes->{3.527499921387941*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.1500000000000006`", ",", "0.038841542360782`", ",", 
   "0.8623820331483601`"}], "}"}]], "Print",
 CellChangeTimes->{3.527499921804068*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0731956376107149`", ",", "1.1700000000000006`", ",", 
   "0.9514353971703511`", ",", "2.2723733423350805`*^-89", ",", "1", ",", 
   "0.`", ",", "0.1797244286369679`"}], "}"}]], "Print",
 CellChangeTimes->{3.527500510369905*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.1700000000000006`", ",", "0.03787571271203138`", ",", 
   "0.863174330740192`"}], "}"}]], "Print",
 CellChangeTimes->{3.527500510619972*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.06745002085426739`", ",", "1.1900000000000006`", ",", 
   "0.9658305477820147`", ",", 
   RowBox[{"-", "5.746407908050093`*^-112"}], ",", "1", ",", "0.`", ",", 
   "0.1741964279648488`"}], "}"}]], "Print",
 CellChangeTimes->{3.527501107312856*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.1900000000000006`", ",", "0.036927329197502766`", ",", 
   "0.8638991314782578`"}], "}"}]], "Print",
 CellChangeTimes->{3.527501107421215*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.062091059184850354`", ",", "1.2100000000000006`", ",", 
   "0.9799890092020578`", ",", "1.8073773879798496`*^-134", ",", "1", ",", 
   "0.`", ",", "0.1688093011523897`"}], "}"}]], "Print",
 CellChangeTimes->{3.527501672053877*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.2100000000000006`", ",", "0.03599661290198767`", ",", 
   "0.8645618789574472`"}], "}"}]], "Print",
 CellChangeTimes->{3.527501672217496*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.05709935661739824`", ",", "1.2300000000000006`", ",", 
   "0.9939248709127514`", ",", 
   RowBox[{"-", "7.02320636557301`*^-157"}], ",", "1", ",", "0.`", ",", 
   "0.16356217883808177`"}], "}"}]], "Print",
 CellChangeTimes->{3.527502229312748*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.2300000000000006`", ",", "0.035083732967896165`", ",", 
   "0.8651676266511001`"}], "}"}]], "Print",
 CellChangeTimes->{3.527502229517724*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.05245581804662581`", ",", "1.2500000000000007`", ",", 
   "1.0076522475883642`", ",", "3.345646562724863`*^-179", ",", "1", ",", 
   "0.`", ",", "0.15845389765840034`"}], "}"}]], "Print",
 CellChangeTimes->{3.527502804959421*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.2500000000000007`", ",", "0.034188808869770326`", ",", 
   "0.8657210585630286`"}], "}"}]], "Print",
 CellChangeTimes->{3.527502805074079*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.048141718268442386`", ",", "1.2700000000000007`", ",", 
   "1.0211851365872033`", ",", 
   RowBox[{"-", "1.938121058240922`*^-201"}], ",", "1", ",", "0.`", ",", 
   "0.15348302780478623`"}], "}"}]], "Print",
 CellChangeTimes->{3.527503372350338*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.2700000000000007`", ",", "0.03331191291855782`", ",", 
   "0.8662265097680126`"}], "}"}]], "Print",
 CellChangeTimes->{3.527503372587049*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.04413876318062751`", ",", "1.2900000000000007`", ",", 
   "1.0345372898393033`", ",", "1.3588799837260593`*^-223", ",", "1", ",", 
   "0.`", ",", "0.1486479003558651`"}], "}"}]], "Print",
 CellChangeTimes->{3.527503944596917*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.2900000000000007`", ",", "0.03245307295986712`", ",", 
   "0.866687986711924`"}], "}"}]], "Print",
 CellChangeTimes->{3.527503944848173*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.040429143249162906`", ",", "1.3100000000000007`", ",", 
   "1.0477221010510473`", ",", 
   RowBox[{"-", "1.1400994986730866`*^-245"}], ",", "1", ",", "0.`", ",", 
   "0.14394663410854075`"}], "}"}]], "Print",
 CellChangeTimes->{3.527504505830511*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.3100000000000007`", ",", "0.03161227522693846`", ",", 
   "0.8671091871517086`"}], "}"}]], "Print",
 CellChangeTimes->{3.527504506050441*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.03699557938419002`", ",", "1.3300000000000007`", ",", 
   "1.0607525087235843`", ",", "1.1370314561248872`*^-267", ",", "1", ",", 
   "0.`", ",", "0.13937716165497147`"}], "}"}]], "Print",
 CellChangeTimes->{3.527505081097536*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.3300000000000007`", ",", "0.030789467307131464`", ",", 
   "0.8674935196266751`"}], "}"}]], "Print",
 CellChangeTimes->{3.527505081249747*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.03382136143063882`", ",", "1.3500000000000008`", ",", 
   "1.073640915079993`", ",", 
   RowBox[{"-", "1.3318638206178378`*^-289"}], ",", "1", ",", "0.`", ",", 
   "0.13493725448156663`"}], "}"}]], "Print",
 CellChangeTimes->{3.527505639273103*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.3500000000000008`", ",", "0.029984561180303727`", ",", 
   "0.8678441223652654`"}], "}"}]], "Print",
 CellChangeTimes->{3.527505639478581*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.030890379539579974`", ",", "1.3700000000000008`", ",", 
   "1.0863991206306152`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.13062454689935546`"}], "}"}]], "Print",
 CellChangeTimes->{3.527506213291939*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.3700000000000008`", ",", "0.029197436288402583`", ",", 
   "0.8681638815453164`"}], "}"}]], "Print",
 CellChangeTimes->{3.527506213497621*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.028187148744102393`", ",", "1.3900000000000008`", ",", 
   "1.0990382737872584`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.12643655865069323`"}], "}"}]], "Print",
 CellChangeTimes->{3.527506824218655*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.3900000000000008`", ",", "0.028427942597730158`", ",", 
   "0.8684554488401788`"}], "}"}]], "Print",
 CellChangeTimes->{3.527506824683511*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.025696827115375805`", ",", "1.4100000000000008`", ",", 
   "1.1115688346717643`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.12237071607368077`"}], "}"}]], "Print",
 CellChangeTimes->{3.527507434650686*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.4100000000000008`", ",", "0.02767590361844518`", ",", 
   "0.8687212581974211`"}], "}"}]], "Print",
 CellChangeTimes->{3.527507434873346*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.023405227918528303`", ",", "1.4300000000000008`", ",", 
   "1.1240005520558969`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.11842437174145731`"}], "}"}]], "Print",
 CellChangeTimes->{3.527508049565525*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.4300000000000008`", ",", "0.026941119349694776`", ",", 
   "0.8689635418108862`"}], "}"}]], "Print",
 CellChangeTimes->{3.527508049705596*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.021298826222714794`", ",", "1.4500000000000008`", ",", 
   "1.13634245221772`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.11459482252746746`"}], "}"}]], "Print",
 CellChangeTimes->{3.527508662374987*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.4500000000000008`", ",", "0.026223369123080653`", ",", 
   "0.8691843452601098`"}], "}"}]], "Print",
 CellChangeTimes->{3.527508662616252*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.01936476044460005`", ",", "1.4700000000000009`", ",", 
   "1.1486028384019622`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.11087932607897459`"}], "}"}]], "Print",
 CellChangeTimes->{3.527509279613083*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.4700000000000009`", ",", "0.025522414321731444`", ",", 
   "0.8693855418033473`"}], "}"}]], "Print",
 CellChangeTimes->{3.52750927978709*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.01759082931931`", ",", "1.4900000000000009`", ",", "1.160789299523721`", 
   ",", "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", 
   ",", "0.`", ",", "0.10727511570881369`"}], "}"}]], "Print",
 CellChangeTimes->{3.527509871506687*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.4900000000000009`", ",", "0.024838000956872913`", ",", 
   "0.8695688458215228`"}], "}"}]], "Print",
 CellChangeTimes->{3.52750987166504*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.015965484798101538`", ",", "1.510000000000001`", ",", 
   "1.172908726750211`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.10377941373923781`"}], "}"}]], "Print",
 CellChangeTimes->{3.527510448990301*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.510000000000001`", ",", "0.024169862088287492`", ",", 
   "0.8697358254200469`"}], "}"}]], "Print",
 CellChangeTimes->{3.527510449282746*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.014477821368310812`", ",", "1.530000000000001`", ",", 
   "1.1849673366272893`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.10038944335153122`"}], "}"}]], "Print",
 CellChangeTimes->{3.527511041631893*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.530000000000001`", ",", "0.023517720079299028`", ",", 
   "0.8698879142037842`"}], "}"}]], "Print",
 CellChangeTimes->{3.527511041792343*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.013117562279586872`", ",", "1.550000000000001`", ",", 
   "1.1969706994790492`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.09710243901085833`"}], "}"}]], "Print",
 CellChangeTimes->{3.527511629619538*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.550000000000001`", ",", "0.022881288680805946`", ",", 
   "0.8700264222473362`"}], "}"}]], "Print",
 CellChangeTimes->{3.527511629743369*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.01187504314218806`", ",", "1.570000000000001`", ",", "1.20892377189285`",
    ",", "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", 
   ",", "0.`", ",", "0.09391565554776167`"}], "}"}]], "Print",
 CellChangeTimes->{3.527512199022686*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.570000000000001`", ",", "0.022260274942348217`", ",", 
   "0.8701525462883483`"}], "}"}]], "Print",
 CellChangeTimes->{3.527512199089563*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.010741193339468422`", ",", "1.590000000000001`", ",", 
   "1.2208309322021749`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.0908263759861062`"}], "}"}]], "Print",
 CellChangeTimes->{3.527512774987071*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.590000000000001`", ",", "0.021654380951192268`", ",", 
   "0.8702673791758581`"}], "}"}]], "Print",
 CellChangeTimes->{3.527512775110648*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.009707515668877061`", ",", "1.610000000000001`", ",", 
   "1.2326960179897277`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.08783191821246625`"}], "}"}]], "Print",
 CellChangeTimes->{3.527513354053027*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.610000000000001`", ",", "0.021063305402943593`", ",", 
   "0.8703719186088476`"}], "}"}]], "Print",
 CellChangeTimes->{3.527513354132496*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.008766064595028092`", ",", "1.630000000000001`", ",", 
   "1.2445223647481023`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.08492964058437406`"}], "}"}]], "Print",
 CellChangeTimes->{3.527513940162521*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.630000000000001`", ",", "0.020486745009253984`", ",", 
   "0.870467075202272`"}], "}"}]], "Print",
 CellChangeTimes->{3.527513940245074*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.007909423465779617`", ",", "1.650000000000001`", ",", 
   "1.2563128449508907`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.08211694657492949`"}], "}"}]], "Print",
 CellChangeTimes->{3.527514531591837*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.650000000000001`", ",", "0.019924395749805486`", ",", 
   "0.8705536799190667`"}], "}"}]], "Print",
 CellChangeTimes->{3.527514531684007*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.007130681008753707`", ",", "1.670000000000001`", ",", 
   "1.2680699068997863`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.0793912885494417`"}], "}"}]], "Print",
 CellChangeTimes->{3.527515100210517*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.670000000000001`", ",", "0.01937595397696203`", ",", 
   "0.8706324909071118`"}], "}"}]], "Print",
 CellChangeTimes->{3.527515100298695*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.006423407392172529`", ",", "1.690000000000001`", ",", 
   "1.2797956128205268`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.07675017076642733`"}], "}"}]], "Print",
 CellChangeTimes->{3.527515691957164*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.690000000000001`", ",", "0.01884111738232146`", ",", 
   "0.8707041997799484`"}], "}"}]], "Print",
 CellChangeTimes->{3.527515692101799*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1.1100000000000005`", ",", "0.040824384210887014`", ",", 
     "0.8605710988096366`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.1300000000000006`", ",", "0.03982454310259842`", ",", 
     "0.8615163843581205`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.1500000000000006`", ",", "0.038841542360782`", ",", 
     "0.8623820331483601`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.1700000000000006`", ",", "0.03787571271203138`", ",", 
     "0.863174330740192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.1900000000000006`", ",", "0.036927329197502766`", ",", 
     "0.8638991314782578`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.2100000000000006`", ",", "0.03599661290198767`", ",", 
     "0.8645618789574472`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.2300000000000006`", ",", "0.035083732967896165`", ",", 
     "0.8651676266511001`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.2500000000000007`", ",", "0.034188808869770326`", ",", 
     "0.8657210585630286`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.2700000000000007`", ",", "0.03331191291855782`", ",", 
     "0.8662265097680126`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.2900000000000007`", ",", "0.03245307295986712`", ",", 
     "0.866687986711924`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.3100000000000007`", ",", "0.03161227522693846`", ",", 
     "0.8671091871517086`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.3300000000000007`", ",", "0.030789467307131464`", ",", 
     "0.8674935196266751`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.3500000000000008`", ",", "0.029984561180303727`", ",", 
     "0.8678441223652654`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.3700000000000008`", ",", "0.029197436288402583`", ",", 
     "0.8681638815453164`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.3900000000000008`", ",", "0.028427942597730158`", ",", 
     "0.8684554488401788`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.4100000000000008`", ",", "0.02767590361844518`", ",", 
     "0.8687212581974211`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.4300000000000008`", ",", "0.026941119349694776`", ",", 
     "0.8689635418108862`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.4500000000000008`", ",", "0.026223369123080653`", ",", 
     "0.8691843452601098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.4700000000000009`", ",", "0.025522414321731444`", ",", 
     "0.8693855418033473`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.4900000000000009`", ",", "0.024838000956872913`", ",", 
     "0.8695688458215228`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.510000000000001`", ",", "0.024169862088287492`", ",", 
     "0.8697358254200469`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.530000000000001`", ",", "0.023517720079299028`", ",", 
     "0.8698879142037842`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.550000000000001`", ",", "0.022881288680805946`", ",", 
     "0.8700264222473362`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.570000000000001`", ",", "0.022260274942348217`", ",", 
     "0.8701525462883483`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.590000000000001`", ",", "0.021654380951192268`", ",", 
     "0.8702673791758581`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.610000000000001`", ",", "0.021063305402943593`", ",", 
     "0.8703719186088476`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.630000000000001`", ",", "0.020486745009253984`", ",", 
     "0.870467075202272`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.650000000000001`", ",", "0.019924395749805486`", ",", 
     "0.8705536799190667`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.670000000000001`", ",", "0.01937595397696203`", ",", 
     "0.8706324909071118`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.690000000000001`", ",", "0.01884111738232146`", ",", 
     "0.8707041997799484`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.527515692105783*^9}]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.006423407392172529`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "1.690000000000001`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "1.2797956128205268`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
  "v1H", "=", "1.82829831102198509374799747`15.954589770191005*^-311"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Delta]\[Mu]", "=", "0.0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.07675017076642733`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.527532140765602*^9, 
  3.52753217497735*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Temp", "[", 
  RowBox[{
  "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", "L", ",", 
   "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{3.526662073273216*^9}],

Cell[BoxData["0.01884111738232146`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527532179763596*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "6"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozero", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "m", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "rb"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"v1H", "=", 
            RowBox[{"xv", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"q", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"O2", "[", 
              RowBox[{
              "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", 
               ",", "q", ",", "L", ",", "m", ",", "rb"}], "]"}], "]"}]}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "\[Mu]", ",",
             "\[Delta]\[Mu]", ",", "rb"}], "}"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Psi0H", "=", 
          RowBox[{"Psi0H", "+", "0.02"}]}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "30"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.006423407392172529`", ",", "1.690000000000001`", ",", 
   "1.2797956128205268`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.07675017076642733`"}], "}"}]], "Print",
 CellChangeTimes->{3.527532326231365*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.690000000000001`", ",", "0.01884111738232146`", ",", 
   "0.8707041997799484`"}], "}"}]], "Print",
 CellChangeTimes->{3.527532326349028*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0057816301009619596`", ",", "1.710000000000001`", ",", 
   "1.2914916757804404`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.07419115169080572`"}], "}"}]], "Print",
 CellChangeTimes->{3.527532909603179*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.710000000000001`", ",", "0.01831958583492474`", ",", 
   "0.8707694373793595`"}], "}"}]], "Print",
 CellChangeTimes->{3.527532909698036*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.005199809847331942`", ",", "1.730000000000001`", ",", 
   "1.3031594950917236`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.07171184570183499`"}], "}"}]], "Print",
 CellChangeTimes->{3.527533483666499*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.730000000000001`", ",", "0.017811062101129975`", ",", 
   "0.8708287790568587`"}], "}"}]], "Print",
 CellChangeTimes->{3.527533483741711*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.004672816704897626`", ",", "1.750000000000001`", ",", 
   "1.3148001899466228`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.06930992427250508`"}], "}"}]], "Print",
 CellChangeTimes->{3.527534029030956*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.750000000000001`", ",", "0.017315252456183188`", ",", 
   "0.8708827495097131`"}], "}"}]], "Print",
 CellChangeTimes->{3.527534029181074*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.004195906627154834`", ",", "1.7700000000000011`", ",", 
   "1.3264146311032063`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.06698311669098814`"}], "}"}]], "Print",
 CellChangeTimes->{3.527534609642722*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.7700000000000011`", ",", "0.01683186719735771`", ",", 
   "0.8709318272055117`"}], "}"}]], "Print",
 CellChangeTimes->{3.527534609774461*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0037646984849646938`", ",", "1.7900000000000011`", ",", 
   "1.33800347050341`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.06472921038853767`"}], "}"}]], "Print",
 CellChangeTimes->{3.527535161066229*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.7900000000000011`", ",", "0.016360621068230278`", ",", 
   "0.8709764484275252`"}], "}"}]], "Print",
 CellChangeTimes->{3.527535161207379*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0033751517337428124`", ",", "1.8100000000000012`", ",", 
   "1.3495671687589184`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.06254605093208104`"}], "}"}]], "Print",
 CellChangeTimes->{3.527535706415339*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.8100000000000012`", ",", "0.01590123360324756`", ",", 
   "0.8710170109712396`"}], "}"}]], "Print",
 CellChangeTimes->{3.527535706549001*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0030235447993276804`", ",", "1.8300000000000012`", ",", 
   "1.361106020485709`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.06043154173378732`"}], "}"}]], "Print",
 CellChangeTimes->{3.527536260061357*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.8300000000000012`", ",", "0.015453429401244521`", ",", 
   "0.8710538775205376`"}], "}"}]], "Print",
 CellChangeTimes->{3.527536260181306*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.002706454251999645`", ",", "1.8500000000000012`", ",", 
   "1.3726201775054057`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.05838364352420129`"}], "}"}]], "Print",
 CellChangeTimes->{3.527536792612657*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.8500000000000012`", ",", "0.01501693833602982`", ",", 
   "0.871087378730094`"}], "}"}]], "Print",
 CellChangeTimes->{3.527536792722577*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.002420734820773843`", ",", "1.8700000000000012`", ",", 
   "1.384109669961678`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.056400373630180224`"}], "}"}]], "Print",
 CellChangeTimes->{3.527537364013814*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.8700000000000012`", ",", "0.01459149571157748`", ",", 
   "0.8711178160386982`"}], "}"}]], "Print",
 CellChangeTimes->{3.527537364130144*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.002163500284800397`", ",", "1.8900000000000012`", ",", 
   "1.395574425423601`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.054479805093886634`"}], "}"}]], "Print",
 CellChangeTimes->{3.527537925919999*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.8900000000000012`", ",", "0.014176842368773366`", ",", 
   "0.8711454642363653`"}], "}"}]], "Print",
 CellChangeTimes->{3.527537926039765*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0019321052653540807`", ",", "1.9100000000000013`", ",", 
   "1.4070142860658534`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.052620065664507755`"}], "}"}]], "Print",
 CellChangeTimes->{3.527538501730218*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.9100000000000013`", ",", "0.013772724750077209`", ",", 
   "0.8711705738063743`"}], "}"}]], "Print",
 CellChangeTimes->{3.527538501834404*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0017241279303487624`", ",", "1.9300000000000013`", ",", 
   "1.4184290240286916`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.0508193366901884`"}], "}"}]], "Print",
 CellChangeTimes->{3.527539062141266*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.9300000000000013`", ",", "0.013378894927883623`", ",", 
   "0.8711933730616968`"}], "}"}]], "Print",
 CellChangeTimes->{3.527539062267897*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0015373536134267395`", ",", "1.9500000000000013`", ",", 
   "1.4298183550694747`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.04907585193388378`"}], "}"}]], "Print",
 CellChangeTimes->{3.527539628411961*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.9500000000000013`", ",", "0.012995110601810614`", ",", 
   "0.8712140700937073`"}], "}"}]], "Print",
 CellChangeTimes->{3.527539628522019*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0013697593413035819`", ",", "1.9700000000000013`", ",", 
   "1.4411819506227816`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.04738789633344103`"}], "}"}]], "Print",
 CellChangeTimes->{3.527540172129302*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.9700000000000013`", ",", "0.012621135069614197`", ",", 
   "0.8712328545495877`"}], "}"}]], "Print",
 CellChangeTimes->{3.527540172309236*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0012194992560503267`", ",", "1.9900000000000013`", ",", 
   "1.452519448388477`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.045753804723192674`"}], "}"}]], "Print",
 CellChangeTimes->{3.527540762255769*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.9900000000000013`", ",", "0.012256737175930411`", ",", 
   "0.8712498992534751`"}], "}"}]], "Print",
 CellChangeTimes->{3.527540762595176*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0010848909132262728`", ",", "2.010000000000001`", ",", 
   "1.463830461566975`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.04417196053166201`"}], "}"}]], "Print",
 CellChangeTimes->{3.527541328566755*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.010000000000001`", ",", "0.011901691242580663`", ",", 
   "0.87126536168509`"}], "}"}]], "Print",
 CellChangeTimes->{3.527541328680711*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0009644024321022268`", ",", "2.030000000000001`", ",", 
   "1.475114586858911`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.04264079446761995`"}], "}"}]], "Print",
 CellChangeTimes->{3.527541902540211*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.030000000000001`", ",", "0.011555776983746617`", ",", 
   "0.8712793853284386`"}], "}"}]], "Print",
 CellChangeTimes->{3.527541902650103*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.000856640470509385`", ",", "2.050000000000001`", ",", 
   "1.4863714113428634`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.04115878320466534`"}], "}"}]], "Print",
 CellChangeTimes->{3.527542497484343*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.050000000000001`", ",", "0.011218779408925603`", ",", 
   "0.8712921009020416`"}], "}"}]], "Print",
 CellChangeTimes->{3.527542497668537*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0007603389939945683`", ",", "2.070000000000001`", ",", 
   "1.4976005183400605`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.03972444807270183`"}], "}"}]], "Print",
 CellChangeTimes->{3.527543064565372*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.070000000000001`", ",", "0.010890488716217036`", ",", 
   "0.8713036274811776`"}], "}"}]], "Print",
 CellChangeTimes->{3.527543064898671*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0006743488068494918`", ",", "2.090000000000001`", ",", 
   "1.508801492369462`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.03833635376312592`"}], "}"}]], "Print",
 CellChangeTimes->{3.527543619693167*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.090000000000001`", ",", "0.010570700178162825`", ",", 
   "0.871314073521673`"}], "}"}]], "Print",
 CellChangeTimes->{3.527543619817347*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0005976278111104379`", ",", "2.110000000000001`", ",", 
   "1.5199739232904694`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.036993107053199685`"}], "}"}]], "Print",
 CellChangeTimes->{3.527544178685833*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.110000000000001`", ",", "0.010259214022069472`", ",", 
   "0.8713235377939481`"}], "}"}]], "Print",
 CellChangeTimes->{3.527544178804448*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0005292319587045605`", ",", "2.1300000000000012`", ",", 
   "1.5311174097240483`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.03569335555393322`"}], "}"}]], "Print",
 CellChangeTimes->{3.527544741958386*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.1300000000000012`", ",", "0.009955835306474186`", ",", 
   "0.8713321102352273`"}], "}"}]], "Print",
 CellChangeTimes->{3.527544742083586*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0004683068614685658`", ",", "2.1500000000000012`", ",", 
   "1.5422315618364002`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.03443578648482192`"}], "}"}]], "Print",
 CellChangeTimes->{3.527545304418057*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.1500000000000012`", ",", "0.009660373795179754`", ",", 
   "0.8713398727271604`"}], "}"}]], "Print",
 CellChangeTimes->{3.527545304531822*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0004140800237119346`", ",", "2.1700000000000013`", ",", 
   "1.5533160035626363`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.03321912547795725`"}], "}"}]], "Print",
 CellChangeTimes->{3.527545861787395*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.1700000000000013`", ",", "0.0093726438300722`", ",", 
   "0.8713468998053958`"}], "}"}]], "Print",
 CellChangeTimes->{3.527545861899277*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00036585366227463213`", ",", "2.1900000000000013`", ",", 
   "1.5643703743413493`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.032042135413329675`"}], "}"}]], "Print",
 CellChangeTimes->{3.527546412795764*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.1900000000000013`", ",", "0.009092464203747106`", ",", 
   "0.8713532593071123`"}], "}"}]], "Print",
 CellChangeTimes->{3.527546412918735*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00032299807958143504`", ",", "2.2100000000000013`", ",", 
   "1.5753943304245532`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.03090361528656224`"}], "}"}]], "Print",
 CellChangeTimes->{3.527546976251341*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.2100000000000013`", ",", "0.00881965803280615`", ",", 
   "0.8713590129619594`"}], "}"}]], "Print",
 CellChangeTimes->{3.52754697652742*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00028494555597027166`", ",", "2.2300000000000013`", ",", 
   "1.5863875458213619`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.029802399109825687`"}], "}"}]], "Print",
 CellChangeTimes->{3.527547538869694*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.2300000000000013`", ",", "0.008554052632538701`", ",", 
   "0.8713642169313646`"}], "}"}]], "Print",
 CellChangeTimes->{3.527547538987045*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00025118472852635486`", ",", "2.2500000000000013`", ",", 
   "1.5973497129279077`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.02873735484629046`"}], "}"}]], "Print",
 CellChangeTimes->{3.527548124898313*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.2500000000000013`", ",", "0.00829547939357699`", ",", 
   "0.8713689223007414`"}], "}"}]], "Print",
 CellChangeTimes->{3.527548125013247*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00022125542474827535`", ",", "2.2700000000000014`", ",", 
   "1.6082805428905382`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.027707383378142516`"}], "}"}]], "Print",
 CellChangeTimes->{3.527548685325389*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.2700000000000014`", ",", "0.008043773661001037`", ",", 
   "0.8713731755286986`"}], "}"}]], "Print",
 CellChangeTimes->{3.527548685438451*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1.690000000000001`", ",", "0.01884111738232146`", ",", 
     "0.8707041997799484`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.710000000000001`", ",", "0.01831958583492474`", ",", 
     "0.8707694373793595`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.730000000000001`", ",", "0.017811062101129975`", ",", 
     "0.8708287790568587`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.750000000000001`", ",", "0.017315252456183188`", ",", 
     "0.8708827495097131`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.7700000000000011`", ",", "0.01683186719735771`", ",", 
     "0.8709318272055117`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.7900000000000011`", ",", "0.016360621068230278`", ",", 
     "0.8709764484275252`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.8100000000000012`", ",", "0.01590123360324756`", ",", 
     "0.8710170109712396`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.8300000000000012`", ",", "0.015453429401244521`", ",", 
     "0.8710538775205376`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.8500000000000012`", ",", "0.01501693833602982`", ",", 
     "0.871087378730094`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.8700000000000012`", ",", "0.01459149571157748`", ",", 
     "0.8711178160386982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.8900000000000012`", ",", "0.014176842368773366`", ",", 
     "0.8711454642363653`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.9100000000000013`", ",", "0.013772724750077209`", ",", 
     "0.8711705738063743`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.9300000000000013`", ",", "0.013378894927883623`", ",", 
     "0.8711933730616968`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.9500000000000013`", ",", "0.012995110601810614`", ",", 
     "0.8712140700937073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.9700000000000013`", ",", "0.012621135069614197`", ",", 
     "0.8712328545495877`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.9900000000000013`", ",", "0.012256737175930411`", ",", 
     "0.8712498992534751`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.010000000000001`", ",", "0.011901691242580663`", ",", 
     "0.87126536168509`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.030000000000001`", ",", "0.011555776983746617`", ",", 
     "0.8712793853284386`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.050000000000001`", ",", "0.011218779408925603`", ",", 
     "0.8712921009020416`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.070000000000001`", ",", "0.010890488716217036`", ",", 
     "0.8713036274811776`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.090000000000001`", ",", "0.010570700178162825`", ",", 
     "0.871314073521673`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.110000000000001`", ",", "0.010259214022069472`", ",", 
     "0.8713235377939481`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.1300000000000012`", ",", "0.009955835306474186`", ",", 
     "0.8713321102352273`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.1500000000000012`", ",", "0.009660373795179754`", ",", 
     "0.8713398727271604`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.1700000000000013`", ",", "0.0093726438300722`", ",", 
     "0.8713468998053958`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.1900000000000013`", ",", "0.009092464203747106`", ",", 
     "0.8713532593071123`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.2100000000000013`", ",", "0.00881965803280615`", ",", 
     "0.8713590129619594`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.2300000000000013`", ",", "0.008554052632538701`", ",", 
     "0.8713642169313646`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.2500000000000013`", ",", "0.00829547939357699`", ",", 
     "0.8713689223007414`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.2700000000000014`", ",", "0.008043773661001037`", ",", 
     "0.8713731755286986`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.527548685498226*^9}]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.00022125542474827535`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "2.2700000000000014`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "1.6082805428905382`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
  "v1H", "=", "1.82829831102198509374799747`15.954589770191005*^-311"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Delta]\[Mu]", "=", "0.0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.027707383378142516`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.527532140765602*^9, 
  3.52753217497735*^9}, {3.52757037142602*^9, 3.527570400964818*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Temp", "[", 
  RowBox[{
  "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", "L", ",", 
   "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{3.526662073273216*^9}],

Cell[BoxData["0.008043773661001037`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527532179763596*^9, 3.527570411948981*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "6"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozero", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "m", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "rb"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"v1H", "=", 
            RowBox[{"xv", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"q", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"O2", "[", 
              RowBox[{
              "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", 
               ",", "q", ",", "L", ",", "m", ",", "rb"}], "]"}], "]"}]}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "\[Mu]", ",",
             "\[Delta]\[Mu]", ",", "rb"}], "}"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Psi0H", "=", 
          RowBox[{"Psi0H", "+", "0.02"}]}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, 3.527570421921102*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0002212554247482773`", ",", "2.2700000000000014`", ",", 
   "1.6082805428905598`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.027707383378142596`"}], "}"}]], "Print",
 CellChangeTimes->{3.527570566153254*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.2700000000000014`", ",", "0.008043773661000975`", ",", 
   "0.8713731755286951`"}], "}"}]], "Print",
 CellChangeTimes->{3.527570566419443*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00019474392057321164`", ",", "2.2900000000000014`", ",", 
   "1.619179765744176`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.026711417507928804`"}], "}"}]], "Print",
 CellChangeTimes->{3.527571144678748*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.2900000000000014`", ",", "0.007798774616273637`", ",", 
   "0.8713770188570347`"}], "}"}]], "Print",
 CellChangeTimes->{3.527571144794264*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00017127859356693025`", ",", "2.3100000000000014`", ",", 
   "1.630047130362977`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.025748420992787135`"}], "}"}]], "Print",
 CellChangeTimes->{3.527571706151774*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.3100000000000014`", ",", "0.0075603251623012`", ",", 
   "0.8713804906849095`"}], "}"}]], "Print",
 CellChangeTimes->{3.527571706251261*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0001505259434154772`", ",", "2.3300000000000014`", ",", 
   "1.6408824042560421`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.024817387610951414`"}], "}"}]], "Print",
 CellChangeTimes->{3.527572270776094*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.3300000000000014`", ",", "0.007328271811844587`", ",", 
   "0.8713836259103342`"}], "}"}]], "Print",
 CellChangeTimes->{3.527572270913096*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00013218695321821135`", ",", "2.3500000000000014`", ",", 
   "1.651685373236906`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.023917340259795295`"}], "}"}]], "Print",
 CellChangeTimes->{3.527572826848059*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.3500000000000014`", ",", "0.007102464579441541`", ",", 
   "0.8713864562418092`"}], "}"}]], "Print",
 CellChangeTimes->{3.527572826925539*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "2.2700000000000014`", ",", "0.008043773661000975`", ",", 
     "0.8713731755286951`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.2900000000000014`", ",", "0.007798774616273637`", ",", 
     "0.8713770188570347`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.3100000000000014`", ",", "0.0075603251623012`", ",", 
     "0.8713804906849095`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.3300000000000014`", ",", "0.007328271811844587`", ",", 
     "0.8713836259103342`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.3500000000000014`", ",", "0.007102464579441541`", ",", 
     "0.8713864562418092`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.527572826935442*^9}]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.00013218695321821135`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "2.3500000000000014`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "1.651685373236906`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
  "v1H", "=", "1.82829831102198509374799747`15.954589770191005*^-311"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Delta]\[Mu]", "=", "0.0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.023917340259795295`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.527532140765602*^9, 
  3.52753217497735*^9}, {3.52757037142602*^9, 3.527570400964818*^9}, {
  3.527573114287057*^9, 3.527573141017334*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Temp", "[", 
  RowBox[{
  "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", "L", ",", 
   "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{3.526662073273216*^9}],

Cell[BoxData["0.007102464579441541`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527532179763596*^9, 3.527570411948981*^9, {3.527573145650075*^9, 
   3.52757315707739*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "6"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozero", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "m", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "rb"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"v1H", "=", 
            RowBox[{"xv", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"q", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"O2", "[", 
              RowBox[{
              "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", 
               ",", "q", ",", "L", ",", "m", ",", "rb"}], "]"}], "]"}]}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "\[Mu]", ",",
             "\[Delta]\[Mu]", ",", "rb"}], "}"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Psi0H", "=", 
          RowBox[{"Psi0H", "+", "0.05"}]}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, 3.527570421921102*^9, 3.527573151915229*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0001321869532182198`", ",", "2.3500000000000014`", ",", 
   "1.6516853732370653`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.023917340259795788`"}], "}"}]], "Print",
 CellChangeTimes->{3.527573317042179*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.3500000000000014`", ",", "0.007102464579441121`", ",", 
   "0.8713864562417842`"}], "}"}]], "Print",
 CellChangeTimes->{3.527573317170661*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0000952099712519269`", ",", "2.4000000000000012`", ",", 
   "1.67855021597648`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.02179662615193559`"}], "}"}]], "Print",
 CellChangeTimes->{3.527573987893152*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.4000000000000012`", ",", "0.00656431936886881`", ",", 
   "0.8713923807295743`"}], "}"}]], "Print",
 CellChangeTimes->{3.527573988003396*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00006825017526882759`", ",", "2.450000000000001`", ",", 
   "1.7052093688395338`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.019849626404122044`"}], "}"}]], "Print",
 CellChangeTimes->{3.527574663107897*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.450000000000001`", ",", "0.006062102970004584`", ",", 
   "0.8713969548400621`"}], "}"}]], "Print",
 CellChangeTimes->{3.52757466341831*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00004869109173879011`", ",", "2.500000000000001`", ",", 
   "1.731660845567624`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.018063242224410126`"}], "}"}]], "Print",
 CellChangeTimes->{3.527575330557887*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.500000000000001`", ",", "0.005593732805912434`", ",", 
   "0.8714004786598704`"}], "}"}]], "Print",
 CellChangeTimes->{3.527575330613541*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00003457133727476485`", ",", "2.5500000000000007`", ",", 
   "1.7579032139625608`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.01642529800154421`"}], "}"}]], "Print",
 CellChangeTimes->{3.527576017583596*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.5500000000000007`", ",", "0.005157237661811166`", ",", 
   "0.8714031872455477`"}], "}"}]], "Print",
 CellChangeTimes->{3.527576017727613*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "2.3500000000000014`", ",", "0.007102464579441121`", ",", 
     "0.8713864562417842`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.4000000000000012`", ",", "0.00656431936886881`", ",", 
     "0.8713923807295743`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.450000000000001`", ",", "0.006062102970004584`", ",", 
     "0.8713969548400621`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.500000000000001`", ",", "0.005593732805912434`", ",", 
     "0.8714004786598704`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.5500000000000007`", ",", "0.005157237661811166`", ",", 
     "0.8714031872455477`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.527576017734135*^9}]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sup0", " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0.010000000000000078`", ",", "0.09011610800801169`", ",", 
       "0.11477593944575228`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.009000000000000077`", ",", "0.09011740137205859`", ",", 
       "0.10888690335898193`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.008000000000000076`", ",", "0.0901185586157793`", ",", 
       "0.10266030491049064`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0070000000000000765`", ",", "0.09011957973142176`", ",", 
       "0.09603053936446036`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0060000000000000765`", ",", "0.09012046471214577`", ",", 
       "0.0889074988645426`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.005000000000000076`", ",", "0.09012121355202254`", ",", 
       "0.08116145371170005`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.004000000000000076`", ",", "0.09012182624603579`", ",", 
       "0.07259329106193829`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0030000000000000764`", ",", "0.0901223027900806`", ",", 
       "0.06286782280777406`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0020000000000000764`", ",", "0.09012264318096452`", ",", 
       "0.051331472369764264`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0010000000000000763`", ",", "0.090122847416407`", ",", 
       "0.03629687886890541`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.21000000000000008`", ",", "0.08719272888608964`", ",", 
       "0.5163305249037864`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1600000000000001`", ",", "0.08840464725667684`", ",", 
       "0.4541694042378432`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.11000000000000008`", ",", "0.08930468966554024`", ",", 
       "0.37872644481943835`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.06000000000000008`", ",", "0.08987832384157551`", ",", 
       "0.28072177016104144`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.010000000000000078`", ",", "0.09011610800801169`", ",", 
       "0.11477593944575228`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.039999999999999925`"}], ",", "0.09001408683255283`", 
       ",", "0.22940446584018612`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.08999999999999993`"}], ",", "0.08957396034219729`", 
       ",", "0.34315351883814377`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.13999999999999993`"}], ",", "0.088803011103186`", ",", 
       "0.4259088770779667`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.18999999999999995`"}], ",", "0.08771379602436695`", 
       ",", "0.49275672333344667`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.23999999999999994`"}], ",", "0.08632362933464242`", 
       ",", "0.5489342425531537`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6600000000000001`", ",", "0.06625722299146003`", ",", 
       "0.7974579615936637`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6100000000000001`", ",", "0.06913755367004576`", ",", 
       "0.7817934731391551`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.56`", ",", "0.07194601120759182`", ",", "0.7633432490100527`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.51`", ",", "0.07465494822758931`", ",", "0.7417301710021157`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.46`", ",", "0.07723560079031275`", ",", "0.7165363924598971`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.41000000000000003`", ",", "0.07965851056690246`", ",", 
       "0.687290144610921`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.36000000000000004`", ",", "0.08189406686112033`", ",", 
       "0.6534414568127956`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.31000000000000005`", ",", "0.08391316556945505`", ",", 
       "0.6143171584910838`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.26000000000000006`", ",", "0.08568796809779067`", ",", 
       "0.5690350575380231`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.21000000000000008`", ",", "0.08719272888608964`", ",", 
       "0.5163305249037864`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1100000000000005`", ",", "0.040824384210887014`", ",", 
       "0.8605710988096366`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.0600000000000005`", ",", "0.04339497488444865`", ",", 
       "0.857814098879288`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.0100000000000005`", ",", "0.046060567970661416`", ",", 
       "0.8543974408837917`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.9600000000000004`", ",", "0.0488111744257122`", ",", 
       "0.8501823977882504`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.9100000000000004`", ",", "0.05163448912485648`", ",", 
       "0.8450084418177098`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8600000000000003`", ",", "0.05451594393869847`", ",", 
       "0.8386918792503465`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8100000000000003`", ",", "0.05743878684303481`", ",", 
       "0.8310247374432973`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.7600000000000002`", ",", "0.06038416992527208`", ",", 
       "0.8217738726638875`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.7100000000000002`", ",", "0.0633312382323787`", ",", 
       "0.8106802122221293`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6600000000000001`", ",", "0.06625722299146003`", ",", 
       "0.7974579615936637`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3500000000000014`", ",", "0.007102464579441121`", ",", 
       "0.8713864562417842`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.4000000000000012`", ",", "0.00656431936886881`", ",", 
       "0.8713923807295743`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.450000000000001`", ",", "0.006062102970004584`", ",", 
       "0.8713969548400621`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.500000000000001`", ",", "0.005593732805912434`", ",", 
       "0.8714004786598704`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.5500000000000007`", ",", "0.005157237661811166`", ",", 
       "0.8714031872455477`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2700000000000014`", ",", "0.008043773661000975`", ",", 
       "0.8713731755286951`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2900000000000014`", ",", "0.007798774616273637`", ",", 
       "0.8713770188570347`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3100000000000014`", ",", "0.0075603251623012`", ",", 
       "0.8713804906849095`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3300000000000014`", ",", "0.007328271811844587`", ",", 
       "0.8713836259103342`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3500000000000014`", ",", "0.007102464579441541`", ",", 
       "0.8713864562418092`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.690000000000001`", ",", "0.01884111738232146`", ",", 
       "0.8707041997799484`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.710000000000001`", ",", "0.01831958583492474`", ",", 
       "0.8707694373793595`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.730000000000001`", ",", "0.017811062101129975`", ",", 
       "0.8708287790568587`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.750000000000001`", ",", "0.017315252456183188`", ",", 
       "0.8708827495097131`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.7700000000000011`", ",", "0.01683186719735771`", ",", 
       "0.8709318272055117`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.7900000000000011`", ",", "0.016360621068230278`", ",", 
       "0.8709764484275252`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8100000000000012`", ",", "0.01590123360324756`", ",", 
       "0.8710170109712396`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8300000000000012`", ",", "0.015453429401244521`", ",", 
       "0.8710538775205376`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8500000000000012`", ",", "0.01501693833602982`", ",", 
       "0.871087378730094`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8700000000000012`", ",", "0.01459149571157748`", ",", 
       "0.8711178160386982`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8900000000000012`", ",", "0.014176842368773366`", ",", 
       "0.8711454642363653`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.9100000000000013`", ",", "0.013772724750077209`", ",", 
       "0.8711705738063743`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.9300000000000013`", ",", "0.013378894927883623`", ",", 
       "0.8711933730616968`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.9500000000000013`", ",", "0.012995110601810614`", ",", 
       "0.8712140700937073`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.9700000000000013`", ",", "0.012621135069614197`", ",", 
       "0.8712328545495877`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.9900000000000013`", ",", "0.012256737175930411`", ",", 
       "0.8712498992534751`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.010000000000001`", ",", "0.011901691242580663`", ",", 
       "0.87126536168509`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.030000000000001`", ",", "0.011555776983746617`", ",", 
       "0.8712793853284386`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.050000000000001`", ",", "0.011218779408925603`", ",", 
       "0.8712921009020416`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.070000000000001`", ",", "0.010890488716217036`", ",", 
       "0.8713036274811776`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.090000000000001`", ",", "0.010570700178162825`", ",", 
       "0.871314073521673`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.110000000000001`", ",", "0.010259214022069472`", ",", 
       "0.8713235377939481`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1300000000000012`", ",", "0.009955835306474186`", ",", 
       "0.8713321102352273`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1500000000000012`", ",", "0.009660373795179754`", ",", 
       "0.8713398727271604`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1700000000000013`", ",", "0.0093726438300722`", ",", 
       "0.8713468998053958`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1900000000000013`", ",", "0.009092464203747106`", ",", 
       "0.8713532593071123`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2100000000000013`", ",", "0.00881965803280615`", ",", 
       "0.8713590129619594`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2300000000000013`", ",", "0.008554052632538701`", ",", 
       "0.8713642169313646`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2500000000000013`", ",", "0.00829547939357699`", ",", 
       "0.8713689223007414`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2700000000000014`", ",", "0.008043773661001037`", ",", 
       "0.8713731755286986`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1100000000000005`", ",", "0.040824384210887014`", ",", 
       "0.8605710988096366`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1300000000000006`", ",", "0.03982454310259842`", ",", 
       "0.8615163843581205`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1500000000000006`", ",", "0.038841542360782`", ",", 
       "0.8623820331483601`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1700000000000006`", ",", "0.03787571271203138`", ",", 
       "0.863174330740192`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1900000000000006`", ",", "0.036927329197502766`", ",", 
       "0.8638991314782578`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2100000000000006`", ",", "0.03599661290198767`", ",", 
       "0.8645618789574472`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2300000000000006`", ",", "0.035083732967896165`", ",", 
       "0.8651676266511001`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2500000000000007`", ",", "0.034188808869770326`", ",", 
       "0.8657210585630286`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2700000000000007`", ",", "0.03331191291855782`", ",", 
       "0.8662265097680126`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2900000000000007`", ",", "0.03245307295986712`", ",", 
       "0.866687986711924`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3100000000000007`", ",", "0.03161227522693846`", ",", 
       "0.8671091871517086`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3300000000000007`", ",", "0.030789467307131464`", ",", 
       "0.8674935196266751`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3500000000000008`", ",", "0.029984561180303727`", ",", 
       "0.8678441223652654`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3700000000000008`", ",", "0.029197436288402583`", ",", 
       "0.8681638815453164`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3900000000000008`", ",", "0.028427942597730158`", ",", 
       "0.8684554488401788`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.4100000000000008`", ",", "0.02767590361844518`", ",", 
       "0.8687212581974211`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.4300000000000008`", ",", "0.026941119349694776`", ",", 
       "0.8689635418108862`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.4500000000000008`", ",", "0.026223369123080653`", ",", 
       "0.8691843452601098`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.4700000000000009`", ",", "0.025522414321731444`", ",", 
       "0.8693855418033473`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.4900000000000009`", ",", "0.024838000956872913`", ",", 
       "0.8695688458215228`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.510000000000001`", ",", "0.024169862088287492`", ",", 
       "0.8697358254200469`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.530000000000001`", ",", "0.023517720079299028`", ",", 
       "0.8698879142037842`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.550000000000001`", ",", "0.022881288680805946`", ",", 
       "0.8700264222473362`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.570000000000001`", ",", "0.022260274942348217`", ",", 
       "0.8701525462883483`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.590000000000001`", ",", "0.021654380951192268`", ",", 
       "0.8702673791758581`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.610000000000001`", ",", "0.021063305402943593`", ",", 
       "0.8703719186088476`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.630000000000001`", ",", "0.020486745009253984`", ",", 
       "0.870467075202272`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.650000000000001`", ",", "0.019924395749805486`", ",", 
       "0.8705536799190667`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.670000000000001`", ",", "0.01937595397696203`", ",", 
       "0.8706324909071118`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.690000000000001`", ",", "0.01884111738232146`", ",", 
       "0.8707041997799484`"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sup0", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"sup0", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "<", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "&"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.524302745764251*^9, {3.524304303624772*^9, 3.524304303859522*^9}, {
   3.524305928524451*^9, 3.524305928749994*^9}, {3.524307970776345*^9, 
   3.524307971045909*^9}, {3.524309980069252*^9, 3.524309980262837*^9}, {
   3.52431202921529*^9, 3.524312029452827*^9}, {3.524319102188027*^9, 
   3.524319107773131*^9}, 3.52432243069187*^9, {3.524324102930209*^9, 
   3.524324103124819*^9}, {3.524326094525362*^9, 3.524326094751202*^9}, {
   3.524328195441684*^9, 3.524328204141016*^9}, {3.524328596346701*^9, 
   3.524328596556198*^9}, {3.524331907651904*^9, 3.524331912496061*^9}, 
   3.524368347736553*^9, 3.524380886670206*^9, 3.524416545025921*^9, 
   3.526662558862511*^9, {3.526662994175646*^9, 3.526663047976033*^9}, {
   3.527497351643601*^9, 3.527497354605974*^9}, 3.527532106567305*^9, {
   3.52757033830177*^9, 3.527570338768347*^9}, {3.527573064654163*^9, 
   3.52757306514834*^9}, {3.527576102491095*^9, 3.527576102879881*^9}, {
   3.527664611555304*^9, 3.527664611969092*^9}, {3.52767075761618*^9, 
   3.527670758075469*^9}, {3.527676441506783*^9, 3.527676441842475*^9}, {
   3.527685985620692*^9, 3.52768598606879*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ucp0", " ", "=", " ", 
   RowBox[{"Flatten", "[", "\n", "   ", 
    RowBox[{
     RowBox[{
      RowBox[{"Reap", "[", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"sup0", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", " ", "2"}], "]"}], "]"}], ",", " ", 
            RowBox[{"sup0", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", " ", "3"}], "]"}], "]"}]}], "}"}], "]"}], ",",
          " ", 
         RowBox[{"{", 
          RowBox[{"i", ",", " ", "1", ",", " ", 
           RowBox[{"Length", "[", "sup0", "]"}]}], "}"}]}], "]"}], "]"}], "[", 
      RowBox[{"[", "\n", "    ", "2", "]"}], "]"}], ",", " ", "1"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.5243027539472*^9, {3.524319111512178*^9, 3.524319115652132*^9}, {
   3.524331915157296*^9, 3.524331919984001*^9}, {3.527497355590646*^9, 
   3.527497358400619*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLinePlot", "[", 
  RowBox[{"ucp0", ",", " ", 
   RowBox[{"AxesLabel", " ", "->", " ", 
    RowBox[{"{", 
     RowBox[{
     "\"\<T\>\"", ",", " ", 
      "\"\<\!\(\*SqrtBox[\(q\\\ \*SubscriptBox[\(O\), \(2\)]\)]\)\>\""}], 
     "}"}]}], ",", 
   RowBox[{"PlotStyle", " ", "->", " ", "Thick"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.524302268751234*^9, 3.52430234319271*^9}, {
   3.524302728475688*^9, 3.524302756234891*^9}, {3.524309990516572*^9, 
   3.52430999187715*^9}, 3.524319129061069*^9, 3.524319173474104*^9, 
   3.524331921114179*^9, 3.527497359210477*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJxt0Hs8FXYfB3ATSsjlmUw0YomlXJZbZp/EKKFRYg/CI5eWmChxJPfryVxy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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"T\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SqrtBox[\\(q\\\\ \\*SubscriptBox[\\(O\\), \\(2\\)]\\)]\\)\"", 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotRange->{{0., 0.090122847416407}, {0., 0.8714031872455477}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.527532112598945*^9, 3.527570344198694*^9, 
  3.52757307111536*^9, 3.527576108274267*^9, 3.527664618988182*^9, 
  3.527670763548468*^9, 3.527676447081145*^9, 3.527685992738739*^9, 
  3.530088371901893*^9, 3.530598605938823*^9, 3.591777582796918*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{"mapitozerotemp", "[", 
   RowBox[{
   "phiseed_", ",", "Psiseed_", ",", "chiseed_", ",", "vseed_", ",", "q_", 
    ",", "L_", ",", "m_", ",", "\[Mu]_", ",", "\[Delta]\[Mu]_", ",", 
    "rbseed_", ",", "tf_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"root", "=", 
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"myfalloffs", "[", 
            RowBox[{
            "xphi", ",", "xPsi", ",", "xchi", ",", "xv", ",", "q", ",", "L", 
             ",", "m", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "xrb"}], 
            "]"}], "[", 
           RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"myfalloffs", "[", 
            RowBox[{
            "xphi", ",", "xPsi", ",", "xchi", ",", "xv", ",", "q", ",", "L", 
             ",", "m", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "xrb"}], 
            "]"}], "[", 
           RowBox[{"[", "6", "]"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"myfalloffs", "[", 
            RowBox[{
            "xphi", ",", "xPsi", ",", "xchi", ",", "xv", ",", "q", ",", "L", 
             ",", "m", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "xrb"}], 
            "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "\[Mu]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"myfalloffs", "[", 
            RowBox[{
            "xphi", ",", "xPsi", ",", "xchi", ",", "xv", ",", "q", ",", "L", 
             ",", "m", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "xrb"}], 
            "]"}], "[", 
           RowBox[{"[", "8", "]"}], "]"}], "\[Equal]", "\[Delta]\[Mu]"}], ",",
          "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Temp", "[", 
           RowBox[{
           "xphi", ",", "xPsi", ",", "xchi", ",", "xv", ",", "q", ",", "L", 
            ",", "xrb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], "]"}],
           "\[Equal]", "tf"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"xphi", ",", "phiseed"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"xPsi", ",", "Psiseed"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"xchi", ",", "chiseed"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"xv", ",", "vseed"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"xrb", ",", "rbseed"}], "}"}]}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"root", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"root", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"root", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"root", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"root", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "}"}]}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.51825345996814*^9, 3.518253503672404*^9}, {
   3.518253569283111*^9, 3.518253572916624*^9}, {3.518253661418877*^9, 
   3.518253663269773*^9}, {3.518254988190951*^9, 3.518254992052982*^9}, 
   3.518255309130712*^9, {3.518255479609168*^9, 3.518255483274393*^9}, {
   3.518255729646248*^9, 3.518255732373961*^9}, 3.518256808528726*^9, {
   3.518256844739378*^9, 3.51825687409923*^9}, {3.518257979378632*^9, 
   3.518257981256335*^9}, {3.518781357885994*^9, 3.51878135810442*^9}, {
   3.518781412507668*^9, 3.518781412856478*^9}, 3.518784447226562*^9, {
   3.518845114763977*^9, 3.518845118824914*^9}, {3.518845581923709*^9, 
   3.518845584884543*^9}, {3.518845724690582*^9, 3.518845729033978*^9}, {
   3.518846518589559*^9, 3.518846521026605*^9}, {3.518846596046646*^9, 
   3.518846600830725*^9}, {3.518850582922312*^9, 3.518850585122151*^9}, {
   3.518850821675352*^9, 3.518850848961273*^9}, {3.518974330218472*^9, 
   3.518974336178536*^9}, 3.518974392852843*^9, {3.518979218810205*^9, 
   3.518979223122877*^9}, {3.51897944668155*^9, 3.518979446834642*^9}, {
   3.519037007003674*^9, 3.519037013062243*^9}, {3.519040334854333*^9, 
   3.519040339438048*^9}, {3.519205264525156*^9, 3.519205264683847*^9}, {
   3.524300259433193*^9, 3.524300292069622*^9}, {3.524300410117035*^9, 
   3.524300413481683*^9}, {3.524300552668965*^9, 3.524300557681228*^9}, {
   3.524980795239148*^9, 3.524980828687594*^9}, {3.525536655140798*^9, 
   3.525536655541713*^9}, {3.525587786649477*^9, 3.525587798816364*^9}, {
   3.525588468432449*^9, 3.525588469877958*^9}, {3.525589155046332*^9, 
   3.52558915784769*^9}, {3.526316545775968*^9, 3.52631654802111*^9}, {
   3.528555431290289*^9, 3.528555572593812*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.9999977346171703`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "10"}]]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "1.484638902784625`*^-6"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"v1H", "=", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Delta]\[Mu]", "=", "0.`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.5336597544655809`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.527532140765602*^9, 
  3.52753217497735*^9}, {3.52757037142602*^9, 3.527570400964818*^9}, {
  3.527573114287057*^9, 3.527573141017334*^9}, {3.528554934358523*^9, 
  3.528554987466933*^9}, {3.528555684897992*^9, 3.528555688254348*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tf", "=", 
  RowBox[{"Temp", "[", 
   RowBox[{
   "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", "L", ",", 
    "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.526662073273216*^9, {3.528555623207958*^9, 3.528555625070324*^9}}],

Cell[BoxData["0.0901228049491446`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527532179763596*^9, 3.527570411948981*^9, {3.527573145650075*^9, 
   3.52757315707739*^9}, 3.528555637495191*^9, 3.528555691499584*^9, 
   3.528608773102631*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "6"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozerotemp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "m", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "rb", ",",
             "tf"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"v1H", "=", 
            RowBox[{"xv", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"q", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"O2", "[", 
              RowBox[{
              "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", 
               ",", "q", ",", "L", ",", "m", ",", "rb"}], "]"}], "]"}]}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "\[Mu]", ",",
             "\[Delta]\[Mu]", ",", "rb"}], "}"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"tf", "=", 
          RowBox[{"tf", "+", ".001"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, 3.527570421921102*^9, 3.527573151915229*^9, {
   3.528555553176855*^9, 3.528555553848503*^9}, {3.528555586071926*^9, 
   3.528555643893947*^9}, {3.528608782003791*^9, 3.528608784303358*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.`", ",", 
   RowBox[{"-", "2.1956033126937403`*^-14"}], ",", 
   RowBox[{"-", "4.8335195541491076`*^-18"}], ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5336599056607614`"}], "}"}]], "Print",
 CellChangeTimes->{3.528609118171608*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.1956033126937403`*^-14"}], ",", "0.09012280494914457`", 
   ",", "1.7007718662407718`*^-7"}], "}"}]], "Print",
 CellChangeTimes->{3.528609118264986*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.`", ",", "2.8616954477415756`*^-20", ",", 
   RowBox[{"-", "4.723051980097703`*^-21"}], ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5369049123328103`"}], "}"}]], "Print",
 CellChangeTimes->{3.528609602146227*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.8616954477415756`*^-20", ",", "0.0911228049491446`", ",", 
   "1.9558613005589779`*^-10"}], "}"}]], "Print",
 CellChangeTimes->{3.528609602297069*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.`", ",", 
   RowBox[{"-", "6.139157385278415`*^-20"}], ",", 
   RowBox[{"-", "3.182389973507165`*^-24"}], ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.540158739486296`"}], "}"}]], "Print",
 CellChangeTimes->{3.528610066840494*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "6.139157385278415`*^-20"}], ",", "0.09212280494914458`", ",",
    "2.884875505536054`*^-10"}], "}"}]], "Print",
 CellChangeTimes->{3.528610067030955*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.1956033126937403`*^-14"}], ",", "0.09012280494914457`", 
     ",", "1.7007718662407718`*^-7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.8616954477415756`*^-20", ",", "0.0911228049491446`", ",", 
     "1.9558613005589779`*^-10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "6.139157385278415`*^-20"}], ",", "0.09212280494914458`", 
     ",", "2.884875505536054`*^-10"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.528610067186182*^9}]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.9999977346171703`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "10"}]]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "1.484638902784625`*^-6"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"v1H", "=", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Delta]\[Mu]", "=", "0.`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.5336597544655809`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.527532140765602*^9, 
  3.52753217497735*^9}, {3.52757037142602*^9, 3.527570400964818*^9}, {
  3.527573114287057*^9, 3.527573141017334*^9}, {3.528554934358523*^9, 
  3.528554987466933*^9}, {3.528555684897992*^9, 3.528555688254348*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tf", "=", 
  RowBox[{"Temp", "[", 
   RowBox[{
   "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", "L", ",", 
    "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.526662073273216*^9, {3.528555623207958*^9, 3.528555625070324*^9}}],

Cell[BoxData["0.0901228049491446`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527532179763596*^9, 3.527570411948981*^9, {3.527573145650075*^9, 
   3.52757315707739*^9}, 3.528555637495191*^9, 3.528555691499584*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "6"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozerotemp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "m", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "rb", ",",
             "tf"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"v1H", "=", 
            RowBox[{"xv", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"q", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"O2", "[", 
              RowBox[{
              "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", 
               ",", "q", ",", "L", ",", "m", ",", "rb"}], "]"}], "]"}]}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "\[Mu]", ",",
             "\[Delta]\[Mu]", ",", "rb"}], "}"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"tf", "=", 
          RowBox[{"tf", "+", ".01"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, 3.527570421921102*^9, 3.527573151915229*^9, {
   3.528555553176855*^9, 3.528555553848503*^9}, {3.528555586071926*^9, 
   3.528555643893947*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.`", ",", 
   RowBox[{"-", "2.1956033126937403`*^-14"}], ",", 
   RowBox[{"-", "4.8335195541491076`*^-18"}], ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5336599056607614`"}], "}"}]], "Print",
 CellChangeTimes->{3.52855602434077*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.1956033126937403`*^-14"}], ",", "0.09012280494914457`", 
   ",", "1.7007718662407718`*^-7"}], "}"}]], "Print",
 CellChangeTimes->{3.528556024444585*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.`", ",", 
   RowBox[{"-", "4.584482530895569`*^-17"}], ",", 
   RowBox[{"-", "4.292832991243567`*^-19"}], ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5664964383498186`"}], "}"}]], "Print",
 CellChangeTimes->{3.528556648000988*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "4.584482530895569`*^-17"}], ",", "0.10012280494914429`", ",",
    "8.285317162811081`*^-9"}], "}"}]], "Print",
 CellChangeTimes->{3.528556648113599*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.1956033126937403`*^-14"}], ",", "0.09012280494914457`", 
     ",", "1.7007718662407718`*^-7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4.584482530895569`*^-17"}], ",", "0.10012280494914429`", 
     ",", "8.285317162811081`*^-9"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.528556648121185*^9}]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "1.`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", 
   RowBox[{"-", "4.584482530895569`*^-17"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", 
   RowBox[{"-", "4.292832991243567`*^-19"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"v1H", "=", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Delta]\[Mu]", "=", "0.`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.5664964383498186`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.527532140765602*^9, 
  3.52753217497735*^9}, {3.52757037142602*^9, 3.527570400964818*^9}, {
  3.527573114287057*^9, 3.527573141017334*^9}, {3.528554934358523*^9, 
  3.528554987466933*^9}, {3.528555684897992*^9, 3.528555688254348*^9}, {
  3.528556982928631*^9, 3.528557022085174*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tf", "=", 
  RowBox[{"Temp", "[", 
   RowBox[{
   "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", "L", ",", 
    "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.526662073273216*^9, {3.528555623207958*^9, 3.528555625070324*^9}}],

Cell[BoxData["0.10012280494914429`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527532179763596*^9, 3.527570411948981*^9, {3.527573145650075*^9, 
   3.52757315707739*^9}, 3.528555637495191*^9, 3.528555691499584*^9, 
   3.528557026476248*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "6"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozerotemp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "m", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "rb", ",",
             "tf"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"v1H", "=", 
            RowBox[{"xv", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"q", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"O2", "[", 
              RowBox[{
              "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", 
               ",", "q", ",", "L", ",", "m", ",", "rb"}], "]"}], "]"}]}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "\[Mu]", ",",
             "\[Delta]\[Mu]", ",", "rb"}], "}"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"tf", "=", 
          RowBox[{"tf", "+", ".01"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, 3.527570421921102*^9, 3.527573151915229*^9, {
   3.528555553176855*^9, 3.528555553848503*^9}, {3.528555586071926*^9, 
   3.528555643893947*^9}, 3.528557030463065*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.`", ",", 
   RowBox[{"-", "4.584482530895569`*^-17"}], ",", 
   RowBox[{"-", "4.292832991243567`*^-19"}], ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5664964383498186`"}], "}"}]], "Print",
 CellChangeTimes->{3.528557186681261*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "4.584482530895569`*^-17"}], ",", "0.10012280494914429`", ",",
    "8.285317162811081`*^-9"}], "}"}]], "Print",
 CellChangeTimes->{3.52855718675501*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.`", ",", 
   RowBox[{"-", "5.787229028989088`*^-20"}], ",", "7.917522233103978`*^-24", 
   ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.600138226157398`"}], "}"}]], "Print",
 CellChangeTimes->{3.528557780903871*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "5.787229028989088`*^-20"}], ",", "0.11012280494914417`", ",",
    "3.090778783757721`*^-10"}], "}"}]], "Print",
 CellChangeTimes->{3.528557781010034*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.`", ",", "2.922206777442216`*^-20", ",", 
   RowBox[{"-", "2.4987110142271854`*^-24"}], ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.6345051694758654`"}], "}"}]], "Print",
 CellChangeTimes->{3.528558407681635*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.922206777442216`*^-20", ",", "0.12012280494914424`", ",", 
   "2.279532280200175`*^-10"}], "}"}]], "Print",
 CellChangeTimes->{3.528558407854218*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.`", ",", "3.552758738360234`*^-22", ",", "1.3438341299653258`*^-25", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.6695237193827971`"}], "}"}]], "Print",
 CellChangeTimes->{3.528559038220364*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.552758738360234`*^-22", ",", "0.13012280494914427`", ",", 
   "2.58574974485437`*^-11"}], "}"}]], "Print",
 CellChangeTimes->{3.528559038345149*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4.584482530895569`*^-17"}], ",", "0.10012280494914429`", 
     ",", "8.285317162811081`*^-9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "5.787229028989088`*^-20"}], ",", "0.11012280494914417`", 
     ",", "3.090778783757721`*^-10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.922206777442216`*^-20", ",", "0.12012280494914424`", ",", 
     "2.279532280200175`*^-10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.552758738360234`*^-22", ",", "0.13012280494914427`", ",", 
     "2.58574974485437`*^-11"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.528559038442184*^9}]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sup0norm", " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "3.552758738360234`*^-22", ",", "0.13012280494914427`", ",", 
       "2.58574974485437`*^-11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.922206777442216`*^-20", ",", "0.12012280494914424`", ",", 
       "2.279532280200175`*^-10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5.787229028989088`*^-20"}], ",", "0.11012280494914417`", 
       ",", "3.090778783757721`*^-10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4.584482530895569`*^-17"}], ",", "0.10012280494914429`", 
       ",", "8.285317162811081`*^-9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2.1956033126937403`*^-14"}], ",", "0.09012280494914457`",
        ",", "1.7007718662407718`*^-7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0010000000000000763`", ",", "0.090122847416407`", ",", 
       "0.03629687886890541`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0020000000000000764`", ",", "0.09012264318096452`", ",", 
       "0.051331472369764264`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0030000000000000764`", ",", "0.0901223027900806`", ",", 
       "0.06286782280777406`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.004000000000000076`", ",", "0.09012182624603579`", ",", 
       "0.07259329106193829`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.005000000000000076`", ",", "0.09012121355202254`", ",", 
       "0.08116145371170005`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0060000000000000765`", ",", "0.09012046471214577`", ",", 
       "0.0889074988645426`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0070000000000000765`", ",", "0.09011957973142176`", ",", 
       "0.09603053936446036`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.008000000000000076`", ",", "0.0901185586157793`", ",", 
       "0.10266030491049064`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.009000000000000077`", ",", "0.09011740137205859`", ",", 
       "0.10888690335898193`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.010000000000000078`", ",", "0.09011610800801169`", ",", 
       "0.11477593944575228`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.010000000000000078`", ",", "0.09011610800801169`", ",", 
       "0.11477593944575228`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.06000000000000008`", ",", "0.08987832384157551`", ",", 
       "0.28072177016104144`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.11000000000000008`", ",", "0.08930468966554024`", ",", 
       "0.37872644481943835`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1600000000000001`", ",", "0.08840464725667684`", ",", 
       "0.4541694042378432`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.21000000000000008`", ",", "0.08719272888608964`", ",", 
       "0.5163305249037864`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.21000000000000008`", ",", "0.08719272888608964`", ",", 
       "0.5163305249037864`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.26000000000000006`", ",", "0.08568796809779067`", ",", 
       "0.5690350575380231`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.31000000000000005`", ",", "0.08391316556945505`", ",", 
       "0.6143171584910838`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.36000000000000004`", ",", "0.08189406686112033`", ",", 
       "0.6534414568127956`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.41000000000000003`", ",", "0.07965851056690246`", ",", 
       "0.687290144610921`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.46`", ",", "0.07723560079031275`", ",", "0.7165363924598971`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.51`", ",", "0.07465494822758931`", ",", "0.7417301710021157`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.56`", ",", "0.07194601120759182`", ",", "0.7633432490100527`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6100000000000001`", ",", "0.06913755367004576`", ",", 
       "0.7817934731391551`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6600000000000001`", ",", "0.06625722299146003`", ",", 
       "0.7974579615936637`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6600000000000001`", ",", "0.06625722299146003`", ",", 
       "0.7974579615936637`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.7100000000000002`", ",", "0.0633312382323787`", ",", 
       "0.8106802122221293`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.7600000000000002`", ",", "0.06038416992527208`", ",", 
       "0.8217738726638875`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8100000000000003`", ",", "0.05743878684303481`", ",", 
       "0.8310247374432973`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8600000000000003`", ",", "0.05451594393869847`", ",", 
       "0.8386918792503465`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.9100000000000004`", ",", "0.05163448912485648`", ",", 
       "0.8450084418177098`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.9600000000000004`", ",", "0.0488111744257122`", ",", 
       "0.8501823977882504`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.0100000000000005`", ",", "0.046060567970661416`", ",", 
       "0.8543974408837917`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.0600000000000005`", ",", "0.04339497488444865`", ",", 
       "0.857814098879288`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1100000000000005`", ",", "0.040824384210887014`", ",", 
       "0.8605710988096366`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1100000000000005`", ",", "0.040824384210887014`", ",", 
       "0.8605710988096366`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1300000000000006`", ",", "0.03982454310259842`", ",", 
       "0.8615163843581205`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1500000000000006`", ",", "0.038841542360782`", ",", 
       "0.8623820331483601`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1700000000000006`", ",", "0.03787571271203138`", ",", 
       "0.863174330740192`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1900000000000006`", ",", "0.036927329197502766`", ",", 
       "0.8638991314782578`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2100000000000006`", ",", "0.03599661290198767`", ",", 
       "0.8645618789574472`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2300000000000006`", ",", "0.035083732967896165`", ",", 
       "0.8651676266511001`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2500000000000007`", ",", "0.034188808869770326`", ",", 
       "0.8657210585630286`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2700000000000007`", ",", "0.03331191291855782`", ",", 
       "0.8662265097680126`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2900000000000007`", ",", "0.03245307295986712`", ",", 
       "0.866687986711924`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3100000000000007`", ",", "0.03161227522693846`", ",", 
       "0.8671091871517086`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3300000000000007`", ",", "0.030789467307131464`", ",", 
       "0.8674935196266751`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3500000000000008`", ",", "0.029984561180303727`", ",", 
       "0.8678441223652654`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3700000000000008`", ",", "0.029197436288402583`", ",", 
       "0.8681638815453164`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3900000000000008`", ",", "0.028427942597730158`", ",", 
       "0.8684554488401788`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.4100000000000008`", ",", "0.02767590361844518`", ",", 
       "0.8687212581974211`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.4300000000000008`", ",", "0.026941119349694776`", ",", 
       "0.8689635418108862`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.4500000000000008`", ",", "0.026223369123080653`", ",", 
       "0.8691843452601098`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.4700000000000009`", ",", "0.025522414321731444`", ",", 
       "0.8693855418033473`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.4900000000000009`", ",", "0.024838000956872913`", ",", 
       "0.8695688458215228`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.510000000000001`", ",", "0.024169862088287492`", ",", 
       "0.8697358254200469`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.530000000000001`", ",", "0.023517720079299028`", ",", 
       "0.8698879142037842`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.550000000000001`", ",", "0.022881288680805946`", ",", 
       "0.8700264222473362`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.570000000000001`", ",", "0.022260274942348217`", ",", 
       "0.8701525462883483`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.590000000000001`", ",", "0.021654380951192268`", ",", 
       "0.8702673791758581`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.610000000000001`", ",", "0.021063305402943593`", ",", 
       "0.8703719186088476`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.630000000000001`", ",", "0.020486745009253984`", ",", 
       "0.870467075202272`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.650000000000001`", ",", "0.019924395749805486`", ",", 
       "0.8705536799190667`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.670000000000001`", ",", "0.01937595397696203`", ",", 
       "0.8706324909071118`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.690000000000001`", ",", "0.01884111738232146`", ",", 
       "0.8707041997799484`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.690000000000001`", ",", "0.01884111738232146`", ",", 
       "0.8707041997799484`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.710000000000001`", ",", "0.01831958583492474`", ",", 
       "0.8707694373793595`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.730000000000001`", ",", "0.017811062101129975`", ",", 
       "0.8708287790568587`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.750000000000001`", ",", "0.017315252456183188`", ",", 
       "0.8708827495097131`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.7700000000000011`", ",", "0.01683186719735771`", ",", 
       "0.8709318272055117`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.7900000000000011`", ",", "0.016360621068230278`", ",", 
       "0.8709764484275252`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8100000000000012`", ",", "0.01590123360324756`", ",", 
       "0.8710170109712396`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8300000000000012`", ",", "0.015453429401244521`", ",", 
       "0.8710538775205376`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8500000000000012`", ",", "0.01501693833602982`", ",", 
       "0.871087378730094`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8700000000000012`", ",", "0.01459149571157748`", ",", 
       "0.8711178160386982`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8900000000000012`", ",", "0.014176842368773366`", ",", 
       "0.8711454642363653`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.9100000000000013`", ",", "0.013772724750077209`", ",", 
       "0.8711705738063743`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.9300000000000013`", ",", "0.013378894927883623`", ",", 
       "0.8711933730616968`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.9500000000000013`", ",", "0.012995110601810614`", ",", 
       "0.8712140700937073`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.9700000000000013`", ",", "0.012621135069614197`", ",", 
       "0.8712328545495877`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.9900000000000013`", ",", "0.012256737175930411`", ",", 
       "0.8712498992534751`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.010000000000001`", ",", "0.011901691242580663`", ",", 
       "0.87126536168509`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.030000000000001`", ",", "0.011555776983746617`", ",", 
       "0.8712793853284386`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.050000000000001`", ",", "0.011218779408925603`", ",", 
       "0.8712921009020416`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.070000000000001`", ",", "0.010890488716217036`", ",", 
       "0.8713036274811776`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.090000000000001`", ",", "0.010570700178162825`", ",", 
       "0.871314073521673`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.110000000000001`", ",", "0.010259214022069472`", ",", 
       "0.8713235377939481`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1300000000000012`", ",", "0.009955835306474186`", ",", 
       "0.8713321102352273`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1500000000000012`", ",", "0.009660373795179754`", ",", 
       "0.8713398727271604`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1700000000000013`", ",", "0.0093726438300722`", ",", 
       "0.8713468998053958`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1900000000000013`", ",", "0.009092464203747106`", ",", 
       "0.8713532593071123`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2100000000000013`", ",", "0.00881965803280615`", ",", 
       "0.8713590129619594`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2300000000000013`", ",", "0.008554052632538701`", ",", 
       "0.8713642169313646`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2500000000000013`", ",", "0.00829547939357699`", ",", 
       "0.8713689223007414`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2700000000000014`", ",", "0.008043773661001037`", ",", 
       "0.8713731755286986`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2700000000000014`", ",", "0.008043773661000975`", ",", 
       "0.8713731755286951`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2900000000000014`", ",", "0.007798774616273637`", ",", 
       "0.8713770188570347`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3100000000000014`", ",", "0.0075603251623012`", ",", 
       "0.8713804906849095`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3300000000000014`", ",", "0.007328271811844587`", ",", 
       "0.8713836259103342`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3500000000000014`", ",", "0.007102464579441541`", ",", 
       "0.8713864562418092`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3500000000000014`", ",", "0.007102464579441121`", ",", 
       "0.8713864562417842`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.4000000000000012`", ",", "0.00656431936886881`", ",", 
       "0.8713923807295743`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.450000000000001`", ",", "0.006062102970004584`", ",", 
       "0.8713969548400621`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.500000000000001`", ",", "0.005593732805912434`", ",", 
       "0.8714004786598704`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.5500000000000007`", ",", "0.005157237661811166`", ",", 
       "0.8714031872455477`"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"sup0norm", "=", 
     RowBox[{"Sort", "[", 
      RowBox[{"sup0norm", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"#1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "<", 
         RowBox[{"#2", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "&"}]}], "]"}]}], ";"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{
  3.524302745764251*^9, {3.524304303624772*^9, 3.524304303859522*^9}, {
   3.524305928524451*^9, 3.524305928749994*^9}, {3.524307970776345*^9, 
   3.524307971045909*^9}, {3.524309980069252*^9, 3.524309980262837*^9}, {
   3.52431202921529*^9, 3.524312029452827*^9}, {3.524319102188027*^9, 
   3.524319107773131*^9}, 3.52432243069187*^9, {3.524324102930209*^9, 
   3.524324103124819*^9}, {3.524326094525362*^9, 3.524326094751202*^9}, {
   3.524328195441684*^9, 3.524328204141016*^9}, {3.524328596346701*^9, 
   3.524328596556198*^9}, {3.524331907651904*^9, 3.524331912496061*^9}, 
   3.524368347736553*^9, 3.524380886670206*^9, 3.524416545025921*^9, 
   3.526662558862511*^9, {3.526662994175646*^9, 3.526663047976033*^9}, {
   3.527497351643601*^9, 3.527497354605974*^9}, 3.527532106567305*^9, {
   3.52757033830177*^9, 3.527570338768347*^9}, {3.527573064654163*^9, 
   3.52757306514834*^9}, {3.527576102491095*^9, 3.527576102879881*^9}, {
   3.527664611555304*^9, 3.527664611969092*^9}, {3.52767075761618*^9, 
   3.527670758075469*^9}, {3.527676441506783*^9, 3.527676441842475*^9}, {
   3.527685985620692*^9, 3.52768598606879*^9}, {3.528556686111762*^9, 
   3.528556695567441*^9}, {3.528556735703959*^9, 3.528556736089035*^9}, {
   3.528556766498661*^9, 3.528556824790115*^9}, 3.528556897278793*^9, {
   3.528556932252047*^9, 3.528556934048754*^9}, {3.528559058707776*^9, 
   3.528559069528704*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ucp0norm", " ", "=", " ", 
   RowBox[{"Flatten", "[", "\n", "   ", 
    RowBox[{
     RowBox[{
      RowBox[{"Reap", "[", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"sup0norm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", " ", "2"}], "]"}], "]"}], ",", " ", 
            RowBox[{"sup0norm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", " ", "3"}], "]"}], "]"}]}], "}"}], "]"}], ",",
          " ", 
         RowBox[{"{", 
          RowBox[{"i", ",", " ", "1", ",", " ", 
           RowBox[{"Length", "[", "sup0norm", "]"}]}], "}"}]}], "]"}], "]"}], 
      "[", 
      RowBox[{"[", "\n", "    ", "2", "]"}], "]"}], ",", " ", "1"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.5243027539472*^9, {3.524319111512178*^9, 3.524319115652132*^9}, {
   3.524331915157296*^9, 3.524331919984001*^9}, {3.527497355590646*^9, 
   3.527497358400619*^9}, {3.52855669752529*^9, 3.528556708210071*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLinePlot", "[", 
  RowBox[{"ucp0norm", ",", " ", 
   RowBox[{"AxesLabel", " ", "->", " ", 
    RowBox[{"{", 
     RowBox[{
     "\"\<T\>\"", ",", " ", 
      "\"\<\!\(\*SqrtBox[\(q\\\ \*SubscriptBox[\(O\), \(2\)]\)]\)\>\""}], 
     "}"}]}], ",", 
   RowBox[{"PlotStyle", " ", "->", " ", "Thick"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.524302268751234*^9, 3.52430234319271*^9}, {
   3.524302728475688*^9, 3.524302756234891*^9}, {3.524309990516572*^9, 
   3.52430999187715*^9}, 3.524319129061069*^9, 3.524319173474104*^9, 
   3.524331921114179*^9, 3.527497359210477*^9, {3.528556710696467*^9, 
   3.528556711239949*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJxt0Hs81fcfB3DToRS5/KZWmGLEslwql9np1Rkjt1pGbO4/15YdE7knd5HM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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"T\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SqrtBox[\\(q\\\\ \\*SubscriptBox[\\(O\\), \\(2\\)]\\)]\\)\"", 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotRange->{{0., 0.13012280494914427`}, {0., 0.8714031872455477}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.527532112598945*^9, 3.527570344198694*^9, 3.52757307111536*^9, 
   3.527576108274267*^9, 3.527664618988182*^9, 3.527670763548468*^9, 
   3.527676447081145*^9, 3.527685992738739*^9, {3.528556716677442*^9, 
   3.528556742301383*^9}, 3.528556833239449*^9, {3.528556911274248*^9, 
   3.528556940220296*^9}, 3.528559078731606*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Gauge field fluctuations and \[Sigma]",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m", "2"], "=", 
      RowBox[{"-", "2"}]}]}]}], TraditionalForm]], "None"],
 ")"
}], "Section",
 CellChangeTimes->{{3.443460831786476*^9, 3.443460833932804*^9}, {
  3.513958558525482*^9, 3.513958570656308*^9}, {3.514085560992966*^9, 
  3.514085561493388*^9}, {3.515840647844936*^9, 3.515840649850667*^9}, {
  3.52411130555468*^9, 3.524111311897523*^9}, {3.524312236392092*^9, 
  3.524312244474828*^9}, {3.526701130785454*^9, 3.526701136700875*^9}, {
  3.591783267254774*^9, 3.5917832797656717`*^9}, {3.591945883956121*^9, 
  3.591945886610627*^9}, {3.592031619696484*^9, 3.59203162602248*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Ax", "''"}], "[", "r", "]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"g", "'"}], "[", "r", "]"}], 
        RowBox[{"g", "[", "r", "]"}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"\[Chi]", "'"}], "[", "r", "]"}], "2"]}], ")"}], 
     RowBox[{
      RowBox[{"Ax", "'"}], "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox["\[Omega]", "2"], 
         SuperscriptBox[
          RowBox[{"g", "[", "r", "]"}], "2"]], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[Chi]", "[", "r", "]"}]]}], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["q", 
          RowBox[{"2", " "}]], 
         SuperscriptBox[
          RowBox[{"\[Psi]", "[", "r", "]"}], "2"]}], 
        RowBox[{"g", "[", "r", "]"}]]}], ")"}], 
     RowBox[{"Ax", "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"\[Phi]", "'"}], "[", "r", "]"}], 
      RowBox[{"g", "[", "r", "]"}]], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Chi]", "[", "r", "]"}]], 
     RowBox[{"Ax", "[", "r", "]"}], " ", 
     RowBox[{
      SuperscriptBox["\[Phi]", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.51408535036025*^9, 3.514085409964751*^9}, {
   3.514086393981213*^9, 3.514086401591647*^9}, 3.514096929031632*^9, {
   3.514468620087975*^9, 3.514468622059326*^9}, {3.515127432714019*^9, 
   3.515127437864488*^9}, {3.524312269323475*^9, 3.524312271016474*^9}, {
   3.528988255504818*^9, 3.528988257572096*^9}, {3.591777873100369*^9, 
   3.591777901989708*^9}}],

Cell[BoxData[{
 RowBox[{"Ax", ":=", 
  RowBox[{"Function", "[", 
   RowBox[{"r", ",", 
    RowBox[{"Axz", "[", 
     RowBox[{"rba", "/", "r"}], "]"}]}], "]"}]}], "\n", 
 RowBox[{"g", ":=", 
  RowBox[{"Function", "[", 
   RowBox[{"r", ",", 
    RowBox[{
     RowBox[{"hz", "[", 
      RowBox[{"rba", "/", "r"}], "]"}], "+", 
     RowBox[{"r", "^", "2"}]}]}], "]"}]}], "\n", 
 RowBox[{"\[Chi]", ":=", 
  RowBox[{"Function", "[", 
   RowBox[{"r", ",", 
    RowBox[{"\[Chi]z", "[", 
     RowBox[{"rba", "/", "r"}], "]"}]}], "]"}]}], "\n", 
 RowBox[{"\[Psi]", ":=", 
  RowBox[{"Function", "[", 
   RowBox[{"r", ",", 
    RowBox[{
     RowBox[{"rba", "/", "r"}], " ", 
     RowBox[{"\[CapitalPsi]z", "[", 
      RowBox[{"rba", "/", "r"}], "]"}]}]}], "]"}]}], "\n", 
 RowBox[{"\[Phi]", ":=", 
  RowBox[{"Function", "[", 
   RowBox[{"r", ",", 
    RowBox[{"\[Phi]z", "[", 
     RowBox[{"rba", "/", "r"}], "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.5917778890083017`*^9, 3.5917778998793993`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"eqz", "[", "\[Omega]_", "]"}], ":=", 
   RowBox[{"eq", "/.", 
    RowBox[{"r", "\[Rule]", 
     RowBox[{"rba", "/", "z"}]}]}]}], "\n"}]], "Input",
 CellChangeTimes->{{3.528991013762469*^9, 3.528991015410715*^9}, {
  3.5917779069937363`*^9, 3.5917779097783947`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Atest", "[", "z_", "]"}], " ", "=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "z"}], ")"}], 
      RowBox[{"\[ImaginaryI]", " ", "\[Alpha]", " ", "\[Omega]"}]], 
     RowBox[{"(", 
      RowBox[{"aa", "+", 
       RowBox[{"bb", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.51780255691354*^9, 3.51780255971632*^9}, {
   3.518499238762355*^9, 3.518499244773582*^9}, {3.518499924363781*^9, 
   3.518499925512058*^9}, {3.526318089588645*^9, 3.526318107236839*^9}, {
   3.526318518683606*^9, 3.52631852915859*^9}, {3.52670415646014*^9, 
   3.526704179884531*^9}, 3.5917779144691257`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"hz", "[", "1", "]"}], "=", 
   RowBox[{"-", 
    SuperscriptBox["rba", "2"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.514097148253551*^9, 3.514097149708911*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"myAeqseries", " ", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"eqz", "[", "\[Omega]", "]"}], "/.", " ", 
      RowBox[{"Axz", "\[Rule]", " ", "Atest"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"z", ",", "1", ",", "5"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4434609602512417`*^9, 3.443460977920329*^9}, {
   3.443461076091736*^9, 3.4434610775059757`*^9}, 3.443461184768013*^9, {
   3.513081360025775*^9, 3.513081406284198*^9}, {3.513081608628728*^9, 
   3.513081662444802*^9}, {3.51308181976548*^9, 3.51308183896236*^9}, 
   3.513082009338978*^9, {3.51308233667272*^9, 3.513082337106364*^9}, {
   3.513307007949817*^9, 3.513307014516473*^9}, {3.513309312364547*^9, 
   3.513309330625428*^9}, {3.513309382475982*^9, 3.513309384471579*^9}, {
   3.513309439101622*^9, 3.513309467997385*^9}, {3.51332706145247*^9, 
   3.513327065986574*^9}, {3.513327519423076*^9, 3.513327562988858*^9}, 
   3.513327746661915*^9, {3.513402974360795*^9, 3.513402981668002*^9}, {
   3.513403054995969*^9, 3.513403057144638*^9}, 3.513403485435854*^9, {
   3.51350084073945*^9, 3.513500852351034*^9}, {3.513667142587836*^9, 
   3.513667179787221*^9}, 3.513685378160556*^9, {3.513685454706872*^9, 
   3.513685485324266*^9}, {3.513685938765759*^9, 3.513685941782482*^9}, {
   3.513686684528468*^9, 3.513686694995064*^9}, {3.513686800170411*^9, 
   3.513686802053493*^9}, {3.513686833367306*^9, 3.513686835282486*^9}, {
   3.513686925450154*^9, 3.513686928933273*^9}, 3.513687328693369*^9, 
   3.513687793114795*^9, 3.513751743652084*^9, 3.513751802646727*^9, {
   3.513751876624131*^9, 3.513751899224994*^9}, 3.513751940400493*^9, {
   3.513752044246861*^9, 3.513752158257839*^9}, 3.513752368690689*^9, 
   3.513754222569343*^9, {3.513754317245515*^9, 3.513754350418253*^9}, {
   3.513913759293537*^9, 3.513913772891414*^9}, {3.513913954601864*^9, 
   3.51391395695303*^9}, {3.513914089771683*^9, 3.513914091980357*^9}, 
   3.513916521749366*^9, {3.51391727284414*^9, 3.513917273192362*^9}, {
   3.513917331137281*^9, 3.513917370210844*^9}, 3.513917409879874*^9, {
   3.513917618903762*^9, 3.513917619175637*^9}, 3.513918619009738*^9, {
   3.513918944057462*^9, 3.513918977904785*^9}, {3.513921044255434*^9, 
   3.51392104437114*^9}, {3.513921095011533*^9, 3.513921096384608*^9}, 
   3.513922901341453*^9, 3.513922945657906*^9, 3.51392304276515*^9, {
   3.513923102962159*^9, 3.513923103388292*^9}, {3.513923407313766*^9, 
   3.51392341200602*^9}, {3.51392348529835*^9, 3.513923485401182*^9}, 
   3.513923601386472*^9, 3.513925400450144*^9, {3.513925575545916*^9, 
   3.513925578205646*^9}, 3.513925739531871*^9, {3.513926019152703*^9, 
   3.513926025354717*^9}, {3.513926078217651*^9, 3.513926080593616*^9}, {
   3.513926539496846*^9, 3.513926540230327*^9}, {3.513943179010044*^9, 
   3.513943179668531*^9}, {3.514086752003199*^9, 3.514086791644206*^9}, {
   3.514086960677719*^9, 3.514086964782646*^9}, {3.514105209477332*^9, 
   3.514105209676843*^9}, {3.514110457902895*^9, 3.514110462786327*^9}, {
   3.514114969805384*^9, 3.514114970011074*^9}, {3.514115006199772*^9, 
   3.514115006368433*^9}, {3.51411528952416*^9, 3.514115290744492*^9}, {
   3.514115329664624*^9, 3.514115330777915*^9}, {3.515127504618628*^9, 
   3.515127507764098*^9}, {3.518499295509795*^9, 3.518499297291777*^9}, {
   3.518499975994375*^9, 3.518499977573865*^9}, {3.526318142964187*^9, 
   3.526318150255423*^9}, {3.52899101870152*^9, 3.528991020275369*^9}, {
   3.5917779194021463`*^9, 3.5917779371083183`*^9}, {3.591783770757298*^9, 
   3.5917837933162403`*^9}, 3.591784481837326*^9, 3.591786014301469*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SC1Om2", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{"myAeqseries", ",", 
      RowBox[{"-", "2"}]}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"SC1Om1", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{"myAeqseries", ",", 
      RowBox[{"-", "1"}]}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.517724970588241*^9, 3.517724979337594*^9}, {
   3.526318169083824*^9, 3.526318178531918*^9}, {3.59177793832448*^9, 
   3.591777939077229*^9}, {3.591783763982106*^9, 3.591783768621708*^9}, 
   3.591784549262205*^9, 3.591786019733768*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"alphasol", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "SC1Om2", ")"}], "\[Equal]", "0"}], ",", "\[Alpha]"}], 
     "]"}], "]"}]}], "\n"}]], "Input",
 CellChangeTimes->{{3.526318221356166*^9, 3.526318300745424*^9}, {
  3.526318545778811*^9, 3.526318549895463*^9}, {3.526704205443624*^9, 
  3.52670420822729*^9}, {3.591777952745064*^9, 3.591777953641697*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Solve", "::", "ifun"}], "MessageName"], ":", 
  " ", "\<\"Inverse functions are being used by \[NoBreak]\\!\\(Solve\\)\
\[NoBreak], so some solutions may not be found; use Reduce for complete \
solution information. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/Solve/ifun\\\", ButtonNote -> \
\\\"Solve::ifun\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.591777961562284*^9, 3.591964596669385*^9, 
  3.592031751091592*^9, 3.592054621123361*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Alpha]", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"\[Chi]z", "[", "1", "]"}], "2"]], " ", "rba"}], 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["rba", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["hz", "\[Prime]",
          MultilineFunction->None], "[", "1", "]"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"\[Chi]z", "[", "1", "]"}], "2"]], " ", "rba"}], 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["rba", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["hz", "\[Prime]",
         MultilineFunction->None], "[", "1", "]"}]}]]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.528791275749226*^9, 3.528957470671327*^9, 3.528960008745311*^9, 
   3.528960918543365*^9, 3.528961371570624*^9, 3.528976416696364*^9, 
   3.528987590807495*^9, 3.528988360581609*^9, 3.528990613404484*^9, 
   3.528991139404986*^9, 3.529004188216938*^9, 3.529004555528057*^9, 
   3.529047439522076*^9, 3.529221767186837*^9, 3.529243276049282*^9, 
   3.529306791040773*^9, 3.529383245989301*^9, 3.529474853849513*^9, 
   3.529480797413056*^9, 3.529729810393256*^9, 3.529825523446452*^9, 
   3.53019858935699*^9, 3.530258129915077*^9, 3.530270699608709*^9, 
   3.530449845068597*^9, 3.530512726459886*^9, 3.53060046421794*^9, 
   3.530686055976053*^9, 3.530745615107889*^9, {3.530775384126962*^9, 
   3.530775398031991*^9}, 3.5897758299447904`*^9, 3.5897856892905807`*^9, {
   3.59177795519386*^9, 3.591777961566744*^9}, 3.591964596705503*^9, 
   3.592031751097703*^9, 3.592054621129366*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Alpha]s", "=", 
  RowBox[{"\[Alpha]", "/.", 
   RowBox[{"alphasol", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.518503467656829*^9, 3.518515464020496*^9, {3.518516068767015*^9, 
   3.518516083673547*^9}, 3.518516834977918*^9, 3.519114693604523*^9, {
   3.526318341320564*^9, 3.526318359372153*^9}, {3.526704229367251*^9, 
   3.52670423940485*^9}, 3.528736809517267*^9, 3.591777963795636*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     FractionBox[
      RowBox[{"\[Chi]z", "[", "1", "]"}], "2"]], " ", "rba"}], 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox["rba", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["hz", "\[Prime]",
      MultilineFunction->None], "[", "1", "]"}]}]]}]], "Output",
 CellChangeTimes->{
  3.524312568885146*^9, 3.524387021775492*^9, 3.524417379857228*^9, 
   3.52480412495782*^9, 3.526316613832339*^9, {3.526318338943927*^9, 
   3.526318362074875*^9}, 3.526318552547057*^9, 3.526358007484682*^9, 
   3.526365129422661*^9, 3.526369300960678*^9, 3.526701157534219*^9, 
   3.52670302958219*^9, 3.526704237488876*^9, 3.526720886508621*^9, 
   3.526798735765271*^9, 3.526807315380624*^9, 3.526807657049657*^9, 
   3.526815602368932*^9, 3.526820852170955*^9, 3.526827906182496*^9, 
   3.526841171431682*^9, 3.526877231642693*^9, 3.52687916523498*^9, 
   3.526893440187336*^9, 3.52757627611225*^9, 3.52768627310164*^9, 
   3.52791533210416*^9, 3.528562114965898*^9, 3.52856768161845*^9, 
   3.528570675235248*^9, 3.528573759770321*^9, 3.528614456122994*^9, 
   3.528625070041164*^9, 3.528631803843718*^9, 3.528636718869863*^9, 
   3.528638670239114*^9, 3.528640537070089*^9, 3.528644717596353*^9, 
   3.528711706088334*^9, 3.528711855367161*^9, 3.528736810791267*^9, 
   3.528791283839025*^9, 3.528957472617449*^9, 3.528960010719589*^9, 
   3.528960920707055*^9, 3.528961373564651*^9, 3.528976418131245*^9, 
   3.528987592248675*^9, 3.528988361953996*^9, 3.528990614617273*^9, 
   3.528991141480197*^9, 3.529004189741713*^9, 3.529004557900575*^9, 
   3.529047441197585*^9, 3.529221768565407*^9, 3.529243277991547*^9, 
   3.529306792287914*^9, 3.529383248045881*^9, 3.529474855141844*^9, 
   3.529480799096699*^9, 3.52972981195654*^9, 3.529825524548013*^9, 
   3.530198591146913*^9, 3.530258131606275*^9, 3.530270700505497*^9, 
   3.53044984701982*^9, 3.530512728233857*^9, 3.53060046535906*^9, 
   3.530686058473397*^9, 3.530745616756726*^9, 3.530775399757898*^9, 
   3.589775832464794*^9, 3.5897856893455806`*^9, 3.591777964344116*^9, 
   3.591964596798017*^9, 3.5920317531457767`*^9, 3.592054621293811*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Mu]=1 , T=0.024 ", "Subsection",
 CellChangeTimes->{{3.51575575632212*^9, 3.51575576145651*^9}, 
   3.51775071147825*^9, {3.517821054600002*^9, 3.517821060696964*^9}, {
   3.517821211834488*^9, 3.517821212602274*^9}, {3.51909703744846*^9, 
   3.51909704724021*^9}, 3.521371647418889*^9, {3.526702958336682*^9, 
   3.526702958716364*^9}, {3.52862509353546*^9, 3.528625094305773*^9}, {
   3.528791486570583*^9, 3.528791493303499*^9}, {3.52897647929874*^9, 
   3.528976480671223*^9}, {3.528986313715766*^9, 3.528986319312132*^9}, {
   3.529003048508376*^9, 3.529003048650323*^9}, {3.52900324296551*^9, 
   3.529003243536097*^9}, {3.5920316093072453`*^9, 3.592031609628893*^9}, 
   3.592119793801755*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.015965484798101538`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "1.510000000000001`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "1.1729087267502107`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.10377941373923782`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524312107681956*^9, 3.524312146442813*^9}, {
   3.52438693055079*^9, 3.524386960100925*^9}, {3.526702922983326*^9, 
   3.526702948270863*^9}, {3.529003193131798*^9, 3.52900320139028*^9}, 
   3.529003239744631*^9, {3.591778004450143*^9, 3.591778006168412*^9}, {
   3.592119772093679*^9, 3.592119787405282*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"t1", "=", 
  RowBox[{"Temp", "[", 
   RowBox[{
   "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb", ",", 
    "\[Mu]", ",", "m"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.526316632796038*^9, 3.526316634956685*^9}, 
   3.526701213056864*^9, {3.528961799786495*^9, 3.528961806112022*^9}, 
   3.528961839396363*^9, 3.52896242886325*^9, 3.528976487066186*^9, {
   3.5917780113630457`*^9, 3.591778013650738*^9}, {3.5921092122658463`*^9, 
   3.592109212921692*^9}, 3.592124943299695*^9}],

Cell[BoxData["0.0241698620882875`"], "Output",
 CellChangeTimes->{
  3.524386964512876*^9, 3.52438703777194*^9, 3.524479852799116*^9, {
   3.5263166259669*^9, 3.526316635868054*^9}, 3.526318371124255*^9, 
   3.526358013359031*^9, {3.526701216205963*^9, 3.526701222367712*^9}, 
   3.526702953819007*^9, 3.526703034612125*^9, 3.526798740928998*^9, 
   3.526807318622489*^9, 3.526807659609339*^9, 3.526877239836487*^9, 
   3.526879169678105*^9, 3.526893444181812*^9, 3.528613377476213*^9, {
   3.528613511840573*^9, 3.528613534027083*^9}, 3.528614460471915*^9, 
   3.528961736011532*^9, 3.528961806799477*^9, 3.5289618400221*^9, 
   3.528961922629379*^9, {3.528962411842639*^9, 3.528962430217178*^9}, 
   3.528962600053191*^9, {3.52897648555242*^9, 3.528976487843998*^9}, 
   3.528986327727074*^9, 3.528987596946584*^9, 3.528988364506506*^9, 
   3.528990619066275*^9, 3.528991144212766*^9, 3.529003248191945*^9, 
   3.529004087683526*^9, 3.529004194099731*^9, 3.529004561784583*^9, 
   3.529125537817702*^9, 3.529143494588921*^9, 3.529647734396007*^9, 
   3.529760246189356*^9, 3.529826200540868*^9, {3.53060044773057*^9, 
   3.530600468177308*^9}, {3.591778018490275*^9, 3.5917780555674562`*^9}, 
   3.591964600432513*^9, 3.592109213723667*^9, {3.5921197907876596`*^9, 
   3.592119800761681*^9}, 3.5921249455242977`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Phi]s", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"myphi", "[", 
    RowBox[{
    "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
     "rb"}], "]"}], "[", "z", "]"}]}], "\n", 
 RowBox[{
  RowBox[{"\[CapitalPsi]s", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"myPsi", "[", 
    RowBox[{
    "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
     "rb"}], "]"}], "[", "z", "]"}]}], "\n", 
 RowBox[{
  RowBox[{"\[Chi]s", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"mychi", "[", 
    RowBox[{
    "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
     "rb"}], "]"}], "[", "z", "]"}]}], "\n", 
 RowBox[{
  RowBox[{"hs", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"myh", "[", 
    RowBox[{
    "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
     "rb"}], "]"}], "[", "z", "]"}]}]}], "Input",
 CellChangeTimes->{{3.526316657199994*^9, 3.526316682010257*^9}, {
  3.591778059412162*^9, 3.591778064285982*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"Evaluate", "[", 
     RowBox[{"\[Phi]s", "[", "z", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "delta", ",", 
      RowBox[{"1", "-", "small"}]}], "}"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<z\>\"", ",", "\"\<\[Phi]\>\""}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", "Thick"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], "]"}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"\[CapitalPsi]s", "[", "z", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "delta", ",", 
     RowBox[{"1", "-", "small"}]}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<z\>\"", ",", "\"\<\[CapitalPsi]\>\""}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", "Thick"}]}], "]"}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"\[Chi]s", "[", "z", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "delta", ",", 
     RowBox[{"1", "-", "small"}]}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<z\>\"", ",", "\"\<\[Chi]\>\""}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", "Thick"}]}], "]"}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"hs", "[", "z", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "delta", ",", 
     RowBox[{"1", "-", "small"}]}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<z\>\"", ",", "\"\<h\>\""}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", "Thick"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.5243809036163*^9, {3.59177807040476*^9, 3.5917780903611803`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJwVlmk81IkDh+VoOl05GpWydCi2pEhlvrFalahkdamIvxByJYqNxEfGURIa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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"z\"", TraditionalForm], 
    FormBox["\"\[Phi]\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{
  3.524386968696475*^9, 3.524387050031898*^9, 3.524479856529991*^9, {
   3.526316640119477*^9, 3.526316661906143*^9}, 3.526316693781918*^9, 
   3.526318376345379*^9, 3.526358019556898*^9, 3.526702971601576*^9, 
   3.526703039891609*^9, 3.52679874728368*^9, 3.526877245859006*^9, 
   3.528613400057599*^9, 3.528613544261464*^9, 3.528976499403924*^9, 
   3.528986333437065*^9, {3.528991146175253*^9, 3.528991155795053*^9}, 
   3.529003258194361*^9, 3.529125543428411*^9, 3.529143500233121*^9, {
   3.591778077106327*^9, 3.591778095997671*^9}, 3.591964607434396*^9, 
   3.59211980734785*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJwV13k0VP//B/CxzFzZK8maJUKyV1J4vVMoW8haIVmrT4X8KO1Zk1TSFCJl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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"z\"", TraditionalForm], 
    FormBox["\"\[CapitalPsi]\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotRange->NCache[{{
      Rational[1, 10000000000], 
      Rational[999999999, 1000000000]}, {0., 2.917591697225331}}, {{1.*^-10, 
    0.999999999}, {0., 2.917591697225331}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.524386969952201*^9, 3.524387051279019*^9, 3.52447985782212*^9, {
   3.526316640352118*^9, 3.5263166619673*^9}, 3.526316697277704*^9, 
   3.526318379796968*^9, 3.526358023018349*^9, 3.526702975326232*^9, 
   3.526703043579129*^9, 3.526798750912547*^9, 3.526877249476782*^9, 
   3.528613417639345*^9, 3.528613548680376*^9, 3.528976502939048*^9, 
   3.52898633711287*^9, {3.528991146240214*^9, 3.528991159465263*^9}, 
   3.529003262208856*^9, 3.529125546855674*^9, 3.529143503805775*^9, {
   3.591778081190257*^9, 3.591778100247732*^9}, 3.591964611652265*^9, 
   3.592119811459032*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJwVlnc41o33x6WskhGRrGSXGcoTPm9F5Sk7iURkKzJKgyIzu3SjrOyVeSOy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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"z\"", TraditionalForm], 
    FormBox["\"\[Chi]\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotRange->NCache[{{
      Rational[1, 10000000000], 
      Rational[999999999, 1000000000]}, {0., 1.1729087191563168`}}, {{1.*^-10,
     0.999999999}, {0., 1.1729087191563168`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.524386969952201*^9, 3.524387051279019*^9, 3.52447985782212*^9, {
   3.526316640352118*^9, 3.5263166619673*^9}, 3.526316697277704*^9, 
   3.526318379796968*^9, 3.526358023018349*^9, 3.526702975326232*^9, 
   3.526703043579129*^9, 3.526798750912547*^9, 3.526877249476782*^9, 
   3.528613417639345*^9, 3.528613548680376*^9, 3.528976502939048*^9, 
   3.52898633711287*^9, {3.528991146240214*^9, 3.528991159465263*^9}, 
   3.529003262208856*^9, 3.529125546855674*^9, 3.529143503805775*^9, {
   3.591778081190257*^9, 3.591778100247732*^9}, 3.591964611652265*^9, 
   3.5921198155641747`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJwVl3k8VV8XxkWhklQyJRoQJRSSyJLIXKZQIfOYMVEZMl2Zh5OElPleMyEz
O5eM13TvJZWhEBKupEH103vev87n+9nn7L3XXs961j6HbT2NHJiZmJjitjAx
/f/5/eX1F+e3mapk6L2yF9o0QSu95RNT/HLgt3+y/WWfGlJ0lqVV86uDNIfy
++lGI/TbNbHOX+wydPg4xVz4dwNN1n7vf8ZvAo4aStUB6bYI6o+++id8DeoW
H8Qyn3BC2Q2GVTZiVrBlR1ODfI0bOjVp2ofx24O+3pGsYVMfND3p3tGe6QiG
fKnejARfhE1FtKwLu8A/AaxlluyH1j5UVZiKeQCRIfHITCgAvfNm04nn94Xk
jDFUOxyKTq9hnaI37kB3BO/OExNhKMZH6GJrph+El/QHxs+FI6Xb8soM4XuQ
pHrKX+gbAWX62kkZigWDiaZ3WNC3aFTRdDM6hj8CHM6elaV3J6HxgIIu08YI
GH+4sE1IJRmxK3/ZdvQGAdyP+d+3q0pG1s1+YU2ZkTBqfGVw+gmGuFriA5aE
o4EvTde81TQFebU2uV8WS4A3FmJsuvlPUGbwllKBrgTQ56pbCN2ehrpVNBfn
nBLBQT20uMk9DSXddKlGJkmQYO2zriibjham1qXNU5PBYdc5Be+qDJT+YadE
NH8KdLQ7F14Oe4b8wheiq7xSQHKn2a0jU8+QidjrxfddKeDpcJJ37NxzxHUr
uFTK7zF8NDiaurTyHEX9XJWmU1OhqMIh4rNINrrLOXpGOC4dJB7rRlc55CDT
F1VPtGbS4fDCDj3b2BwkZ5L4y/tcBjz2mYuMqcxBq+lajR0LGbCwUul9aSMH
OYs2nXfVyASCs0z1/YhcZK6crf5y8znImjmJ6ofloTNTgQWTV7MgiI1JpCMr
D3GHXWNlL8uC8H2iWs3NeWjBbrt92clsqHaVvXz6ex7KLyKLMo1ng5d7UKaG
dT7a90dmNIUtB/7wX+MYvZePwvSyIiVkcyC07rbhEpaPrBkB80YxOdD6dje5
tD0fCcrLFxWczYW1z0dlE4QLUGxk3rVz9rmwsefLeSv5AvT7zZ4dg4m5QHAU
/69epwCN3V9x/TWXC0L149x7fAtQyiuSpO7jPBD7wipp2VaAWPbyTEy9ygNy
2K5rKbQC5GMXEe+7lAfZlEzVG58KkAGrzcqzi/kgW85ByWAjIg49gcrVr/nw
lS7duXaJiGw5+3fkChSAQMWaGdmEiBqGHjgYXyyABG3CPTlbInK8+kmgNqUA
Lmp3RjMHElEzb9odp5YCKIiYf3gzioj2vtMZ4psrgEJyi5xNChEhq0pCgAIR
6n5/bTIpISKew3YfJK2JMGkTT9KsJaJbM/uVJqOI8MxV3/7jKyLicw5YVX1H
hA279js7R4jIx/vSDdYgErS9ZdqivUFE3bIbL+sKSCCutx4YuoWEhH+UcLkM
kOD3oXkeh+0kRLm/p7NPuBAieQP7pflI6Mj5jkNBWoXAb122yStMQnf/+QVI
eRfCypYffmWiJCQaMS6TTC4E7aEcx+lTJBR4KTFW7UshlLPs/BamQEJUdrW5
b/uKIK//0SpVmYTE+9ZVC5SLoGVj6DP1AgkFx5OemjoUQZbtdZfwSyREv3L9
B1tCESwJdW/M6pDQib27DBtqi8AioFL012USCqOjEtepItjlXeDfYkRCY6k+
rILsxSC19/R9eVMSkromatMvUwzR0m/rrK+REOHAWFPwtWII+rCnCSxIaHwi
hkcmrBjmszU4aVYkdDr7vPfH4mIIUBtUOmBDQlG2q30YrRh6o3/089mR0KRI
npj632Jwusq4TLEnIbn5q6HfRUogwmNM64wjCcUWsY8T9UtAwq1Ww8yJhKbd
ms6Y+5WA2G7fQWlnEjor5ZG8PasEvsR+8HyFc8LqoaXGrhIgsBVXbnchodkq
2qVbqyUwJ3vzAAfO5+5E5hzkL4WGp7cUu/H3kxUU/w5cKIUEPd4UFZwXNr6Y
hriWwm7fBzWe+Hoqzc9fnHpUCiEemUct8P2kBBtyzDSVgrvQWdetDiT0RXWr
U8psKaSqrHG54PGosdS1aewqA2NmpewYPN601y6CP+XLwDP3SrbLTRJaeSjo
X2hVBlW/z6ezWpKQhs7g8LWHZXCjbGKv7XUSyuQIk9xZWQYqFgMpgWYktDYg
97B5rAz8+AOIpiYkpJU8/9F9Szn0u+wZXDUgoSzjDGXh4+XAIkt4rKtPQnpj
/76GBpRDWlEGj4YGCeVmVOnJ5pfDJa35iVlVEvpl4UCapZTDaKSdhSaul4KP
vRaaQhVQ0nf9selpEqpPzLKSvFQBF4dUCoRPklDveV/rPR4VwHw6q6/iGL7/
9IP271sqwKbh+JVjgiR0QKL+ZZ1UJfwp2ugOYSYhkZDcM8VqlcCkKyGW9IeI
Tr6Jq8s0rQRzypZ7rutEBASbhtDgSnioF/459BMR2X3c0aI7UAneF0O0tF/j
9Xb2+3mV6Up40TFFamkmojuJU60yPyrB/d1GF1MNET08X/Nqv9AL+FsdJfE9
h4hK0i07ptxfQMn+7f55AUT0zbCy7/auKohDehJBYkT0tzBDz/FwFbx1PPWN
+wARbWMi9JvLVwG7tthA2G4i4i2/NnjesgqO7tgImv5ZgJR2sNDYyqoAFYnz
tnYWoHDy1XdP9aqh9KfITU3LArRP9s9Ce2wNKPTFbD7yykcDv43POeXUwFtZ
p0Xnm/koilwau6OuBoZjZRUFL+ejTUMrKcPpGjj3xOGn8Il8tOjVdnvy7Es4
0mr3qGgmD5HLH27++vQSYukzDOkrecjnODe3lGod6JpKyijuy0XUwychbb0B
Yjszhtopz1HQyeWJLVsQtB6KkFnA+yG9SoQyqEyGRgGlVlpIOJKds/kar0kG
6V2BVV2y4Qjjz+LRMyLDBWk557W5MGQYwm/T7USG3apF7Mv6YWhAn/PHK4wM
ZdPK94KEQlH3wk/hqgUy1FG+pNxOCULNQn23U1LaYQ/rzcnKDF90wIg93Sir
HfQW3xmx7vZF9wkarVzF7dBzMXqdFn4bKS4h9njUDncE0qPGPHxQbUPNM8Ji
OxwUiPoTq+OFKk2ed/mpdsClqh0zgaecUV6M94FrSx1gZa0rJ6VugJTfgZvV
jw5oW+59vj6vh0YlOJvsmF6DyGEQntPRRuw9xdc9uF/DsTKzSbqAGrrFNpse
rvwa1AuyP63zCCO5CFO+8rjXoM1h9Dp2SRM6g5T2s5zshNU/pRl7LtrBzf7t
DuwKnfDT2Pl+FJc9/BIcq9l1oRPC311olJywh+PNviZ8VzvhSmD6uc3bjpDw
u+zRyaBOyB8KK+574gJm/of2mvd3wlsPpi+a9Z6w4LVtd5l7F7hq72uwrrgD
737t6Iq52wV39cw92rn8gBLC9cA5vAuc0FR3hbcfVCYdYBxN7wLuR4fMxE77
w93KU4MZHV3w4WD1jeSyu7B91TIx6kA3vEkSWE5JCIDjnrW77Xu6IftvRk58
UAgI/mzqukDvhtE6pW4eUghwPmh7IDzVDZ3PbD84D4XAWgKF8W69Gy6k1vo5
HwmFpvLpQcNDPWAXOaj8tj0U9FY4k8C/B3Jnuipz/oaBu7sT1wHRXpgnP3sw
dokAaXs210C6F8ruTy36OxGg42XKiL1iL0z3aoV8eUgAwc22jHL9Xkix9Si+
0k0ASoKgqJpfL7yhaEbs1owEycphRZeuXogUmy+NVn4Ii2tKdnUufXDybiyr
Hns08Dyhaozf7oMZ+bXSiqPRoKbkIr4luA8oX4yTvqhEQ0Z46rIO1gdLiytJ
S77RoMP91X+ysQ9Ejmnv4p2KhiJ5Ytw2DgpMyapFHi+NAee7XLXG5RRYeG+5
R/p4HIQ/8QzTqKcAw9Uhz0k1Dp7XDlxWIFNAVGZ4Jsg0DmjrcfMCoxTY56Sy
cDEsDlS8t/NP/0eBMzk9mopjcbDflTnQS78f/jv8L2wmKB7IN9YvxC/1Qz25
sGTriwSYuG/M+eBHP9zVTYiTbE+AX+lV77yYBkB6p2+P/EgCSI153TbhHoC/
Sm97ln4lQLrJcv4B5QHo/HeReVUlEbz059iKYwfghMorTvvXiXAQxvo7jw/C
Zk19pa1VEiSlejAnyw8C+3AUr4ZjEmxd2apwQ3UQjhO1Q3g9kmAp81Q24+og
fNXFnsYFJUHz7xgfvtBBqOSMpTU8TYLrted5Xd8Mwk7l61+lRpJgYBddV256
EFIf5pnzjyfBBQfXkM2lQeDu6KCsTycBd0yfr/aWIWDnLBJ8sJoEf8/+mpjg
GYKYg2+FZ3YkQ1+qYSWr2hAwPSqq/qGcDBHkzF43zSEwV3rvuaGWDCor87ND
ekNw8mmVwopWMlRpBPM/NRuCAEcX8XKTZMhYLw6Tdh8ChVXp89FuyeBqtPWq
edoQqDvmRTbg93B2zrqNopUhiGj7/tR1JhmmunSKqr4NQeZeY/XQ+WSoDZ00
b/o1BMfcJ63jvySD3fdt9RTmYeB9P3E08lsytI6b+DF4hkHXkcTxhxmDOyVr
a3IwDJluKSJ/hTHQc4jMPa8+DIUc5nqeRzE4IixgdEkbHze8kT4mhsEQduGF
mfEwdHgeGIg/iYHk/STP+07DUESx7Q8/h8G0ltQSShwGZFtyg2SEQQMz+Wl3
yjCcV6D0h17FIKn5qu5wOj7fwjKHsTkGKjJBxdN5w0DinxF4Z4lBOi/FeVv9
MKg42CYFOGPgNXyTj7NlGBI/PiHscsPgUuy3Lh7yMLh9VE1LdcdgfVPgmDhl
GIZFQ88n+GBgMOfySefDMDjci8jgDsTgWPZ/KcafhkGkMSDBOhiDzWvJ6haL
w7DySnwlLwSDkv76PPf1YXjQNsWzh4AB60s22yR2KmgnfeWLjMegJbxgckSG
Cs9qbQRnMjF49daErHOGCoxCsX1DzzHokN5KREpUYNHeT6zOxqD3va170SUq
7NcZGrDKx2BM9tDfQAsq3O5IvHWpBIP30YNTX22oYDXwlfC5FIPJqeB2Rycq
zEjXp4aXY/ApdiLGwIcKhlIafZkvMFibyeAXiaLCf39vvLSvw+CHos5/afFU
ELpg9epVPQYbiRsfdj2iQlUF8wHuRgyYlM0Lfz6jwlCF5GJ2MwYsGFvcrTwq
6FhJ+75rweNbqPX8WEgF05SBuzsRBrtS9iv0VVNhZa5G0KQNA67FDgHVBiqI
b3ANu5Ex4Fb13axppQLbuvHxgHYMBJaor5/3UGHjsNf3kNcYiKsnmfhMUeH0
SsGe4z0YnMiAs/OzVHC5+oCLqRcDqdWVAxaLVGgKnGQdwFk+U39G4zsVVoO+
MhtRMDi79rez8Tce/5NeQfZ+DJS1SoulmWjAMeVtWouz2voOH/6dNBhf/Wzw
ZwDPv07j1QQuGngrZohigxhoZ7sosvDQ4ME72oXDQ7h+f/AdvHuABhuRNyoK
cTbQ62ZaPkSDpg+T/uLDGBjn+s/aiNHgrMrOgmycTX+JdY+eoMHc93jVPVQM
LPMJia/O0EBmSefze5ytf8vhf+w0aC1q236GhoG9waxp8QUamHbPtUbh7ER8
dE5YkwZhD8T20nF2/asmlKJHg37WZQ4+OgYeRmtbthvRoOMxsd4EZ+/CnE9B
ZjQYMkNCMTj7bhr0rFnQQH8M06rH+a4JU5mTLQ16So1hCueA4oqkcScaZClK
cfzDOZjppq+hOw0kZy7X845gEGbKad7pQwPKrmk9CZwJpS1KSndp8PYgN00W
5yhmd+HKIBrIr283UcA5zlyQRTScBgV2aOz/44nlfXPpUfh56B9x/f/32NaA
Xs4EGggmHtrDh/OuNM6jro9ocHGJbsb0//lO5Aa8TqMB98a1bdP4fpiRPP3Q
cxpYRR060oJzkFGPZGAeDayb7tcm4/zrkwXhTSENCDy5vTdx9rm3OnG6nAai
7oOOx3Be5og4k1BNgwxM6dECfn7O2byJn+tpoHhd2DwP5xnZknn1VhpoRFS3
mOFs1aWimt1OA4PBQ5RtOI9dp6b96aYBWf5WbBmeL+MVh6+mAzSgvX3McgXn
gdAN7SoaDZonnikv4vnW2h+fu+stDWrtIlQe4KyiXGPcMUMDqZCF5lRcLw2D
mqXCn/H8Cilq8+MsZ/d+a8AKDQ4e3dr6GNebRAxz7akNGpjtlgwJxPWYfzCV
M36TBmcuC0zM4XoVeiHhtMBCB80v+Rd0ceYeM+DL4qTD6xQ5VWZc74lus16/
99Hh1AnrzyZ9GOz4599zlZ8O1SHJ9Tl4fTCJZd3nEKFD1ZEr8xJ4PX25vTx+
T5EO77O+mn3H682RLVR+RIUO08ESLAI4f8jgTpBRp0PWfsZuxQ4MRtuUYP4y
HSYwbzdHvH7Ju2NyTOzpkPAv9FtwKwbn8w7+rnChQ3wb4Y4/7gf1Z14Y7fSk
g92VNMwV94syyzEW8j06XLYcbFDF/SStRMxROpEOXoNhD8peYrAPGltjUuhA
YvmUGVCDQQJVn3cunQ4/cqrj1KsxCN/w7c7MpwOrbulmZyWuf8324zsa6UCU
Ev+cgPuf+sxNxuwsHb8vsefK4H45vlV5YuYzHRot/MV7cD/1FePrm16hw8eL
wtGWzzDIcxkifvhFh0y118v3MnC9rapajXOMgOX0GWpoCgbo7+F+mtwI9Lk+
caU+xOAcz2wxOWIENoauvE3D+wVV4VVaW/QIqJ7gkqt1wevzWmbkq4QR+Cgo
xzLkhPebTBPb1rQREPfK59qww/V65DV/Y+kIVJXrOBy2wKBWmhj1gj4CDK7S
ngFdDE5pOztmi4yCnuy0XKM47ses1lE7j4/CyePLacp4f2zsMCv2kx4FEctz
Xk14/1RT1VzROzcKG+h2XLkQBkYKYn4bV0ahTeEUqxs3Hq/oLMEoYBSMNB6p
XviXDPVbrAu2UkdBXvj9i3Aqfl9oNJt1fvAGHsaHfL7qlQzCrGlP/SPeQNsx
oYsG7snAZDRmFBn9BvZuN/TTck0G8mfztrxHb6B47507p+2TQZP/+vNJ0htI
pEYeXzZLBoO7FuYmQ29gfW8SExMkg+0ZGwocHoP4DN6zFTuTIbLKtYanfQwc
disQurOSYOWlfezw4XdwOKZkm5VGIsjyejyVuP8exIe0BzVl4qH6X8Z/jk3j
4BLYsIXzRCwYfyt3fME7CZ7lJLYbK1Eg5TF3+KPFFPwUkb27jRYJPnk8O9/o
f4DMxK0jDuQIsHxcxt7x+wM8jF0RS4sKgzkd04qjmR+h5vutM3n3Q+Afweft
dt1pUBzY72uZHAisXjzZrT+mIdF3ZwjR5C6UHKTsnkudga/lHSS6jy9MGXxn
TlGfBYeblTz6hl7wQlMmq2ZuFr6ccrNJ3OsC3strb/IIn2AslkvIhGIDbXwS
Kfyn5+Bp+al3RQdNoILNe2MLbQ6ytW9rTgwowMlAyWmv0HnQcmNlslNQQ1o1
G7eNRBbAOUhEjjZvioyeXs5l7lgASlXL9xk+W7TExmui6P0Zjl1Uuep60gUd
Pfu1fHrvIvx0ptsyl3qixWWV+L3kRRCWpLiN6d5G2Ubc7Hs8vkBw8UnVE3l+
6Nv9PyfCOJcgKWQtYaHmHhoVN6Xda16CfM+/arZ/A5FZBvnorNUyrDbtyAtj
CkGdjbVcBzeXgXzZtsHILxS9thYKHS9eAc+XKU+qWMORTe+TDE49BpwYeahZ
5R+B1r3/3Zy8zIBNbEiJLzgCRfE7iZYbMsCGP2s8KCIClTufqdQ3YwCwHhHR
So5Af1lHXsfZMuBlya7+seIIlHpx79cd9xigc2cybXEiAlGa4zTZiAwIdnMr
HrpIQNb26xxvChkwUfHbTFKHgL7ttKASS/D5mIprHhoQkMCNE5aXXjBgqK4x
4LwlATlt9PgQmhmQtO+jWoEfATGfYXvOQmMAi//+LociAkqd8LCjjTCA9lTe
q7mCgCQIo+J5YwxINm7q2VtLQAb0gmq1SQZwSmsltJIJ6JmPek/oZwYUWj69
uXecgGQEShMMlxggxSaY4DhNQB1t+0wOMxjQLZbn3rhAQItcM5Ov1vH13nOr
2nwnoOB6nfyknwwounVMtuYPAe2xrnKx/o2fj0fSG1bmSJTPJiAt8x8DLlHt
Tl5jj0RnK0LX//1jQCDhpVwJZyT6Hz+VbNY=
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"z\"", TraditionalForm], 
    FormBox["\"h\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotRange->NCache[{{
      Rational[1, 10000000000], 
      Rational[999999999, 1000000000]}, {-0.04572332224015678, 
     0.018391479973150566`}}, {{1.*^-10, 0.999999999}, {-0.04572332224015678, 
    0.018391479973150566`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.524386969952201*^9, 3.524387051279019*^9, 3.52447985782212*^9, {
   3.526316640352118*^9, 3.5263166619673*^9}, 3.526316697277704*^9, 
   3.526318379796968*^9, 3.526358023018349*^9, 3.526702975326232*^9, 
   3.526703043579129*^9, 3.526798750912547*^9, 3.526877249476782*^9, 
   3.528613417639345*^9, 3.528613548680376*^9, 3.528976502939048*^9, 
   3.52898633711287*^9, {3.528991146240214*^9, 3.528991159465263*^9}, 
   3.529003262208856*^9, 3.529125546855674*^9, 3.529143503805775*^9, {
   3.591778081190257*^9, 3.591778100247732*^9}, 3.591964611652265*^9, 
   3.592119819650629*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"nearHor", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"hz", "'"}], "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"h1H", "[", 
        RowBox[{
        "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
         ",", "rb"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"hz", "''"}], "[", "1", "]"}], "\[Rule]", 
      RowBox[{"2", " ", 
       RowBox[{"h2H", "[", 
        RowBox[{
        "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
         ",", "rb"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Chi]z", "[", "1", "]"}], "\[Rule]", "chi0H"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Chi]z", "'"}], "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"chi1H", "[", 
        RowBox[{
        "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
         ",", "rb"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Chi]z", "''"}], "[", "1", "]"}], "\[Rule]", 
      RowBox[{"2", " ", 
       RowBox[{"chi2H", "[", 
        RowBox[{
        "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
         ",", "rb"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Phi]z", "'"}], "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", "phi1H"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Phi]z", "''"}], "[", "1", "]"}], "\[Rule]", 
      RowBox[{"phi2H", "[", 
       RowBox[{
       "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",",
         "rb"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPsi]z", "[", "1", "]"}], "\[Rule]", "Psi0H"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalPsi]z", "'"}], "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"Psi1H", "[", 
        RowBox[{
        "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
         ",", "rb"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalPsi]z", "''"}], "[", "1", "]"}], "\[Rule]", 
      RowBox[{"2", " ", 
       RowBox[{"Psi2H", "[", 
        RowBox[{
        "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
         ",", "rb"}], "]"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.519114619085685*^9, 3.519114631258076*^9}, {
  3.524312674560631*^9, 3.524312685077454*^9}, {3.526316762752219*^9, 
  3.52631678097384*^9}, {3.591778114078228*^9, 3.591778125838992*^9}}],

Cell["In-falling check", "Text",
 CellChangeTimes->{{3.51780145776072*^9, 3.517801476373378*^9}, {
  3.518499218433597*^9, 3.518499219853782*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]s", "/.", "nearHor"}], "/.", 
  RowBox[{"rba", "\[Rule]", "rb"}]}]], "Input",
 CellChangeTimes->{{3.517801367470344*^9, 3.517801383063315*^9}, {
  3.526318459588115*^9, 3.526318471986638*^9}, {3.526798820395808*^9, 
  3.526798833242982*^9}, {3.526807062352862*^9, 3.526807062661934*^9}}],

Cell[BoxData[
 RowBox[{"-", "3.292425552751093`"}]], "Output",
 CellChangeTimes->{
  3.52438699574223*^9, 3.524387071248534*^9, 3.524479925527429*^9, {
   3.526316755637571*^9, 3.52631678336899*^9}, {3.5263184518754*^9, 
   3.526318472509142*^9}, 3.526318557803859*^9, 3.526703096576642*^9, {
   3.526798848819755*^9, 3.526798855797701*^9}, 3.526807362008318*^9, 
   3.526807700955561*^9, 3.526877505409436*^9, 3.526879211768503*^9, 
   3.526893487717131*^9, 3.528613612231819*^9, 3.528614511300636*^9, 
   3.528962735136553*^9, 3.528976536261191*^9, 3.528986354128387*^9, 
   3.528987602798834*^9, 3.528988368977799*^9, 3.528990623571318*^9, 
   3.528991173492511*^9, 3.529003278743694*^9, 3.529004092844693*^9, 
   3.529004198438679*^9, 3.529004567391179*^9, 3.529125560191282*^9, 
   3.529143518455381*^9, 3.529647741030675*^9, 3.529760250479152*^9, 
   3.529826204472893*^9, {3.53060045100104*^9, 3.530600471701597*^9}, 
   3.59177813335044*^9, 3.5919646273596277`*^9, 3.592119824504964*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"bBs", "[", 
    RowBox[{"aa_", ",", "\[Omega]_"}], "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"SC1Om1", "/.", 
          RowBox[{"\[Alpha]", "\[Rule]", "\[Alpha]s"}]}], ")"}], "\[Equal]", 
        "0"}], ",", "bb"}], "]"}], ",", "1"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.526045429651128*^9, 3.526045432683176*^9}, {
  3.526046210191205*^9, 3.526046220981147*^9}, {3.526049244351222*^9, 
  3.526049272702858*^9}, {3.526049320196747*^9, 3.526049323214417*^9}, {
  3.526049485961188*^9, 3.526049492312247*^9}, {3.526061493336186*^9, 
  3.526061493757329*^9}, {3.526807895771166*^9, 3.526807896528985*^9}, {
  3.528990977468747*^9, 3.528990977928715*^9}, {3.5917781400377913`*^9, 
  3.5917781661964693`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Aic", "[", 
     RowBox[{"aa_", ",", "\[Omega]_"}], "]"}], "[", "z_", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Atest", "[", "z", "]"}], "/.", 
        RowBox[{"bBs", "[", 
         RowBox[{"aa", ",", "\[Omega]"}], "]"}]}], "/.", 
       RowBox[{"\[Alpha]", "\[Rule]", "\[Alpha]s"}]}], "/.", "nearHor"}], "/.", 
     RowBox[{"rba", "\[Rule]", "rb"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.51772016248863*^9, 3.517720163482102*^9}, {
   3.517720266027593*^9, 3.517720271112631*^9}, {3.51780252408072*^9, 
   3.517802535863668*^9}, {3.517802605365278*^9, 3.517802614060751*^9}, {
   3.526045456615557*^9, 3.526045458777222*^9}, {3.526046226509702*^9, 
   3.526046231373079*^9}, {3.526047448542481*^9, 3.526047457272489*^9}, {
   3.526048899358865*^9, 3.526048904002289*^9}, {3.526049280715621*^9, 
   3.526049293680073*^9}, {3.52604932640357*^9, 3.526049334086878*^9}, {
   3.52606149453326*^9, 3.526061501676657*^9}, {3.526807898573695*^9, 
   3.526807910435545*^9}, {3.528614519491522*^9, 3.528614525145388*^9}, {
   3.528976550339295*^9, 3.528976576246871*^9}, 3.528988286732113*^9, {
   3.528990983771224*^9, 3.528990989826443*^9}, {3.591778157718346*^9, 
   3.59177816730013*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"eqfun", "[", 
    RowBox[{
    "\[Omega]_", ",", "hz_", ",", "\[Chi]z_", ",", "\[CapitalPsi]z_", ",", 
     "\[Phi]z_", ",", "z_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"eqz", "[", "\[Omega]", "]"}], "/.", 
    RowBox[{"rba", "\[Rule]", "rb"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.517720302796837*^9, 3.517720303604238*^9}, {
  3.528990996404986*^9, 3.528991002052885*^9}, {3.591778171612377*^9, 
  3.591778178269342*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"smallo", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "5"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"deltao", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "6"}]]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.515841331212563*^9, 3.517801813403011*^9, 3.517802262247795*^9, 
   3.517802343338002*^9, 3.517802381222822*^9, 3.520393607274464*^9, {
   3.524312773081561*^9, 3.524312775309231*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"myflu", "[", 
   RowBox[{
    RowBox[{"aa_", "?", "NumberQ"}], ",", 
    RowBox[{"\[Omega]_", "?", "NumberQ"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"NDSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"eqfun", "[", 
         RowBox[{
         "\[Omega]", ",", "hs", ",", "\[Chi]s", ",", "\[CapitalPsi]s", ",", 
          "\[Phi]s", ",", "z"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"Axz", "[", 
         RowBox[{"1", "-", "smallo"}], "]"}], "\[Equal]", 
        RowBox[{
         RowBox[{"Aic", "[", 
          RowBox[{"aa", ",", "\[Omega]"}], "]"}], "[", 
         RowBox[{"1", "-", "smallo"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Axz", "'"}], "[", 
         RowBox[{"1", "-", "smallo"}], "]"}], "\[Equal]", 
        RowBox[{
         RowBox[{
          RowBox[{"Aic", "[", 
           RowBox[{"aa", ",", "\[Omega]"}], "]"}], "'"}], "[", 
         RowBox[{"1", "-", "smallo"}], "]"}]}]}], "}"}], ",", "Axz", ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"1", "-", "smallo"}], ",", "deltao"}], "}"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "4"}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "4"}], ",", 
     RowBox[{"Method", "\[Rule]", "\"\<Automatic\>\""}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.517801994956815*^9, 3.517802051536556*^9, {3.526047467289268*^9, 
   3.526047488787958*^9}, {3.526048553793646*^9, 3.526048558326514*^9}, {
   3.526049299558801*^9, 3.526049308029425*^9}, {3.526049353569281*^9, 
   3.526049373174717*^9}, {3.526056802004795*^9, 3.526056806532594*^9}, {
   3.526056858981802*^9, 3.526056859140543*^9}, {3.526056905857041*^9, 
   3.526056926816514*^9}, {3.526058283928072*^9, 3.526058286042017*^9}, {
   3.526061519161632*^9, 3.526061529298559*^9}, 3.52606369437677*^9, {
   3.526807921636129*^9, 3.526807938025472*^9}, {3.528991030112501*^9, 
   3.528991040296593*^9}, {3.591778182490937*^9, 3.5917782131067543`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"delt", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "5"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"myAx", "[", 
    RowBox[{
     RowBox[{"aa_", "?", "NumberQ"}], ",", 
     RowBox[{"\[Omega]_", "?", "NumberQ"}]}], "]"}], ":=", 
   RowBox[{"Axz", "/.", 
    RowBox[{"myflu", "[", 
     RowBox[{"aa", ",", "\[Omega]"}], "]"}]}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"mycond", "[", 
   RowBox[{
    RowBox[{"aa_", "?", "NumberQ"}], ",", 
    RowBox[{"\[Omega]_", "?", "NumberQ"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "I"}], " ", "rb", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"myAx", "[", 
        RowBox[{"aa", ",", "\[Omega]"}], "]"}], "'"}], "[", "delt", "]"}], 
     "/", 
     RowBox[{
      RowBox[{"myAx", "[", 
       RowBox[{"aa", ",", "\[Omega]"}], "]"}], "[", "delt", "]"}]}], "/", 
    "\[Omega]"}]}]}], "\n"}], "Input",
 CellChangeTimes->{{3.517801627102915*^9, 3.517801653860278*^9}, 
   3.517801731451696*^9, 3.517801772680609*^9, {3.51780210649473*^9, 
   3.517802106970135*^9}, 3.517802150834002*^9, 3.524312806173178*^9, {
   3.526047527677727*^9, 3.526047594852411*^9}, {3.526049601171404*^9, 
   3.526049606970795*^9}, {3.526050007804404*^9, 3.526050007900532*^9}, {
   3.526050169682784*^9, 3.526050220941865*^9}, {3.526061577660272*^9, 
   3.52606159739183*^9}, {3.52680795013383*^9, 3.526807981130688*^9}, {
   3.528973627085828*^9, 3.528973632702478*^9}, {3.528974080783325*^9, 
   3.528974081784661*^9}, 3.528985648251813*^9, 3.528985981167344*^9, {
   3.528991044076569*^9, 3.528991063702271*^9}, {3.591778219422587*^9, 
   3.591778230146223*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mycond", "[", 
  RowBox[{"1", ",", ".427"}], "]"}]], "Input",
 CellChangeTimes->{{3.591778263250062*^9, 3.591778273703924*^9}}],

Cell[BoxData[
 RowBox[{"0.004231229634461191`", "\[VeryThinSpace]", "+", 
  RowBox[{"1.0252558670563896`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.592119923749865*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"spa1", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"Sow", "[", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"mycond", "[", 
            RowBox[{"1", ",", "i"}], "]"}]}], "}"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", ".01", ",", ".21", ",", ".02"}], "}"}]}], "]"}], 
      "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.591964656548564*^9, 3.5919647635698633`*^9}, 
   3.592119843116632*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.01`", ",", 
     RowBox[{"0.00002091318390356539`", "\[VeryThinSpace]", "+", 
      RowBox[{"57.959690271417664`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03`", ",", 
     RowBox[{"0.000022159349118543722`", "\[VeryThinSpace]", "+", 
      RowBox[{"19.30018639051005`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.05`", ",", 
     RowBox[{"0.000024657533401303254`", "\[VeryThinSpace]", "+", 
      RowBox[{"11.559030123422891`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06999999999999999`", ",", 
     RowBox[{"0.000028730166142694652`", "\[VeryThinSpace]", "+", 
      RowBox[{"8.232109366439357`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.09`", ",", 
     RowBox[{"0.00003470779738639038`", "\[VeryThinSpace]", "+", 
      RowBox[{"6.377247172207583`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.11`", ",", 
     RowBox[{"0.000043223439179179625`", "\[VeryThinSpace]", "+", 
      RowBox[{"5.192195817989839`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13`", ",", 
     RowBox[{"0.000055144490527261475`", "\[VeryThinSpace]", "+", 
      RowBox[{"4.367142102736137`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15000000000000002`", ",", 
     RowBox[{"0.000071681594060745`", "\[VeryThinSpace]", "+", 
      RowBox[{"3.7579006658847627`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.17`", ",", 
     RowBox[{"0.00009446997301671026`", "\[VeryThinSpace]", "+", 
      RowBox[{"3.2887107319882842`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.19`", ",", 
     RowBox[{"0.0001257875883853494`", "\[VeryThinSpace]", "+", 
      RowBox[{"2.915173572633641`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.21000000000000002`", ",", 
     RowBox[{"0.00016876931452199803`", "\[VeryThinSpace]", "+", 
      RowBox[{"2.6097272535662306`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5919657556495323`*^9, 3.5921209527065773`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"spab1", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"Sow", "[", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"mycond", "[", 
            RowBox[{"1", ",", "i"}], "]"}]}], "}"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", ".26", ",", "2.26", ",", ".1"}], "}"}]}], "]"}], 
      "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.591964776155793*^9, 3.591964828636116*^9}, {
  3.592119863308956*^9, 3.5921198652289352`*^9}}],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Subsection"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Print"],

Cell[, "Output"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[, "Text"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Subsubsection"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Subsection"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Print"],

Cell[, "Output"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[, "Text"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Subsubsection"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Subsection"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Print"],

Cell[, "Output"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[, "Text"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Subsubsection"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Subsection"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Print"],

Cell[, "Output"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[, "Text"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Subsubsection"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Subsection"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[, "Subsection"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[, "Subsection"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Section"],

Cell[CellGroupData[{

Cell[, "Subsection"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[, "Subsection"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[, "Subsection"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[, "Subsection"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[, "Subsection"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Subsection"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 969},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification->1.25,
FrontEndVersion->"8.0 for Linux x86 (64-bit) (October 10, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 582, 8, 90, "Section"],
Cell[1164, 32, 2156, 42, 162, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3357, 79, 520, 7, 90, "Section"],
Cell[CellGroupData[{
Cell[3902, 90, 113, 1, 47, "Subsection"],
Cell[4018, 93, 14, 0, 415, "Text"],
Cell[4035, 95, 15, 0, 2883, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[4087, 100, 497, 7, 36, "Subsection"],
Cell[4587, 109, 398, 13, 54, "Text"],
Cell[4988, 124, 10224, 284, 538, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15249, 413, 209, 6, 47, "Subsection"],
Cell[15461, 421, 15, 0, 2410, "Input"],
Cell[CellGroupData[{
Cell[15501, 425, 15, 0, 1760, "Input"],
Cell[15519, 427, 16, 0, 531, "Output"],
Cell[15538, 429, 16, 0, 531, "Output"],
Cell[15557, 431, 16, 0, 531, "Output"],
Cell[15576, 433, 16, 0, 531, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[15641, 439, 496, 7, 36, "Subsection"],
Cell[16140, 448, 1904, 55, 115, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18081, 508, 605, 8, 47, "Subsection"],
Cell[18689, 518, 15, 0, 566, "Input"],
Cell[CellGroupData[{
Cell[18729, 522, 15, 0, 858, "Input"],
Cell[18747, 524, 16, 0, 1340, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18800, 529, 15, 0, 566, "Input"],
Cell[18818, 531, 16, 0, 1987, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18871, 536, 15, 0, 858, "Input"],
Cell[18889, 538, 16, 0, 571, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18942, 543, 15, 0, 858, "Input"],
Cell[18960, 545, 16, 0, 9268, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19013, 550, 15, 0, 566, "Input"],
Cell[19031, 552, 16, 0, 4956, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19084, 557, 15, 0, 858, "Input"],
Cell[19102, 559, 16, 0, 571, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[19179, 566, 248, 3, 90, "Section"],
Cell[CellGroupData[{
Cell[19452, 573, 640, 9, 47, "Subsection"],
Cell[20095, 584, 15677, 440, 745, "Input"],
Cell[35775, 1026, 10747, 294, 558, "Input"],
Cell[46525, 1322, 8589, 209, 301, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55151, 1536, 597, 8, 47, "Subsection"],
Cell[55751, 1546, 7582, 149, 305, "Input"],
Cell[63336, 1697, 2000, 53, 175, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65373, 1755, 880, 12, 47, "Subsection"],
Cell[66256, 1769, 3791, 102, 195, "Input"],
Cell[70050, 1873, 94, 1, 36, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70181, 1879, 770, 11, 47, "Subsection"],
Cell[CellGroupData[{
Cell[70976, 1894, 3231, 86, 309, "Input"],
Cell[74210, 1982, 3316, 50, 53, "Output"],
Cell[77529, 2034, 3363, 52, 54, "Output"],
Cell[80895, 2088, 3341, 51, 50, "Output"],
Cell[84239, 2141, 3315, 50, 36, "Output"],
Cell[87557, 2193, 4083, 75, 41, "Output"],
Cell[91643, 2270, 3871, 69, 41, "Output"]
}, Open  ]],
Cell[95529, 2342, 271, 9, 10, "Text"],
Cell[95803, 2353, 5702, 131, 244, "Input"],
Cell[101508, 2486, 271, 9, 10, "Text"],
Cell[101782, 2497, 5728, 132, 244, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[107559, 2635, 685, 16, 94, "Section"],
Cell[108247, 2653, 1049, 30, 106, "Input"],
Cell[CellGroupData[{
Cell[109321, 2687, 1911, 50, 106, "Input"],
Cell[111235, 2739, 2152, 41, 303, "Print"],
Cell[113390, 2782, 6263, 108, 311, "Output"],
Cell[119656, 2892, 5895, 104, 316, "Output"],
Cell[125554, 2998, 9733, 168, 291, "Output"]
}, Open  ]],
Cell[135302, 3169, 527, 13, 129, "Input"],
Cell[CellGroupData[{
Cell[135854, 3186, 255, 6, 36, "Input"],
Cell[136112, 3194, 613, 9, 36, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136762, 3208, 3376, 74, 247, "Input"],
Cell[CellGroupData[{
Cell[140163, 3286, 248, 6, 28, "Print"],
Cell[140414, 3294, 253, 5, 28, "Print"],
Cell[140670, 3301, 247, 6, 28, "Print"],
Cell[140920, 3309, 253, 5, 28, "Print"],
Cell[141176, 3316, 250, 6, 28, "Print"],
Cell[141429, 3324, 252, 5, 28, "Print"],
Cell[141684, 3331, 250, 6, 28, "Print"],
Cell[141937, 3339, 271, 5, 28, "Print"],
Cell[142211, 3346, 248, 6, 28, "Print"],
Cell[142462, 3354, 271, 5, 28, "Print"],
Cell[142736, 3361, 251, 6, 28, "Print"],
Cell[142990, 3369, 254, 5, 28, "Print"],
Cell[143247, 3376, 249, 6, 28, "Print"],
Cell[143499, 3384, 252, 5, 28, "Print"],
Cell[143754, 3391, 247, 6, 28, "Print"],
Cell[144004, 3399, 268, 5, 28, "Print"],
Cell[144275, 3406, 249, 6, 28, "Print"],
Cell[144527, 3414, 268, 5, 28, "Print"],
Cell[144798, 3421, 252, 6, 28, "Print"],
Cell[145053, 3429, 253, 5, 28, "Print"],
Cell[145309, 3436, 247, 6, 28, "Print"],
Cell[145559, 3444, 266, 5, 28, "Print"],
Cell[145828, 3451, 232, 5, 28, "Print"],
Cell[146063, 3458, 254, 5, 28, "Print"],
Cell[146320, 3465, 232, 5, 28, "Print"],
Cell[146555, 3472, 238, 5, 28, "Print"],
Cell[146796, 3479, 234, 5, 28, "Print"],
Cell[147033, 3486, 238, 5, 28, "Print"],
Cell[147274, 3493, 251, 6, 28, "Print"],
Cell[147528, 3501, 256, 5, 28, "Print"],
Cell[147787, 3508, 252, 6, 28, "Print"],
Cell[148042, 3516, 270, 5, 28, "Print"]
}, Open  ]],
Cell[148327, 3524, 712, 13, 67, "Message"],
Cell[CellGroupData[{
Cell[149064, 3541, 249, 6, 28, "Print"],
Cell[149316, 3549, 269, 5, 28, "Print"],
Cell[149588, 3556, 249, 6, 28, "Print"],
Cell[149840, 3564, 272, 5, 28, "Print"],
Cell[150115, 3571, 251, 6, 28, "Print"],
Cell[150369, 3579, 254, 5, 28, "Print"],
Cell[150626, 3586, 249, 6, 28, "Print"],
Cell[150878, 3594, 268, 5, 28, "Print"]
}, Open  ]],
Cell[151161, 3602, 3823, 83, 244, "Output"]
}, Open  ]],
Cell[154999, 3688, 574, 13, 129, "Input"],
Cell[CellGroupData[{
Cell[155598, 3705, 255, 6, 36, "Input"],
Cell[155856, 3713, 637, 9, 36, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156530, 3727, 3421, 74, 247, "Input"],
Cell[CellGroupData[{
Cell[159976, 3805, 227, 6, 28, "Print"],
Cell[160206, 3813, 233, 5, 28, "Print"],
Cell[160442, 3820, 227, 6, 28, "Print"],
Cell[160672, 3828, 247, 5, 28, "Print"]
}, Open  ]],
Cell[160934, 3836, 688, 13, 67, "Message"],
Cell[CellGroupData[{
Cell[161647, 3853, 228, 6, 28, "Print"],
Cell[161878, 3861, 246, 5, 28, "Print"],
Cell[162127, 3868, 229, 6, 28, "Print"],
Cell[162359, 3876, 234, 5, 28, "Print"]
}, Open  ]],
Cell[162608, 3884, 688, 13, 67, "Message"],
Cell[CellGroupData[{
Cell[163321, 3901, 231, 6, 28, "Print"],
Cell[163555, 3909, 251, 5, 28, "Print"],
Cell[163809, 3916, 229, 6, 28, "Print"],
Cell[164041, 3924, 247, 5, 28, "Print"],
Cell[164291, 3931, 229, 6, 28, "Print"],
Cell[164523, 3939, 247, 5, 28, "Print"],
Cell[164773, 3946, 231, 6, 28, "Print"],
Cell[165007, 3954, 249, 5, 28, "Print"]
}, Open  ]],
Cell[165271, 3962, 688, 13, 67, "Message"],
Cell[165962, 3977, 532, 11, 26, "Message"],
Cell[CellGroupData[{
Cell[166519, 3992, 218, 5, 31, "Print"],
Cell[166740, 3999, 239, 5, 31, "Print"]
}, Open  ]],
Cell[166994, 4007, 1824, 39, 133, "Output"]
}, Open  ]],
Cell[168833, 4049, 527, 13, 129, "Input"],
Cell[CellGroupData[{
Cell[169385, 4066, 255, 6, 36, "Input"],
Cell[169643, 4074, 565, 8, 36, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170245, 4087, 3328, 73, 247, "Input"],
Cell[CellGroupData[{
Cell[173598, 4164, 226, 6, 28, "Print"],
Cell[173827, 4172, 233, 5, 28, "Print"]
}, Open  ]],
Cell[174075, 4180, 688, 13, 67, "Message"],
Cell[CellGroupData[{
Cell[174788, 4197, 228, 6, 28, "Print"],
Cell[175019, 4205, 247, 5, 28, "Print"],
Cell[175269, 4212, 226, 6, 28, "Print"],
Cell[175498, 4220, 232, 5, 28, "Print"],
Cell[175733, 4227, 230, 6, 28, "Print"],
Cell[175966, 4235, 228, 5, 28, "Print"],
Cell[176197, 4242, 227, 6, 28, "Print"],
Cell[176427, 4250, 233, 5, 28, "Print"],
Cell[176663, 4257, 228, 6, 28, "Print"],
Cell[176894, 4265, 231, 5, 28, "Print"],
Cell[177128, 4272, 228, 6, 28, "Print"],
Cell[177359, 4280, 231, 5, 28, "Print"],
Cell[177593, 4287, 228, 6, 28, "Print"],
Cell[177824, 4295, 230, 5, 28, "Print"],
Cell[178057, 4302, 226, 6, 28, "Print"],
Cell[178286, 4310, 247, 5, 28, "Print"],
Cell[178536, 4317, 227, 6, 28, "Print"],
Cell[178766, 4325, 230, 5, 28, "Print"],
Cell[178999, 4332, 226, 6, 28, "Print"],
Cell[179228, 4340, 229, 5, 28, "Print"],
Cell[179460, 4347, 228, 6, 28, "Print"],
Cell[179691, 4355, 230, 5, 28, "Print"],
Cell[179924, 4362, 227, 6, 28, "Print"],
Cell[180154, 4370, 231, 5, 28, "Print"],
Cell[180388, 4377, 222, 5, 28, "Print"],
Cell[180613, 4384, 231, 5, 28, "Print"],
Cell[180847, 4391, 228, 6, 28, "Print"],
Cell[181078, 4399, 231, 5, 28, "Print"],
Cell[181312, 4406, 230, 6, 28, "Print"],
Cell[181545, 4414, 230, 5, 28, "Print"],
Cell[181778, 4421, 229, 6, 28, "Print"],
Cell[182010, 4429, 232, 5, 28, "Print"],
Cell[182245, 4436, 230, 6, 28, "Print"],
Cell[182478, 4444, 231, 5, 28, "Print"],
Cell[182712, 4451, 228, 6, 28, "Print"],
Cell[182943, 4459, 228, 5, 28, "Print"],
Cell[183174, 4466, 227, 6, 28, "Print"],
Cell[183404, 4474, 231, 5, 28, "Print"],
Cell[183638, 4481, 231, 6, 28, "Print"],
Cell[183872, 4489, 231, 5, 28, "Print"]
}, Open  ]],
Cell[184118, 4497, 690, 13, 67, "Message"],
Cell[CellGroupData[{
Cell[184833, 4514, 230, 6, 28, "Print"],
Cell[185066, 4522, 232, 5, 28, "Print"],
Cell[185301, 4529, 233, 6, 28, "Print"],
Cell[185537, 4537, 232, 5, 28, "Print"],
Cell[185772, 4544, 228, 6, 28, "Print"],
Cell[186003, 4552, 233, 5, 28, "Print"]
}, Open  ]],
Cell[186251, 4560, 690, 13, 67, "Message"],
Cell[186944, 4575, 534, 11, 26, "Message"],
Cell[CellGroupData[{
Cell[187503, 4590, 215, 5, 28, "Print"],
Cell[187721, 4597, 219, 5, 28, "Print"],
Cell[187943, 4604, 215, 5, 28, "Print"],
Cell[188161, 4611, 217, 5, 28, "Print"],
Cell[188381, 4618, 231, 6, 28, "Print"],
Cell[188615, 4626, 234, 5, 28, "Print"],
Cell[188852, 4633, 232, 6, 28, "Print"],
Cell[189087, 4641, 232, 5, 28, "Print"],
Cell[189322, 4648, 232, 6, 28, "Print"],
Cell[189557, 4656, 230, 5, 28, "Print"],
Cell[189790, 4663, 231, 6, 28, "Print"],
Cell[190024, 4671, 232, 5, 28, "Print"]
}, Open  ]],
Cell[190271, 4679, 5557, 124, 359, "Output"]
}, Open  ]],
Cell[195843, 4806, 15313, 321, 1808, "Input"],
Cell[CellGroupData[{
Cell[211181, 5131, 224, 4, 36, "Input"],
Cell[211408, 5137, 14439, 316, 911, "Output"]
}, Open  ]],
Cell[225862, 5456, 839, 24, 36, "Input"],
Cell[CellGroupData[{
Cell[226726, 5484, 381, 9, 36, "Input"],
Cell[227110, 5495, 2323, 43, 280, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[229482, 5544, 686, 16, 94, "Section"],
Cell[230171, 5562, 527, 13, 129, "Input"],
Cell[CellGroupData[{
Cell[230723, 5579, 255, 6, 36, "Input"],
Cell[230981, 5587, 493, 7, 36, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231511, 5599, 3291, 75, 247, "Input"],
Cell[CellGroupData[{
Cell[234827, 5678, 227, 6, 28, "Print"],
Cell[235057, 5686, 214, 5, 28, "Print"],
Cell[235274, 5693, 228, 6, 28, "Print"],
Cell[235505, 5701, 215, 5, 28, "Print"],
Cell[235723, 5708, 229, 6, 28, "Print"],
Cell[235955, 5716, 214, 5, 28, "Print"],
Cell[236172, 5723, 228, 6, 28, "Print"],
Cell[236403, 5731, 217, 5, 28, "Print"],
Cell[236623, 5738, 229, 6, 28, "Print"],
Cell[236855, 5746, 216, 5, 28, "Print"],
Cell[237074, 5753, 226, 6, 28, "Print"],
Cell[237303, 5761, 215, 5, 28, "Print"],
Cell[237521, 5768, 229, 6, 28, "Print"],
Cell[237753, 5776, 218, 5, 28, "Print"],
Cell[237974, 5783, 228, 6, 28, "Print"],
Cell[238205, 5791, 217, 5, 28, "Print"],
Cell[238425, 5798, 227, 6, 28, "Print"],
Cell[238655, 5806, 214, 5, 28, "Print"]
}, Open  ]]
}, Open  ]],
Cell[238896, 5815, 573, 13, 129, "Input"],
Cell[CellGroupData[{
Cell[239494, 5832, 255, 6, 36, "Input"],
Cell[239752, 5840, 519, 8, 36, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[240308, 5853, 3291, 75, 247, "Input"],
Cell[CellGroupData[{
Cell[243624, 5932, 228, 6, 35, "Print"],
Cell[243855, 5940, 212, 5, 35, "Print"],
Cell[244070, 5947, 230, 6, 35, "Print"],
Cell[244303, 5955, 215, 5, 35, "Print"],
Cell[244521, 5962, 227, 6, 35, "Print"],
Cell[244751, 5970, 210, 5, 35, "Print"],
Cell[244964, 5977, 230, 6, 35, "Print"],
Cell[245197, 5985, 215, 5, 35, "Print"],
Cell[245415, 5992, 226, 6, 35, "Print"],
Cell[245644, 6000, 214, 5, 35, "Print"],
Cell[245861, 6007, 229, 6, 35, "Print"],
Cell[246093, 6015, 215, 5, 35, "Print"],
Cell[246311, 6022, 229, 6, 35, "Print"],
Cell[246543, 6030, 214, 5, 35, "Print"],
Cell[246760, 6037, 232, 6, 35, "Print"],
Cell[246995, 6045, 216, 5, 35, "Print"],
Cell[247214, 6052, 229, 6, 35, "Print"],
Cell[247446, 6060, 215, 5, 35, "Print"]
}, Open  ]],
Cell[247676, 6068, 1567, 40, 103, "Output"]
}, Open  ]],
Cell[249258, 6111, 624, 14, 161, "Input"],
Cell[CellGroupData[{
Cell[249907, 6129, 255, 6, 45, "Input"],
Cell[250165, 6137, 543, 8, 45, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[250745, 6150, 3291, 75, 308, "Input"],
Cell[CellGroupData[{
Cell[254061, 6229, 229, 6, 35, "Print"],
Cell[254293, 6237, 215, 5, 35, "Print"],
Cell[254511, 6244, 232, 6, 35, "Print"],
Cell[254746, 6252, 215, 5, 35, "Print"],
Cell[254964, 6259, 229, 6, 35, "Print"],
Cell[255196, 6267, 214, 5, 35, "Print"],
Cell[255413, 6274, 229, 6, 35, "Print"],
Cell[255645, 6282, 215, 5, 35, "Print"],
Cell[255863, 6289, 233, 6, 35, "Print"],
Cell[256099, 6297, 214, 5, 35, "Print"],
Cell[256316, 6304, 231, 6, 35, "Print"],
Cell[256550, 6312, 214, 5, 35, "Print"],
Cell[256767, 6319, 233, 6, 35, "Print"],
Cell[257003, 6327, 215, 5, 35, "Print"],
Cell[257221, 6334, 233, 6, 35, "Print"],
Cell[257457, 6342, 215, 5, 35, "Print"],
Cell[257675, 6349, 214, 5, 35, "Print"],
Cell[257892, 6356, 202, 5, 35, "Print"]
}, Open  ]],
Cell[258109, 6364, 1555, 39, 132, "Output"]
}, Open  ]],
Cell[259679, 6406, 660, 15, 161, "Input"],
Cell[CellGroupData[{
Cell[260364, 6425, 255, 6, 45, "Input"],
Cell[260622, 6433, 567, 8, 45, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[261226, 6446, 3291, 75, 308, "Input"],
Cell[CellGroupData[{
Cell[264542, 6525, 213, 5, 35, "Print"],
Cell[264758, 6532, 202, 5, 35, "Print"],
Cell[264963, 6539, 214, 5, 35, "Print"],
Cell[265180, 6546, 202, 5, 35, "Print"],
Cell[265385, 6553, 233, 6, 35, "Print"],
Cell[265621, 6561, 219, 5, 35, "Print"],
Cell[265843, 6568, 232, 6, 35, "Print"],
Cell[266078, 6576, 217, 5, 35, "Print"],
Cell[266298, 6583, 234, 6, 35, "Print"],
Cell[266535, 6591, 216, 5, 35, "Print"],
Cell[266754, 6598, 231, 6, 35, "Print"],
Cell[266988, 6606, 213, 5, 35, "Print"],
Cell[267204, 6613, 234, 6, 35, "Print"],
Cell[267441, 6621, 213, 5, 35, "Print"],
Cell[267657, 6628, 234, 6, 35, "Print"],
Cell[267894, 6636, 218, 5, 35, "Print"],
Cell[268115, 6643, 232, 6, 35, "Print"],
Cell[268350, 6651, 216, 5, 35, "Print"]
}, Open  ]],
Cell[268581, 6659, 1550, 40, 161, "Output"]
}, Open  ]],
Cell[270146, 6702, 527, 13, 161, "Input"],
Cell[CellGroupData[{
Cell[270698, 6719, 255, 6, 45, "Input"],
Cell[270956, 6727, 471, 7, 45, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[271464, 6739, 3221, 74, 308, "Input"],
Cell[CellGroupData[{
Cell[274710, 6817, 226, 6, 35, "Print"],
Cell[274939, 6825, 214, 5, 35, "Print"],
Cell[275156, 6832, 228, 6, 35, "Print"],
Cell[275387, 6840, 216, 5, 35, "Print"],
Cell[275606, 6847, 228, 6, 35, "Print"],
Cell[275837, 6855, 215, 5, 35, "Print"],
Cell[276055, 6862, 227, 6, 35, "Print"],
Cell[276285, 6870, 212, 5, 35, "Print"],
Cell[276500, 6877, 227, 6, 35, "Print"],
Cell[276730, 6885, 216, 5, 35, "Print"],
Cell[276949, 6892, 228, 6, 35, "Print"],
Cell[277180, 6900, 215, 5, 35, "Print"],
Cell[277398, 6907, 227, 6, 35, "Print"],
Cell[277628, 6915, 214, 5, 35, "Print"],
Cell[277845, 6922, 228, 6, 35, "Print"],
Cell[278076, 6930, 215, 5, 35, "Print"],
Cell[278294, 6937, 226, 6, 35, "Print"],
Cell[278523, 6945, 214, 5, 35, "Print"],
Cell[278740, 6952, 227, 6, 35, "Print"],
Cell[278970, 6960, 216, 5, 35, "Print"],
Cell[279189, 6967, 229, 6, 35, "Print"],
Cell[279421, 6975, 214, 5, 35, "Print"],
Cell[279638, 6982, 212, 5, 35, "Print"],
Cell[279853, 6989, 199, 5, 35, "Print"],
Cell[280055, 6996, 209, 5, 35, "Print"],
Cell[280267, 7003, 201, 5, 35, "Print"],
Cell[280471, 7010, 212, 5, 35, "Print"],
Cell[280686, 7017, 199, 5, 35, "Print"],
Cell[280888, 7024, 227, 6, 35, "Print"],
Cell[281118, 7032, 215, 5, 35, "Print"],
Cell[281336, 7039, 229, 6, 35, "Print"],
Cell[281568, 7047, 215, 5, 35, "Print"],
Cell[281786, 7054, 227, 6, 35, "Print"],
Cell[282016, 7062, 214, 5, 35, "Print"],
Cell[282233, 7069, 230, 6, 35, "Print"],
Cell[282466, 7077, 215, 5, 35, "Print"],
Cell[282684, 7084, 228, 6, 35, "Print"],
Cell[282915, 7092, 215, 5, 35, "Print"],
Cell[283133, 7099, 227, 6, 35, "Print"],
Cell[283363, 7107, 217, 5, 35, "Print"],
Cell[283583, 7114, 228, 6, 35, "Print"],
Cell[283814, 7122, 216, 5, 35, "Print"],
Cell[284033, 7129, 230, 6, 35, "Print"],
Cell[284266, 7137, 215, 5, 35, "Print"],
Cell[284484, 7144, 232, 6, 35, "Print"],
Cell[284719, 7152, 216, 5, 35, "Print"],
Cell[284938, 7159, 244, 5, 35, "Print"],
Cell[285185, 7166, 233, 5, 35, "Print"],
Cell[285421, 7173, 241, 5, 35, "Print"],
Cell[285665, 7180, 234, 5, 35, "Print"]
}, Open  ]],
Cell[285914, 7188, 4204, 104, 276, "Output"]
}, Open  ]],
Cell[290133, 7295, 581, 13, 161, "Input"],
Cell[CellGroupData[{
Cell[290739, 7312, 255, 6, 45, "Input"],
Cell[290997, 7320, 494, 7, 45, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[291528, 7332, 3268, 74, 308, "Input"],
Cell[CellGroupData[{
Cell[294821, 7410, 232, 6, 35, "Print"],
Cell[295056, 7418, 217, 5, 35, "Print"],
Cell[295276, 7425, 231, 6, 35, "Print"],
Cell[295510, 7433, 217, 5, 35, "Print"],
Cell[295730, 7440, 234, 6, 35, "Print"],
Cell[295967, 7448, 216, 5, 35, "Print"],
Cell[296186, 7455, 235, 6, 35, "Print"],
Cell[296424, 7463, 215, 5, 35, "Print"],
Cell[296642, 7470, 231, 6, 35, "Print"],
Cell[296876, 7478, 216, 5, 35, "Print"],
Cell[297095, 7485, 232, 6, 35, "Print"],
Cell[297330, 7493, 216, 5, 35, "Print"],
Cell[297549, 7500, 233, 6, 35, "Print"],
Cell[297785, 7508, 217, 5, 35, "Print"],
Cell[298005, 7515, 233, 6, 35, "Print"],
Cell[298241, 7523, 219, 5, 35, "Print"],
Cell[298463, 7530, 229, 6, 38, "Print"],
Cell[298695, 7538, 221, 5, 35, "Print"],
Cell[298919, 7545, 233, 6, 38, "Print"],
Cell[299155, 7553, 216, 5, 35, "Print"]
}, Open  ]],
Cell[299386, 7561, 1752, 44, 161, "Output"]
}, Open  ]],
Cell[301153, 7608, 10329, 244, 1713, "Input"],
Cell[311485, 7854, 220, 5, 45, "Input"],
Cell[311708, 7861, 839, 24, 45, "Input"],
Cell[CellGroupData[{
Cell[312572, 7889, 381, 9, 45, "Input"],
Cell[312956, 7900, 2196, 41, 377, "Output"]
}, Open  ]],
Cell[315167, 7944, 790, 23, 45, "Input"],
Cell[CellGroupData[{
Cell[315982, 7971, 566, 13, 45, "Input"],
Cell[316551, 7986, 1397, 31, 588, "Output"]
}, Open  ]],
Cell[317963, 8020, 165, 3, 43, "Text"],
Cell[318131, 8025, 2856, 55, 147, "Input"],
Cell[CellGroupData[{
Cell[321012, 8084, 150, 3, 45, "Input"],
Cell[321165, 8089, 3573, 66, 405, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[324775, 8160, 318, 6, 58, "Subsection"],
Cell[325096, 8168, 615, 16, 1035, "Input"],
Cell[CellGroupData[{
Cell[325736, 8188, 240, 5, 210, "Input"],
Cell[325979, 8195, 235, 4, 210, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[326251, 8204, 2945, 70, 1331, "Input"],
Cell[CellGroupData[{
Cell[329221, 8278, 291, 7, 796, "Print"],
Cell[329515, 8287, 187, 5, 746, "Print"],
Cell[329705, 8294, 292, 7, 796, "Print"],
Cell[330000, 8303, 185, 5, 746, "Print"],
Cell[330188, 8310, 292, 7, 796, "Print"],
Cell[330483, 8319, 187, 5, 746, "Print"],
Cell[330673, 8326, 291, 7, 796, "Print"],
Cell[330967, 8335, 185, 5, 746, "Print"],
Cell[331155, 8342, 291, 7, 796, "Print"],
Cell[331449, 8351, 186, 5, 746, "Print"],
Cell[331638, 8358, 294, 7, 796, "Print"],
Cell[331935, 8367, 184, 5, 746, "Print"],
Cell[332122, 8374, 292, 7, 796, "Print"],
Cell[332417, 8383, 186, 5, 746, "Print"],
Cell[332606, 8390, 292, 7, 796, "Print"],
Cell[332901, 8399, 185, 5, 746, "Print"],
Cell[333089, 8406, 291, 7, 796, "Print"],
Cell[333383, 8415, 185, 5, 746, "Print"],
Cell[333571, 8422, 292, 7, 796, "Print"],
Cell[333866, 8431, 186, 5, 746, "Print"]
}, Open  ]],
Cell[334067, 8439, 1444, 43, 3103, "Output"]
}, Closed]],
Cell[335526, 8485, 684, 18, 988, "Input"],
Cell[CellGroupData[{
Cell[336235, 8507, 240, 5, 210, "Input"],
Cell[336478, 8514, 256, 4, 210, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[336771, 8523, 2945, 70, 1331, "Input"],
Cell[CellGroupData[{
Cell[339741, 8597, 292, 7, 796, "Print"],
Cell[340036, 8606, 186, 5, 746, "Print"],
Cell[340225, 8613, 294, 7, 796, "Print"],
Cell[340522, 8622, 186, 5, 746, "Print"],
Cell[340711, 8629, 275, 6, 796, "Print"],
Cell[340989, 8637, 168, 4, 746, "Print"],
Cell[341160, 8643, 273, 6, 796, "Print"],
Cell[341436, 8651, 168, 4, 746, "Print"],
Cell[341607, 8657, 275, 6, 796, "Print"],
Cell[341885, 8665, 168, 4, 746, "Print"],
Cell[342056, 8671, 293, 7, 796, "Print"],
Cell[342352, 8680, 186, 5, 746, "Print"],
Cell[342541, 8687, 323, 7, 796, "Print"],
Cell[342867, 8696, 187, 5, 746, "Print"],
Cell[343057, 8703, 322, 7, 796, "Print"],
Cell[343382, 8712, 187, 5, 746, "Print"],
Cell[343572, 8719, 322, 7, 796, "Print"],
Cell[343897, 8728, 185, 5, 746, "Print"],
Cell[344085, 8735, 324, 7, 796, "Print"],
Cell[344412, 8744, 187, 5, 746, "Print"]
}, Open  ]],
Cell[344614, 8752, 1401, 43, 3103, "Output"]
}, Closed]],
Cell[346030, 8798, 764, 19, 988, "Input"],
Cell[CellGroupData[{
Cell[346819, 8821, 240, 5, 210, "Input"],
Cell[347062, 8828, 278, 4, 210, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[347377, 8837, 2945, 70, 1331, "Input"],
Cell[CellGroupData[{
Cell[350347, 8911, 324, 7, 796, "Print"],
Cell[350674, 8920, 187, 5, 746, "Print"],
Cell[350864, 8927, 323, 7, 796, "Print"],
Cell[351190, 8936, 186, 5, 746, "Print"],
Cell[351379, 8943, 324, 7, 796, "Print"],
Cell[351706, 8952, 188, 5, 746, "Print"],
Cell[351897, 8959, 323, 7, 796, "Print"],
Cell[352223, 8968, 188, 5, 746, "Print"],
Cell[352414, 8975, 328, 7, 796, "Print"],
Cell[352745, 8984, 189, 5, 746, "Print"],
Cell[352937, 8991, 339, 6, 796, "Print"],
Cell[353279, 8999, 205, 5, 746, "Print"],
Cell[353487, 9006, 336, 6, 796, "Print"],
Cell[353826, 9014, 204, 5, 746, "Print"],
Cell[354033, 9021, 337, 6, 796, "Print"],
Cell[354373, 9029, 201, 5, 746, "Print"],
Cell[354577, 9036, 335, 6, 796, "Print"],
Cell[354915, 9044, 203, 5, 746, "Print"],
Cell[355121, 9051, 335, 6, 796, "Print"],
Cell[355459, 9059, 203, 5, 746, "Print"]
}, Open  ]],
Cell[355677, 9067, 1540, 43, 3103, "Output"]
}, Closed]],
Cell[357232, 9113, 816, 20, 988, "Input"],
Cell[CellGroupData[{
Cell[358073, 9137, 240, 5, 210, "Input"],
Cell[358316, 9144, 304, 5, 210, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[358657, 9154, 2996, 71, 1331, "Input"],
Cell[CellGroupData[{
Cell[361678, 9229, 328, 7, 796, "Print"],
Cell[362009, 9238, 189, 5, 746, "Print"],
Cell[362201, 9245, 327, 7, 796, "Print"],
Cell[362531, 9254, 188, 5, 746, "Print"],
Cell[362722, 9261, 328, 7, 796, "Print"],
Cell[363053, 9270, 188, 5, 746, "Print"],
Cell[363244, 9277, 329, 7, 796, "Print"],
Cell[363576, 9286, 190, 5, 746, "Print"],
Cell[363769, 9293, 327, 7, 796, "Print"],
Cell[364099, 9302, 189, 5, 746, "Print"],
Cell[364291, 9309, 328, 7, 796, "Print"],
Cell[364622, 9318, 189, 5, 746, "Print"],
Cell[364814, 9325, 327, 7, 796, "Print"],
Cell[365144, 9334, 189, 5, 746, "Print"],
Cell[365336, 9341, 330, 7, 796, "Print"],
Cell[365669, 9350, 189, 5, 746, "Print"],
Cell[365861, 9357, 325, 7, 796, "Print"],
Cell[366189, 9366, 191, 5, 746, "Print"],
Cell[366383, 9373, 328, 7, 796, "Print"],
Cell[366714, 9382, 188, 5, 746, "Print"]
}, Open  ]],
Cell[366917, 9390, 1476, 43, 3103, "Output"]
}, Closed]],
Cell[368408, 9436, 615, 16, 988, "Input"],
Cell[CellGroupData[{
Cell[369048, 9456, 240, 5, 210, "Input"],
Cell[369291, 9463, 209, 3, 210, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[369537, 9471, 2899, 70, 1331, "Input"],
Cell[CellGroupData[{
Cell[372461, 9545, 291, 7, 796, "Print"],
Cell[372755, 9554, 187, 5, 746, "Print"],
Cell[372945, 9561, 273, 6, 796, "Print"],
Cell[373221, 9569, 186, 5, 746, "Print"],
Cell[373410, 9576, 293, 7, 796, "Print"],
Cell[373706, 9585, 184, 5, 746, "Print"],
Cell[373893, 9592, 272, 6, 796, "Print"],
Cell[374168, 9600, 185, 5, 746, "Print"],
Cell[374356, 9607, 292, 7, 796, "Print"],
Cell[374651, 9616, 187, 5, 746, "Print"],
Cell[374841, 9623, 275, 6, 796, "Print"],
Cell[375119, 9631, 186, 5, 746, "Print"],
Cell[375308, 9638, 292, 7, 796, "Print"],
Cell[375603, 9647, 187, 5, 746, "Print"],
Cell[375793, 9654, 274, 6, 796, "Print"],
Cell[376070, 9662, 187, 5, 746, "Print"],
Cell[376260, 9669, 294, 7, 796, "Print"],
Cell[376557, 9678, 186, 5, 746, "Print"],
Cell[376746, 9685, 274, 6, 796, "Print"],
Cell[377023, 9693, 185, 5, 746, "Print"],
Cell[377211, 9700, 295, 7, 796, "Print"],
Cell[377509, 9709, 186, 5, 746, "Print"],
Cell[377698, 9716, 275, 6, 796, "Print"],
Cell[377976, 9724, 187, 5, 746, "Print"],
Cell[378166, 9731, 293, 7, 796, "Print"],
Cell[378462, 9740, 187, 5, 746, "Print"],
Cell[378652, 9747, 308, 7, 796, "Print"],
Cell[378963, 9756, 187, 5, 746, "Print"],
Cell[379153, 9763, 308, 7, 796, "Print"],
Cell[379464, 9772, 187, 5, 746, "Print"],
Cell[379654, 9779, 308, 7, 796, "Print"],
Cell[379965, 9788, 186, 5, 746, "Print"],
Cell[380154, 9795, 308, 7, 796, "Print"],
Cell[380465, 9804, 187, 5, 746, "Print"],
Cell[380655, 9811, 306, 7, 796, "Print"],
Cell[380964, 9820, 187, 5, 746, "Print"],
Cell[381154, 9827, 307, 7, 796, "Print"],
Cell[381464, 9836, 186, 5, 746, "Print"],
Cell[381653, 9843, 299, 6, 796, "Print"],
Cell[381955, 9851, 186, 5, 746, "Print"],
Cell[382144, 9858, 306, 7, 796, "Print"],
Cell[382453, 9867, 186, 5, 746, "Print"],
Cell[382642, 9874, 307, 7, 796, "Print"],
Cell[382952, 9883, 186, 5, 746, "Print"],
Cell[383141, 9890, 307, 7, 796, "Print"],
Cell[383451, 9899, 186, 5, 746, "Print"],
Cell[383640, 9906, 300, 6, 796, "Print"],
Cell[383943, 9914, 186, 5, 746, "Print"],
Cell[384132, 9921, 306, 7, 796, "Print"],
Cell[384441, 9930, 186, 5, 746, "Print"],
Cell[384630, 9937, 307, 7, 796, "Print"],
Cell[384940, 9946, 186, 5, 746, "Print"],
Cell[385129, 9953, 307, 7, 796, "Print"],
Cell[385439, 9962, 185, 5, 746, "Print"],
Cell[385627, 9969, 307, 7, 796, "Print"],
Cell[385937, 9978, 186, 5, 746, "Print"],
Cell[386126, 9985, 306, 7, 796, "Print"],
Cell[386435, 9994, 185, 5, 746, "Print"],
Cell[386623, 10001, 307, 7, 796, "Print"],
Cell[386933, 10010, 185, 5, 746, "Print"]
}, Open  ]],
Cell[387133, 10018, 4150, 123, 7352, "Output"]
}, Closed]],
Cell[391298, 10144, 702, 19, 988, "Input"],
Cell[CellGroupData[{
Cell[392025, 10167, 240, 5, 210, "Input"],
Cell[392268, 10174, 234, 4, 210, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[392539, 10183, 2899, 70, 1331, "Input"],
Cell[CellGroupData[{
Cell[395463, 10257, 307, 7, 796, "Print"],
Cell[395773, 10266, 185, 5, 746, "Print"],
Cell[395961, 10273, 308, 7, 796, "Print"],
Cell[396272, 10282, 185, 5, 746, "Print"],
Cell[396460, 10289, 307, 7, 796, "Print"],
Cell[396770, 10298, 186, 5, 746, "Print"],
Cell[396959, 10305, 307, 7, 796, "Print"],
Cell[397269, 10314, 186, 5, 746, "Print"],
Cell[397458, 10321, 308, 7, 796, "Print"],
Cell[397769, 10330, 186, 5, 746, "Print"],
Cell[397958, 10337, 307, 7, 796, "Print"],
Cell[398268, 10346, 187, 5, 746, "Print"],
Cell[398458, 10353, 309, 7, 796, "Print"],
Cell[398770, 10362, 186, 5, 746, "Print"],
Cell[398959, 10369, 308, 7, 796, "Print"],
Cell[399270, 10378, 187, 5, 746, "Print"],
Cell[399460, 10385, 308, 7, 796, "Print"],
Cell[399771, 10394, 185, 5, 746, "Print"],
Cell[399959, 10401, 308, 7, 796, "Print"],
Cell[400270, 10410, 186, 5, 746, "Print"],
Cell[400459, 10417, 308, 7, 796, "Print"],
Cell[400770, 10426, 187, 5, 746, "Print"],
Cell[400960, 10433, 310, 7, 796, "Print"],
Cell[401273, 10442, 187, 5, 746, "Print"],
Cell[401463, 10449, 308, 7, 796, "Print"],
Cell[401774, 10458, 187, 5, 746, "Print"],
Cell[401964, 10465, 309, 7, 796, "Print"],
Cell[402276, 10474, 187, 5, 746, "Print"],
Cell[402466, 10481, 309, 7, 796, "Print"],
Cell[402778, 10490, 187, 5, 746, "Print"],
Cell[402968, 10497, 309, 7, 796, "Print"],
Cell[403280, 10506, 187, 5, 746, "Print"],
Cell[403470, 10513, 307, 7, 796, "Print"],
Cell[403780, 10522, 184, 5, 746, "Print"],
Cell[403967, 10529, 307, 7, 796, "Print"],
Cell[404277, 10538, 186, 5, 746, "Print"],
Cell[404466, 10545, 307, 7, 796, "Print"],
Cell[404776, 10554, 186, 5, 746, "Print"],
Cell[404965, 10561, 308, 7, 796, "Print"],
Cell[405276, 10570, 186, 5, 746, "Print"],
Cell[405465, 10577, 307, 7, 796, "Print"],
Cell[405775, 10586, 185, 5, 746, "Print"],
Cell[405963, 10593, 309, 7, 796, "Print"],
Cell[406275, 10602, 186, 5, 746, "Print"],
Cell[406464, 10609, 309, 7, 796, "Print"],
Cell[406776, 10618, 187, 5, 746, "Print"],
Cell[406966, 10625, 309, 7, 796, "Print"],
Cell[407278, 10634, 187, 5, 746, "Print"],
Cell[407468, 10641, 309, 7, 796, "Print"],
Cell[407780, 10650, 185, 5, 746, "Print"],
Cell[407968, 10657, 311, 7, 796, "Print"],
Cell[408282, 10666, 187, 5, 746, "Print"],
Cell[408472, 10673, 310, 7, 796, "Print"],
Cell[408785, 10682, 185, 5, 746, "Print"],
Cell[408973, 10689, 311, 7, 796, "Print"],
Cell[409287, 10698, 187, 5, 746, "Print"],
Cell[409477, 10705, 310, 7, 796, "Print"],
Cell[409790, 10714, 186, 5, 746, "Print"],
Cell[409979, 10721, 311, 7, 796, "Print"],
Cell[410293, 10730, 187, 5, 746, "Print"]
}, Open  ]],
Cell[410495, 10738, 4151, 123, 7352, "Output"]
}, Closed]],
Cell[414661, 10864, 751, 19, 988, "Input"],
Cell[CellGroupData[{
Cell[415437, 10887, 240, 5, 210, "Input"],
Cell[415680, 10894, 257, 4, 210, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[415974, 10903, 2920, 70, 1331, "Input"],
Cell[CellGroupData[{
Cell[418919, 10977, 310, 7, 796, "Print"],
Cell[419232, 10986, 187, 5, 746, "Print"],
Cell[419422, 10993, 310, 7, 796, "Print"],
Cell[419735, 11002, 187, 5, 746, "Print"],
Cell[419925, 11009, 310, 7, 796, "Print"],
Cell[420238, 11018, 185, 5, 746, "Print"],
Cell[420426, 11025, 310, 7, 796, "Print"],
Cell[420739, 11034, 187, 5, 746, "Print"],
Cell[420929, 11041, 310, 7, 796, "Print"],
Cell[421242, 11050, 187, 5, 746, "Print"]
}, Open  ]],
Cell[421444, 11058, 773, 23, 1678, "Output"]
}, Closed]],
Cell[422232, 11084, 799, 20, 988, "Input"],
Cell[CellGroupData[{
Cell[423056, 11108, 240, 5, 210, "Input"],
Cell[423299, 11115, 306, 5, 210, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[423642, 11125, 2942, 70, 1331, "Input"],
Cell[CellGroupData[{
Cell[426609, 11199, 310, 7, 796, "Print"],
Cell[426922, 11208, 187, 5, 746, "Print"],
Cell[427112, 11215, 307, 7, 796, "Print"],
Cell[427422, 11224, 186, 5, 746, "Print"],
Cell[427611, 11231, 310, 7, 796, "Print"],
Cell[427924, 11240, 185, 5, 746, "Print"],
Cell[428112, 11247, 309, 7, 796, "Print"],
Cell[428424, 11256, 186, 5, 746, "Print"],
Cell[428613, 11263, 310, 7, 796, "Print"],
Cell[428926, 11272, 187, 5, 746, "Print"]
}, Open  ]],
Cell[429128, 11280, 772, 23, 1678, "Output"]
}, Closed]],
Cell[429915, 11306, 17395, 472, 15110, "Input"],
Cell[447313, 11780, 996, 27, 487, "Input"],
Cell[CellGroupData[{
Cell[448334, 11811, 596, 13, 340, "Input"],
Cell[448933, 11826, 2993, 56, 1926, "Output"]
}, Open  ]],
Cell[451941, 11885, 273, 9, 27, "Text"],
Cell[452217, 11896, 4851, 106, 1172, "Input"],
Cell[457071, 12004, 939, 23, 1050, "Input"],
Cell[CellGroupData[{
Cell[458035, 12031, 316, 7, 210, "Input"],
Cell[458354, 12040, 374, 6, 210, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[458765, 12051, 3093, 72, 1331, "Input"],
Cell[CellGroupData[{
Cell[461883, 12127, 347, 7, 796, "Print"],
Cell[462233, 12136, 211, 5, 796, "Print"],
Cell[462447, 12143, 327, 6, 796, "Print"],
Cell[462777, 12151, 195, 5, 796, "Print"],
Cell[462975, 12158, 344, 7, 796, "Print"],
Cell[463322, 12167, 210, 5, 796, "Print"]
}, Open  ]],
Cell[463547, 12175, 558, 15, 1722, "Output"]
}, Closed]],
Cell[464120, 12193, 939, 23, 1000, "Input"],
Cell[CellGroupData[{
Cell[465084, 12220, 316, 7, 210, "Input"],
Cell[465403, 12229, 348, 5, 210, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[465788, 12239, 3046, 72, 1331, "Input"],
Cell[CellGroupData[{
Cell[468859, 12315, 346, 7, 796, "Print"],
Cell[469208, 12324, 211, 5, 796, "Print"],
Cell[469422, 12331, 345, 7, 796, "Print"],
Cell[469770, 12340, 209, 5, 796, "Print"]
}, Open  ]],
Cell[469994, 12348, 413, 11, 995, "Output"]
}, Closed]],
Cell[470422, 12362, 986, 24, 988, "Input"],
Cell[CellGroupData[{
Cell[471433, 12390, 316, 7, 566, "Input"],
Cell[471752, 12399, 375, 6, 531, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[472164, 12410, 3068, 72, 3775, "Input"],
Cell[CellGroupData[{
Cell[475257, 12486, 345, 7, 796, "Print"],
Cell[475605, 12495, 208, 5, 796, "Print"],
Cell[475816, 12502, 329, 7, 796, "Print"],
Cell[476148, 12511, 210, 5, 796, "Print"],
Cell[476361, 12518, 327, 6, 796, "Print"],
Cell[476691, 12526, 194, 5, 796, "Print"],
Cell[476888, 12533, 311, 6, 796, "Print"],
Cell[477202, 12541, 193, 5, 796, "Print"]
}, Open  ]],
Cell[477410, 12549, 697, 19, 1722, "Output"]
}, Closed]],
Cell[478122, 12571, 17736, 479, 15110, "Input"],
Cell[495861, 13052, 1064, 28, 487, "Input"],
Cell[CellGroupData[{
Cell[496950, 13084, 650, 14, 340, "Input"],
Cell[497603, 13100, 3080, 58, 1926, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[500744, 13165, 748, 17, 56, "Section"],
Cell[501495, 13184, 1815, 52, 79, "Input"],
Cell[503313, 13238, 995, 30, 129, "Input"],
Cell[504311, 13270, 312, 8, 60, "Input"],
Cell[504626, 13280, 781, 20, 64, "Input"],
Cell[505410, 13302, 210, 6, 39, "Input"],
Cell[505623, 13310, 3651, 55, 36, "Input"],
Cell[509277, 13367, 669, 16, 60, "Input"],
Cell[CellGroupData[{
Cell[509971, 13387, 460, 11, 60, "Input"],
Cell[510434, 13400, 587, 11, 26, "Message"],
Cell[511024, 13413, 1856, 44, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[512917, 13462, 453, 9, 36, "Input"],
Cell[513373, 13473, 2203, 39, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[515613, 13517, 708, 10, 47, "Subsection"],
Cell[516324, 13529, 696, 15, 129, "Input"],
Cell[CellGroupData[{
Cell[517045, 13548, 524, 10, 36, "Input"],
Cell[517572, 13560, 1318, 19, 36, "Output"]
}, Open  ]],
Cell[518905, 13582, 1049, 30, 106, "Input"],
Cell[CellGroupData[{
Cell[519979, 13616, 1809, 48, 106, "Input"],
Cell[521791, 13666, 3927, 70, 303, "Print"],
Cell[525721, 13738, 6787, 119, 392, "Output"],
Cell[532511, 13859, 5875, 104, 493, "Output"],
Cell[538389, 13965, 9456, 163, 452, "Output"]
}, Open  ]],
Cell[547860, 14131, 2519, 70, 201, "Input"],
Cell[550382, 14203, 146, 2, 53, "Text"],
Cell[CellGroupData[{
Cell[550553, 14209, 330, 6, 56, "Input"],
Cell[550886, 14217, 995, 15, 56, "Output"]
}, Open  ]],
Cell[551896, 14235, 873, 20, 56, "Input"],
Cell[552772, 14257, 1330, 27, 56, "Input"],
Cell[554105, 14286, 477, 12, 56, "Input"],
Cell[554585, 14300, 448, 12, 101, "Input"],
Cell[555036, 14314, 2061, 48, 165, "Input"],
Cell[557100, 14364, 1678, 42, 206, "Input"],
Cell[CellGroupData[{
Cell[558803, 14410, 151, 3, 56, "Input"],
Cell[558957, 14415, 185, 3, 56, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[559179, 14423, 619, 18, 56, "Input"],
Cell[559801, 14443, 2233, 48, 165, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[562071, 14496, 643, 18, 56, "Input"],
Cell[562717, 14516, 16, 0, 400, "Output"]
}, Open  ]],
Cell[562748, 14519, 15, 0, 90, "Input"],
Cell[CellGroupData[{
Cell[562788, 14523, 15, 0, 90, "Input"],
Cell[562806, 14525, 16, 0, 400, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[562859, 14530, 15, 0, 90, "Input"],
Cell[562877, 14532, 16, 0, 400, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[562930, 14537, 15, 0, 156, "Input"],
Cell[562948, 14539, 16, 0, 741, "Output"],
Cell[562967, 14541, 16, 0, 751, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[563032, 14547, 20, 0, 110, "Subsection"],
Cell[563055, 14549, 15, 0, 337, "Input"],
Cell[CellGroupData[{
Cell[563095, 14553, 15, 0, 90, "Input"],
Cell[563113, 14555, 16, 0, 90, "Output"]
}, Open  ]],
Cell[563144, 14558, 15, 0, 276, "Input"],
Cell[CellGroupData[{
Cell[563184, 14562, 15, 0, 276, "Input"],
Cell[563202, 14564, 15, 0, 745, "Print"],
Cell[563220, 14566, 16, 0, 772, "Output"],
Cell[563239, 14568, 16, 0, 772, "Output"],
Cell[563258, 14570, 16, 0, 706, "Output"]
}, Open  ]],
Cell[563289, 14573, 15, 0, 337, "Input"],
Cell[563307, 14575, 14, 0, 110, "Text"],
Cell[CellGroupData[{
Cell[563346, 14579, 15, 0, 112, "Input"],
Cell[563364, 14581, 16, 0, 112, "Output"]
}, Open  ]],
Cell[563395, 14584, 15, 0, 112, "Input"],
Cell[563413, 14586, 15, 0, 90, "Input"],
Cell[563431, 14588, 15, 0, 90, "Input"],
Cell[563449, 14590, 15, 0, 165, "Input"],
Cell[563467, 14592, 15, 0, 276, "Input"],
Cell[563485, 14594, 15, 0, 345, "Input"],
Cell[CellGroupData[{
Cell[563525, 14598, 15, 0, 90, "Input"],
Cell[563543, 14600, 16, 0, 90, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[563596, 14605, 15, 0, 90, "Input"],
Cell[563614, 14607, 16, 0, 276, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[563667, 14612, 15, 0, 90, "Input"],
Cell[563685, 14614, 16, 0, 400, "Output"]
}, Open  ]],
Cell[563716, 14617, 15, 0, 112, "Input"],
Cell[CellGroupData[{
Cell[563756, 14621, 15, 0, 90, "Input"],
Cell[563774, 14623, 16, 0, 400, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[563827, 14628, 15, 0, 90, "Input"],
Cell[563845, 14630, 16, 0, 400, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[563898, 14635, 15, 0, 156, "Input"],
Cell[563916, 14637, 16, 0, 741, "Output"],
Cell[563935, 14639, 16, 0, 751, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[563988, 14644, 23, 0, 82, "Subsubsection"],
Cell[CellGroupData[{
Cell[564036, 14648, 15, 0, 210, "Input"],
Cell[564054, 14650, 16, 0, 210, "Output"]
}, Open  ]],
Cell[564085, 14653, 15, 0, 210, "Input"],
Cell[564103, 14655, 15, 0, 210, "Input"],
Cell[CellGroupData[{
Cell[564143, 14659, 15, 0, 210, "Input"],
Cell[564161, 14661, 16, 0, 210, "Output"],
Cell[564180, 14663, 16, 0, 210, "Output"]
}, Open  ]],
Cell[564211, 14666, 15, 0, 210, "Input"],
Cell[CellGroupData[{
Cell[564251, 14670, 15, 0, 210, "Input"],
Cell[564269, 14672, 16, 0, 210, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[564346, 14679, 20, 0, 110, "Subsection"],
Cell[564369, 14681, 15, 0, 337, "Input"],
Cell[CellGroupData[{
Cell[564409, 14685, 15, 0, 90, "Input"],
Cell[564427, 14687, 16, 0, 90, "Output"]
}, Open  ]],
Cell[564458, 14690, 15, 0, 276, "Input"],
Cell[CellGroupData[{
Cell[564498, 14694, 15, 0, 276, "Input"],
Cell[564516, 14696, 15, 0, 745, "Print"],
Cell[564534, 14698, 16, 0, 766, "Output"],
Cell[564553, 14700, 16, 0, 772, "Output"],
Cell[564572, 14702, 16, 0, 712, "Output"]
}, Open  ]],
Cell[564603, 14705, 15, 0, 337, "Input"],
Cell[564621, 14707, 14, 0, 88, "Text"],
Cell[CellGroupData[{
Cell[564660, 14711, 15, 0, 90, "Input"],
Cell[564678, 14713, 16, 0, 90, "Output"]
}, Open  ]],
Cell[564709, 14716, 15, 0, 90, "Input"],
Cell[564727, 14718, 15, 0, 90, "Input"],
Cell[564745, 14720, 15, 0, 90, "Input"],
Cell[564763, 14722, 15, 0, 165, "Input"],
Cell[564781, 14724, 15, 0, 276, "Input"],
Cell[564799, 14726, 15, 0, 345, "Input"],
Cell[CellGroupData[{
Cell[564839, 14730, 15, 0, 90, "Input"],
Cell[564857, 14732, 16, 0, 90, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[564910, 14737, 15, 0, 90, "Input"],
Cell[564928, 14739, 16, 0, 276, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[564981, 14744, 15, 0, 90, "Input"],
Cell[564999, 14746, 16, 0, 400, "Output"]
}, Open  ]],
Cell[565030, 14749, 15, 0, 90, "Input"],
Cell[CellGroupData[{
Cell[565070, 14753, 15, 0, 90, "Input"],
Cell[565088, 14755, 16, 0, 400, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[565141, 14760, 15, 0, 90, "Input"],
Cell[565159, 14762, 16, 0, 400, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[565212, 14767, 15, 0, 156, "Input"],
Cell[565230, 14769, 16, 0, 741, "Output"],
Cell[565249, 14771, 16, 0, 751, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[565302, 14776, 23, 0, 82, "Subsubsection"],
Cell[CellGroupData[{
Cell[565350, 14780, 15, 0, 210, "Input"],
Cell[565368, 14782, 16, 0, 210, "Output"]
}, Open  ]],
Cell[565399, 14785, 15, 0, 1450, "Input"],
Cell[565417, 14787, 15, 0, 1585, "Input"],
Cell[CellGroupData[{
Cell[565457, 14791, 15, 0, 352, "Input"],
Cell[565475, 14793, 16, 0, 1791, "Output"],
Cell[565494, 14795, 16, 0, 1772, "Output"]
}, Open  ]],
Cell[565525, 14798, 15, 0, 210, "Input"],
Cell[CellGroupData[{
Cell[565565, 14802, 15, 0, 210, "Input"],
Cell[565583, 14804, 16, 0, 1772, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[565660, 14811, 20, 0, 110, "Subsection"],
Cell[565683, 14813, 15, 0, 337, "Input"],
Cell[CellGroupData[{
Cell[565723, 14817, 15, 0, 90, "Input"],
Cell[565741, 14819, 16, 0, 90, "Output"]
}, Open  ]],
Cell[565772, 14822, 15, 0, 276, "Input"],
Cell[CellGroupData[{
Cell[565812, 14826, 15, 0, 276, "Input"],
Cell[565830, 14828, 15, 0, 745, "Print"],
Cell[565848, 14830, 16, 0, 772, "Output"],
Cell[565867, 14832, 16, 0, 772, "Output"],
Cell[565886, 14834, 16, 0, 706, "Output"]
}, Open  ]],
Cell[565917, 14837, 15, 0, 337, "Input"],
Cell[565935, 14839, 14, 0, 88, "Text"],
Cell[CellGroupData[{
Cell[565974, 14843, 15, 0, 90, "Input"],
Cell[565992, 14845, 16, 0, 90, "Output"]
}, Open  ]],
Cell[566023, 14848, 15, 0, 90, "Input"],
Cell[566041, 14850, 15, 0, 90, "Input"],
Cell[566059, 14852, 15, 0, 90, "Input"],
Cell[566077, 14854, 15, 0, 165, "Input"],
Cell[566095, 14856, 15, 0, 276, "Input"],
Cell[566113, 14858, 15, 0, 345, "Input"],
Cell[CellGroupData[{
Cell[566153, 14862, 15, 0, 90, "Input"],
Cell[566171, 14864, 16, 0, 90, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[566224, 14869, 15, 0, 90, "Input"],
Cell[566242, 14871, 16, 0, 276, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[566295, 14876, 15, 0, 90, "Input"],
Cell[566313, 14878, 16, 0, 400, "Output"]
}, Open  ]],
Cell[566344, 14881, 15, 0, 90, "Input"],
Cell[CellGroupData[{
Cell[566384, 14885, 15, 0, 90, "Input"],
Cell[566402, 14887, 16, 0, 400, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[566455, 14892, 15, 0, 90, "Input"],
Cell[566473, 14894, 16, 0, 400, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[566526, 14899, 15, 0, 156, "Input"],
Cell[566544, 14901, 16, 0, 741, "Output"],
Cell[566563, 14903, 16, 0, 751, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[566616, 14908, 23, 0, 82, "Subsubsection"],
Cell[CellGroupData[{
Cell[566664, 14912, 15, 0, 210, "Input"],
Cell[566682, 14914, 16, 0, 210, "Output"]
}, Open  ]],
Cell[566713, 14917, 15, 0, 1450, "Input"],
Cell[566731, 14919, 15, 0, 1585, "Input"],
Cell[CellGroupData[{
Cell[566771, 14923, 15, 0, 352, "Input"],
Cell[566789, 14925, 16, 0, 1791, "Output"],
Cell[566808, 14927, 16, 0, 1772, "Output"]
}, Open  ]],
Cell[566839, 14930, 15, 0, 210, "Input"],
Cell[CellGroupData[{
Cell[566879, 14934, 15, 0, 210, "Input"],
Cell[566897, 14936, 16, 0, 1772, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[566974, 14943, 20, 0, 110, "Subsection"],
Cell[566997, 14945, 15, 0, 337, "Input"],
Cell[CellGroupData[{
Cell[567037, 14949, 15, 0, 90, "Input"],
Cell[567055, 14951, 16, 0, 90, "Output"]
}, Open  ]],
Cell[567086, 14954, 15, 0, 276, "Input"],
Cell[CellGroupData[{
Cell[567126, 14958, 15, 0, 276, "Input"],
Cell[567144, 14960, 15, 0, 745, "Print"],
Cell[567162, 14962, 16, 0, 751, "Output"],
Cell[567181, 14964, 16, 0, 727, "Output"],
Cell[567200, 14966, 16, 0, 707, "Output"]
}, Open  ]],
Cell[567231, 14969, 15, 0, 337, "Input"],
Cell[567249, 14971, 14, 0, 88, "Text"],
Cell[CellGroupData[{
Cell[567288, 14975, 15, 0, 90, "Input"],
Cell[567306, 14977, 16, 0, 90, "Output"]
}, Open  ]],
Cell[567337, 14980, 15, 0, 90, "Input"],
Cell[567355, 14982, 15, 0, 90, "Input"],
Cell[567373, 14984, 15, 0, 90, "Input"],
Cell[567391, 14986, 15, 0, 165, "Input"],
Cell[567409, 14988, 15, 0, 276, "Input"],
Cell[567427, 14990, 15, 0, 345, "Input"],
Cell[CellGroupData[{
Cell[567467, 14994, 15, 0, 90, "Input"],
Cell[567485, 14996, 16, 0, 90, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[567538, 15001, 15, 0, 90, "Input"],
Cell[567556, 15003, 16, 0, 215, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[567609, 15008, 15, 0, 90, "Input"],
Cell[567627, 15010, 16, 0, 400, "Output"]
}, Open  ]],
Cell[567658, 15013, 15, 0, 90, "Input"],
Cell[CellGroupData[{
Cell[567698, 15017, 15, 0, 90, "Input"],
Cell[567716, 15019, 16, 0, 400, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[567769, 15024, 15, 0, 90, "Input"],
Cell[567787, 15026, 16, 0, 400, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[567840, 15031, 15, 0, 156, "Input"],
Cell[567858, 15033, 16, 0, 741, "Output"],
Cell[567877, 15035, 16, 0, 746, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[567930, 15040, 23, 0, 82, "Subsubsection"],
Cell[CellGroupData[{
Cell[567978, 15044, 15, 0, 210, "Input"],
Cell[567996, 15046, 16, 0, 210, "Output"]
}, Open  ]],
Cell[568027, 15049, 15, 0, 1450, "Input"],
Cell[568045, 15051, 15, 0, 1585, "Input"],
Cell[CellGroupData[{
Cell[568085, 15055, 15, 0, 352, "Input"],
Cell[568103, 15057, 16, 0, 1791, "Output"],
Cell[568122, 15059, 16, 0, 1772, "Output"]
}, Open  ]],
Cell[568153, 15062, 15, 0, 210, "Input"],
Cell[CellGroupData[{
Cell[568193, 15066, 15, 0, 210, "Input"],
Cell[568211, 15068, 16, 0, 1772, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[568288, 15075, 20, 0, 110, "Subsection"],
Cell[CellGroupData[{
Cell[568333, 15079, 15, 0, 135, "Input"],
Cell[568351, 15081, 16, 0, 1147, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[568404, 15086, 15, 0, 135, "Input"],
Cell[568422, 15088, 16, 0, 1160, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[568487, 15094, 20, 0, 82, "Subsection"],
Cell[CellGroupData[{
Cell[568532, 15098, 15, 0, 415, "Input"],
Cell[568550, 15100, 16, 0, 366, "Output"]
}, Open  ]],
Cell[568581, 15103, 15, 0, 415, "Input"],
Cell[568599, 15105, 15, 0, 210, "Input"],
Cell[568617, 15107, 15, 0, 378, "Input"],
Cell[CellGroupData[{
Cell[568657, 15111, 15, 0, 415, "Input"],
Cell[568675, 15113, 16, 0, 1933, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[568728, 15118, 15, 0, 352, "Input"],
Cell[568746, 15120, 16, 0, 343, "Output"],
Cell[568765, 15122, 16, 0, 596, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[568818, 15127, 15, 0, 210, "Input"],
Cell[568836, 15129, 16, 0, 472, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[568889, 15134, 15, 0, 210, "Input"],
Cell[568907, 15136, 16, 0, 378, "Output"]
}, Open  ]],
Cell[568938, 15139, 15, 0, 210, "Input"],
Cell[568956, 15141, 15, 0, 210, "Input"],
Cell[568974, 15143, 15, 0, 382, "Input"],
Cell[568992, 15145, 15, 0, 626, "Input"],
Cell[CellGroupData[{
Cell[569032, 15149, 15, 0, 210, "Input"],
Cell[569050, 15151, 16, 0, 210, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[569103, 15156, 15, 0, 210, "Input"],
Cell[569121, 15158, 16, 0, 226, "Output"]
}, Open  ]],
Cell[569152, 15161, 15, 0, 782, "Input"],
Cell[CellGroupData[{
Cell[569192, 15165, 15, 0, 210, "Input"],
Cell[569210, 15167, 16, 0, 210, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[569263, 15172, 15, 0, 210, "Input"],
Cell[569281, 15174, 16, 0, 210, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[569346, 15180, 20, 0, 82, "Subsection"],
Cell[569369, 15182, 15, 0, 828, "Input"],
Cell[CellGroupData[{
Cell[569409, 15186, 15, 0, 168, "Input"],
Cell[569427, 15188, 16, 0, 168, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[569480, 15193, 15, 0, 168, "Input"],
Cell[569498, 15195, 16, 0, 168, "Output"]
}, Open  ]],
Cell[569529, 15198, 15, 0, 1160, "Input"],
Cell[569547, 15200, 15, 0, 1268, "Input"],
Cell[CellGroupData[{
Cell[569587, 15204, 15, 0, 282, "Input"],
Cell[569605, 15206, 16, 0, 1433, "Output"],
Cell[569624, 15208, 16, 0, 1418, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[569701, 15215, 17, 0, 227, "Section"],
Cell[CellGroupData[{
Cell[569743, 15219, 20, 0, 110, "Subsection"],
Cell[569766, 15221, 15, 0, 421, "Input"],
Cell[CellGroupData[{
Cell[569806, 15225, 15, 0, 112, "Input"],
Cell[569824, 15227, 16, 0, 112, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[569877, 15232, 15, 0, 126, "Input"],
Cell[569895, 15234, 16, 0, 112, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[569948, 15239, 15, 0, 126, "Input"],
Cell[569966, 15241, 16, 0, 112, "Output"]
}, Open  ]],
Cell[569997, 15244, 15, 0, 526, "Input"],
Cell[CellGroupData[{
Cell[570037, 15248, 15, 0, 195, "Input"],
Cell[570055, 15250, 16, 0, 926, "Output"],
Cell[570074, 15252, 16, 0, 921, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[570139, 15258, 20, 0, 82, "Subsection"],
Cell[570162, 15260, 15, 0, 421, "Input"],
Cell[CellGroupData[{
Cell[570202, 15264, 15, 0, 112, "Input"],
Cell[570220, 15266, 16, 0, 112, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[570273, 15271, 15, 0, 126, "Input"],
Cell[570291, 15273, 16, 0, 112, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[570344, 15278, 15, 0, 126, "Input"],
Cell[570362, 15280, 16, 0, 112, "Output"]
}, Open  ]],
Cell[570393, 15283, 15, 0, 526, "Input"],
Cell[CellGroupData[{
Cell[570433, 15287, 15, 0, 195, "Input"],
Cell[570451, 15289, 16, 0, 926, "Output"],
Cell[570470, 15291, 16, 0, 921, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[570535, 15297, 20, 0, 82, "Subsection"],
Cell[570558, 15299, 15, 0, 421, "Input"],
Cell[CellGroupData[{
Cell[570598, 15303, 15, 0, 112, "Input"],
Cell[570616, 15305, 16, 0, 112, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[570669, 15310, 15, 0, 126, "Input"],
Cell[570687, 15312, 16, 0, 112, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[570740, 15317, 15, 0, 126, "Input"],
Cell[570758, 15319, 16, 0, 112, "Output"]
}, Open  ]],
Cell[570789, 15322, 15, 0, 526, "Input"],
Cell[CellGroupData[{
Cell[570829, 15326, 15, 0, 195, "Input"],
Cell[570847, 15328, 16, 0, 926, "Output"],
Cell[570866, 15330, 16, 0, 921, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[570931, 15336, 20, 0, 82, "Subsection"],
Cell[570954, 15338, 15, 0, 421, "Input"],
Cell[CellGroupData[{
Cell[570994, 15342, 15, 0, 112, "Input"],
Cell[571012, 15344, 16, 0, 112, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[571065, 15349, 15, 0, 126, "Input"],
Cell[571083, 15351, 16, 0, 112, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[571136, 15356, 15, 0, 126, "Input"],
Cell[571154, 15358, 16, 0, 112, "Output"]
}, Open  ]],
Cell[571185, 15361, 15, 0, 526, "Input"],
Cell[CellGroupData[{
Cell[571225, 15365, 15, 0, 195, "Input"],
Cell[571243, 15367, 16, 0, 926, "Output"],
Cell[571262, 15369, 16, 0, 921, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[571327, 15375, 20, 0, 82, "Subsection"],
Cell[571350, 15377, 15, 0, 337, "Input"],
Cell[CellGroupData[{
Cell[571390, 15381, 15, 0, 90, "Input"],
Cell[571408, 15383, 16, 0, 90, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[571461, 15388, 15, 0, 101, "Input"],
Cell[571479, 15390, 16, 0, 90, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[571532, 15395, 15, 0, 101, "Input"],
Cell[571550, 15397, 16, 0, 90, "Output"]
}, Open  ]],
Cell[571581, 15400, 15, 0, 421, "Input"],
Cell[CellGroupData[{
Cell[571621, 15404, 15, 0, 156, "Input"],
Cell[571639, 15406, 16, 0, 741, "Output"],
Cell[571658, 15408, 16, 0, 737, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[571723, 15414, 20, 0, 110, "Subsection"],
Cell[CellGroupData[{
Cell[571768, 15418, 15, 0, 90, "Input"],
Cell[571786, 15420, 16, 0, 762, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[571839, 15425, 15, 0, 90, "Input"],
Cell[571857, 15427, 16, 0, 762, "Output"]
}, Open  ]],
Cell[571888, 15430, 15, 0, 156, "Input"],
Cell[CellGroupData[{
Cell[571928, 15434, 15, 0, 156, "Input"],
Cell[571946, 15436, 16, 0, 746, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> Modave 2013/moda.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     25341,        854]
NotebookOptionsPosition[     23119,        775]
NotebookOutlinePosition[     23456,        790]
CellTagsIndexPosition[     23413,        787]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"g", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    SuperscriptBox["r", "2"], 
    SuperscriptBox["L", "2"]], "-", 
   FractionBox[
    RowBox[{"\[Epsilon]", " ", 
     SuperscriptBox["L", "2"]}], 
    RowBox[{"2", " ", "r"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Chi]", "[", "r_", "]"}], ":=", 
  RowBox[{"4", " ", 
   FractionBox[
    SuperscriptBox["\[Psi]2", "2"], 
    SuperscriptBox["r", "5"]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gtx", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"g0", " ", 
    SuperscriptBox["r", "2"]}], "+", 
   RowBox[{
    FractionBox["1", "r"], "g1"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ax", "[", "r_", "]"}], ":=", 
  RowBox[{"Ax0", "+", 
   RowBox[{
    FractionBox["1", "r"], "Ax1"}]}]}]}], "Input",
 CellChangeTimes->{{3.5906635137128563`*^9, 3.5906635601129217`*^9}, {
  3.5906636553830547`*^9, 3.5906636893031025`*^9}, {3.590668173900217*^9, 
  3.590668185155651*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.5906638360533075`*^9, 3.59066383769331*^9}, 
   3.590663878318367*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"me", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{
        RowBox[{"-", " ", 
         RowBox[{"g", "[", "r", "]"}]}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          RowBox[{"\[Chi]", "[", "r", "]"}]}]]}], 
       RowBox[{"gtx", "[", "r", "]"}], "0"},
      {
       RowBox[{"gtx", "[", "r", "]"}], 
       SuperscriptBox["r", "2"], "0"},
      {"0", "0", 
       SuperscriptBox["r", "2"]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ME", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{
        RowBox[{"-", " ", 
         RowBox[{"g", "[", "r", "]"}]}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          RowBox[{"\[Chi]", "[", "r", "]"}]}]]}], "0", 
       RowBox[{"gtx", "[", "r", "]"}], "0"},
      {"0", 
       FractionBox["1", 
        RowBox[{"g", "[", "r", "]"}]], "0", "0"},
      {
       RowBox[{"gtx", "[", "r", "]"}], "0", 
       SuperscriptBox["r", "2"], "0"},
      {"0", "0", "0", 
       SuperscriptBox["r", "2"]}
     }], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5906633683926535`*^9, 3.5906634381427507`*^9}, {
  3.5906651543107853`*^9, 3.590665200780851*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mg", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           SqrtBox[
            RowBox[{"-", 
             RowBox[{"Det", "[", "ME", "]"}]}]], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], 
         "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g0", "\[Rule]", 
           RowBox[{"\[Lambda]", " ", "g0"}]}], ",", 
          RowBox[{"g1", "\[Rule]", 
           RowBox[{"\[Lambda]", " ", "g1"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], "/.", 
    RowBox[{"\[Lambda]", "\[Rule]", "1"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5906651859008303`*^9, 3.590665293910981*^9}, {
  3.5906654949512625`*^9, 3.5906654955662637`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"g0", " ", "g1", " ", 
    SuperscriptBox["L", "2"]}], "r"], "+", 
  SuperscriptBox["r", "2"], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["g0", "2"], " ", 
   SuperscriptBox["L", "2"], " ", 
   SuperscriptBox["r", "2"]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["g0", "2"], " ", 
    SuperscriptBox["L", "6"], " ", "\[Epsilon]"}], 
   RowBox[{"4", " ", "r"}]]}]], "Output",
 CellChangeTimes->{{3.5906651878808327`*^9, 3.590665294395982*^9}, 
   3.590665495901264*^9, 3.590668262715836*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"usmg", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"1", "/", 
            SqrtBox[
             RowBox[{"-", 
              RowBox[{"Det", "[", "ME", "]"}]}]]}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "\[Infinity]", ",", "6"}], "}"}]}], "]"}], 
         "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g0", "\[Rule]", 
           RowBox[{"\[Lambda]", " ", "g0"}]}], ",", 
          RowBox[{"g1", "\[Rule]", 
           RowBox[{"\[Lambda]", " ", "g1"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], "/.", 
    RowBox[{"\[Lambda]", "\[Rule]", "1"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5906651859008303`*^9, 3.590665293910981*^9}, {
  3.590665346031054*^9, 3.5906653790061007`*^9}, {3.5906656949365425`*^9, 
  3.5906656988315477`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"g0", " ", "g1", " ", 
     SuperscriptBox["L", "2"]}], 
    SuperscriptBox["r", "5"]]}], "+", 
  FractionBox["1", 
   SuperscriptBox["r", "2"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["g0", "2"], " ", 
    SuperscriptBox["L", "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["g0", "2"], " ", 
    SuperscriptBox["L", "6"], " ", "\[Epsilon]"}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"]}]]}]], "Output",
 CellChangeTimes->{{3.5906651878808327`*^9, 3.590665294395982*^9}, {
   3.590665347006056*^9, 3.590665379511101*^9}, 3.590665699391549*^9, 
   3.590668263669557*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"grr", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       SqrtBox[
        RowBox[{"g", "[", "r", "]"}]], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], "]"}], 
    ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{"L", "\[Element]", "Reals"}], "&&", 
      RowBox[{"L", ">", "0"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.590665418831156*^9, 3.5906654751462345`*^9}, {
  3.5906655214112997`*^9, 3.590665522151301*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["r", "L"], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["L", "3"], " ", "\[Epsilon]"}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.5906654339811773`*^9, 3.590665475916236*^9}, 
   3.590665522756302*^9, 3.590668264700725*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mgsgrr", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"mg", " ", "grr"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "\[Infinity]", ",", "3"}], "}"}]}], "]"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5906654995912695`*^9, 3.590665559696353*^9}, {
  3.5906656235214424`*^9, 3.5906656463464746`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"g0", " ", "g1", " ", "L"}], "+", 
  FractionBox[
   SuperscriptBox["r", "3"], "L"], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["g0", "2"], " ", "L", " ", 
   SuperscriptBox["r", "3"]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["L", "3"], " ", "\[Epsilon]"}], "4"], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox["g0", "2"], " ", 
   SuperscriptBox["L", "5"], " ", "\[Epsilon]"}], "-", 
  FractionBox[
   RowBox[{"g0", " ", "g1", " ", 
    SuperscriptBox["L", "5"], " ", "\[Epsilon]"}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["g0", "2"], " ", 
    SuperscriptBox["L", "9"], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "3"]}]]}]], "Output",
 CellChangeTimes->{{3.5906655340813174`*^9, 3.5906655600563536`*^9}, {
  3.5906656239964433`*^9, 3.590665647256476*^9}, {3.590668259252512*^9, 
  3.590668265686784*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dmgsgrr", "=", 
  RowBox[{"D", "[", 
   RowBox[{"mgsgrr", ",", "r"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5906656501514797`*^9, 3.5906656569864893`*^9}, {
  3.5906657175115743`*^9, 3.590665718681576*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["r", "2"]}], "L"], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   SuperscriptBox["g0", "2"], " ", "L", " ", 
   SuperscriptBox["r", "2"]}], "+", 
  FractionBox[
   RowBox[{"3", " ", "g0", " ", "g1", " ", 
    SuperscriptBox["L", "5"], " ", "\[Epsilon]"}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["g0", "2"], " ", 
    SuperscriptBox["L", "9"], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "4"]}]]}]], "Output",
 CellChangeTimes->{3.5906656573614902`*^9, 3.590665719186577*^9, 
  3.590668266831684*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"k", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Normal", "[", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"usmg", " ", "dmgsgrr"}], ",", 
            RowBox[{"{", 
             RowBox[{"r", ",", "\[Infinity]", ",", "3"}], "}"}]}], "]"}], 
          "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"g0", "\[Rule]", 
            RowBox[{"\[Lambda]", " ", "g0"}]}], ",", 
           RowBox[{"g1", "\[Rule]", 
            RowBox[{"\[Lambda]", " ", "g1"}]}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Lambda]", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], "/.", 
     RowBox[{"\[Lambda]", "\[Rule]", "1"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.590665710911565*^9, 3.5906658276167283`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "L"], "-", 
  FractionBox[
   RowBox[{"3", " ", "g0", " ", "g1", " ", "L"}], 
   SuperscriptBox["r", "3"]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["g0", "2"], " ", 
    SuperscriptBox["L", "5"], " ", "\[Epsilon]"}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "3"]}]]}]], "Output",
 CellChangeTimes->{{3.590665727941589*^9, 3.59066582917673*^9}, {
  3.590668256814555*^9, 3.590668269532542*^9}}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ginf", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Normal", "[", 
           RowBox[{"Series", "[", 
            RowBox[{
             SqrtBox[
              RowBox[{"-", 
               RowBox[{"Det", "[", "me", "]"}]}]], ",", 
             RowBox[{"{", 
              RowBox[{"r", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], 
           "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"g0", "\[Rule]", 
             RowBox[{"\[Lambda]", " ", "g0"}]}], ",", 
            RowBox[{"g1", "\[Rule]", 
             RowBox[{"\[Lambda]", " ", "g1"}]}]}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Lambda]", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], "/.", 
      RowBox[{"\[Lambda]", "\[Rule]", "1"}]}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{
       RowBox[{"L", "\[Element]", "Reals"}], "&&", 
       RowBox[{"L", ">", "0"}]}]}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5906634402727537`*^9, 3.5906634907778244`*^9}, {
  3.5906637178831425`*^9, 3.5906638127082753`*^9}, {3.590663879618369*^9, 
  3.590664015368559*^9}, {3.5906658475367565`*^9, 3.5906658490317583`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"g0", " ", "g1", " ", "L"}], "+", 
  FractionBox[
   SuperscriptBox["r", "3"], "L"], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["g0", "2"], " ", "L", " ", 
   SuperscriptBox["r", "3"]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["L", "3"], " ", "\[Epsilon]"}], "4"], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox["g0", "2"], " ", 
   SuperscriptBox["L", "5"], " ", "\[Epsilon]"}]}]], "Output",
 CellChangeTimes->{{3.5906634427227573`*^9, 3.590663491472825*^9}, 
   3.5906635530429115`*^9, 3.59066366622307*^9, {3.590663697703114*^9, 
   3.5906637576731977`*^9}, {3.590663788053241*^9, 3.5906638131332755`*^9}, {
   3.590663891963386*^9, 3.5906638967633924`*^9}, {3.5906639373384495`*^9, 
   3.5906640159235597`*^9}, 3.5906658494667587`*^9, {3.590668255807902*^9, 
   3.59066827112392*^9}}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"osa3", "=", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Chi]", "[", "r", "]"}]}], "/", "2"}]]}], " ", 
      FractionBox[
       RowBox[{"g", "[", "r", "]"}], "2"], 
      RowBox[{"Ax", "[", "r", "]"}], 
      RowBox[{
       RowBox[{"Ax", "'"}], "[", "r", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.590668119008751*^9, 3.590668167789739*^9}, {
  3.590668208010297*^9, 3.590668244533551*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"Ax0", " ", "Ax1"}], 
  RowBox[{"2", " ", 
   SuperscriptBox["L", "2"]}]]], "Output",
 CellChangeTimes->{
  3.590668215637774*^9, {3.590668246818841*^9, 3.590668272650309*^9}}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"osa1", "=", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"\[Chi]", "[", "r", "]"}], "/", "2"}]], 
      FractionBox[
       RowBox[{
        RowBox[{"g", "'"}], "[", "r", "]"}], 
       RowBox[{"g", "[", "r", "]"}]], 
      SuperscriptBox[
       RowBox[{"gtx", "[", "r", "]"}], "2"]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.590664441689788*^9, 3.5906645032248745`*^9}, {
  3.590664545959934*^9, 3.5906645476199365`*^9}, {3.590664896765425*^9, 
  3.5906649019954324`*^9}, {3.590665125260745*^9, 3.5906651286257496`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "g0", " ", "g1"}], "+", 
  RowBox[{
   SuperscriptBox["g0", "2"], " ", 
   SuperscriptBox["r", "3"]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   SuperscriptBox["g0", "2"], " ", 
   SuperscriptBox["L", "4"], " ", "\[Epsilon]"}]}]], "Output",
 CellChangeTimes->{{3.590664462984818*^9, 3.5906644733198323`*^9}, 
   3.590664503739875*^9, 3.590664548109937*^9, {3.5906648974154263`*^9, 
   3.590664902910434*^9}, 3.590665130020752*^9, 3.590668229891267*^9, 
   3.590668273673869*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"osa2", "=", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"\[Chi]", "[", "r", "]"}], "/", "2"}]]}], 
      RowBox[{"gtx", "[", "r", "]"}], " ", 
      RowBox[{
       RowBox[{"gtx", "'"}], "[", "r", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.590665095020703*^9, 3.5906651332157564`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "g0"}], " ", "g1"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["g0", "2"], " ", 
   SuperscriptBox["r", "3"]}]}]], "Output",
 CellChangeTimes->{{3.590665108955722*^9, 3.5906651335007563`*^9}, 
   3.590668231123189*^9, 3.590668274472985*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CT", "=", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"ginf", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "k"}], " ", "+", " ", 
             FractionBox["4", "L"]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], "]"}],
        "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"g0", "\[Rule]", 
          RowBox[{"\[Lambda]", " ", "g0"}]}], ",", 
         RowBox[{"g1", "\[Rule]", 
          RowBox[{"\[Lambda]", " ", "g1"}]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], "/.", 
   RowBox[{"\[Lambda]", "\[Rule]", "1"}]}]}]], "Input",
 CellChangeTimes->{{3.590665833551737*^9, 3.59066590009183*^9}, {
  3.590665968056925*^9, 3.5906659689569263`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", "g0", " ", "g1"}], "-", 
  RowBox[{
   SuperscriptBox["g0", "2"], " ", 
   SuperscriptBox["r", "3"]}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["r", "3"]}], 
   SuperscriptBox["L", "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["L", "2"], " ", "\[Epsilon]"}], "2"], "+", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   SuperscriptBox["g0", "2"], " ", 
   SuperscriptBox["L", "4"], " ", "\[Epsilon]"}]}]], "Output",
 CellChangeTimes->{{3.590665852536763*^9, 3.59066590041683*^9}, 
   3.590665969276927*^9, 3.590668275393651*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"osa", "=", 
  RowBox[{"osa1", "+", "osa2", "+", "osa3"}]}]], "Input",
 CellChangeTimes->{{3.590665955796908*^9, 3.5906659770969377`*^9}, {
  3.590668234736165*^9, 3.590668235885379*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"g0", " ", "g1"}], "+", 
  FractionBox[
   RowBox[{"Ax0", " ", "Ax1"}], 
   RowBox[{"2", " ", 
    SuperscriptBox["L", "2"]}]], "-", 
  RowBox[{
   SuperscriptBox["g0", "2"], " ", 
   SuperscriptBox["r", "3"]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   SuperscriptBox["g0", "2"], " ", 
   SuperscriptBox["L", "4"], " ", "\[Epsilon]"}]}]], "Output",
 CellChangeTimes->{{3.590665958771912*^9, 3.590665977356938*^9}, {
  3.59066823636557*^9, 3.590668277022185*^9}}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"osa", "-", "CT"}]], "Input",
 CellChangeTimes->{{3.5906659789869404`*^9, 3.590665980811943*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "3"}], " ", "g0", " ", "g1"}], "+", 
  FractionBox[
   RowBox[{"Ax0", " ", "Ax1"}], 
   RowBox[{"2", " ", 
    SuperscriptBox["L", "2"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["r", "3"]}], 
   SuperscriptBox["L", "2"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["L", "2"], " ", "\[Epsilon]"}], "2"], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["g0", "2"], " ", 
   SuperscriptBox["L", "4"], " ", "\[Epsilon]"}]}]], "Output",
 CellChangeTimes->{3.590665981261944*^9, 3.59066827779401*^9}]
}, Open  ]]
},
WindowSize->{1299, 287},
WindowMargins->{{Automatic, 0}, {Automatic, 69}},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 995, 31, 164, "Input"],
Cell[1555, 53, 119, 2, 32, "Input"],
Cell[1677, 57, 1235, 39, 159, "Input"],
Cell[2915, 98, 273, 9, 5, "Text"],
Cell[CellGroupData[{
Cell[3213, 111, 983, 27, 39, "Input"],
Cell[4199, 140, 575, 17, 48, "Output"]
}, Open  ]],
Cell[4789, 160, 273, 9, 5, "Text"],
Cell[CellGroupData[{
Cell[5087, 173, 1071, 29, 39, "Input"],
Cell[6161, 204, 727, 23, 48, "Output"]
}, Open  ]],
Cell[6903, 230, 273, 9, 5, "Text"],
Cell[CellGroupData[{
Cell[7201, 243, 595, 17, 39, "Input"],
Cell[7799, 262, 317, 9, 48, "Output"]
}, Open  ]],
Cell[8131, 274, 273, 9, 5, "Text"],
Cell[CellGroupData[{
Cell[8429, 287, 412, 11, 32, "Input"],
Cell[8844, 300, 1018, 30, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9899, 335, 233, 5, 32, "Input"],
Cell[10135, 342, 714, 22, 48, "Output"]
}, Open  ]],
Cell[10864, 367, 273, 9, 5, "Text"],
Cell[CellGroupData[{
Cell[11162, 380, 936, 25, 32, "Input"],
Cell[12101, 407, 464, 13, 48, "Output"]
}, Open  ]],
Cell[12580, 423, 273, 9, 5, "Text"],
Cell[CellGroupData[{
Cell[12878, 436, 1332, 34, 67, "Input"],
Cell[14213, 472, 878, 21, 48, "Output"]
}, Open  ]],
Cell[15106, 496, 273, 9, 5, "Text"],
Cell[CellGroupData[{
Cell[15404, 509, 679, 20, 47, "Input"],
Cell[16086, 531, 214, 6, 46, "Output"]
}, Open  ]],
Cell[16315, 540, 273, 9, 5, "Text"],
Cell[CellGroupData[{
Cell[16613, 553, 782, 21, 49, "Input"],
Cell[17398, 576, 532, 13, 46, "Output"]
}, Open  ]],
Cell[17945, 592, 273, 9, 5, "Text"],
Cell[CellGroupData[{
Cell[18243, 605, 545, 16, 32, "Input"],
Cell[18791, 623, 294, 8, 31, "Output"]
}, Open  ]],
Cell[19100, 634, 273, 9, 5, "Text"],
Cell[CellGroupData[{
Cell[19398, 647, 1033, 29, 47, "Input"],
Cell[20434, 678, 603, 18, 48, "Output"]
}, Open  ]],
Cell[21052, 699, 273, 9, 5, "Text"],
Cell[CellGroupData[{
Cell[21350, 712, 210, 4, 32, "Input"],
Cell[21563, 718, 507, 15, 46, "Output"]
}, Open  ]],
Cell[22085, 736, 273, 9, 5, "Text"],
Cell[CellGroupData[{
Cell[22383, 749, 120, 2, 32, "Input"],
Cell[22506, 753, 597, 19, 48, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> Modave.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    623200,      16920]
NotebookOptionsPosition[    572002,      15441]
NotebookOutlinePosition[    572358,      15457]
CellTagsIndexPosition[    572315,      15454]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Global Parameters", "Section",
 CellChangeTimes->{{3.443459199746215*^9, 3.443459202566156*^9}, {
  3.472905516332249*^9, 3.472905535099782*^9}, {3.472905906561437*^9, 
  3.472905931713886*^9}, {3.477111272128948*^9, 3.477111278527457*^9}, {
  3.484643805990586*^9, 3.484643809237157*^9}, {3.484883710355777*^9, 
  3.484883713394188*^9}, {3.510125081996278*^9, 3.51012508398788*^9}, {
  3.510137949946945*^9, 3.510137952811971*^9}, {3.510309213346005*^9, 
  3.510309223189849*^9}, {3.511505519861044*^9, 3.511505533693789*^9}, {
  3.517117419290434*^9, 3.517117421870751*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"L", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"m", "=", 
   RowBox[{"\[ImaginaryI]", " ", 
    SqrtBox["2"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Lambda]", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{"3", "+", 
      SqrtBox[
       RowBox[{"9", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["m", "2"]}]}]]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q", "=", "2"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524285488086923*^9, 3.524285493770773*^9}, {
   3.524978204122723*^9, 3.524978209958836*^9}, {3.524978973942061*^9, 
   3.524979015051305*^9}, {3.524980122847504*^9, 3.524980142809099*^9}, 
   3.52498487566894*^9, 3.524985003225141*^9, 3.524985052461085*^9, {
   3.524985376074598*^9, 3.524985378721232*^9}, 3.524991720670784*^9, {
   3.524991907429412*^9, 3.524991917378217*^9}, 3.524992219290002*^9, 
   3.524994847175442*^9, {3.524995589909339*^9, 3.524995590480558*^9}, 
   3.52499641084475*^9, {3.524996455061224*^9, 3.524996461031313*^9}, {
   3.524996553073946*^9, 3.524996553951748*^9}, 3.524997155519213*^9, 
   3.524997350822921*^9, 3.525000354850999*^9, 3.525001437868609*^9, 
   3.5250022120418*^9, 3.525002720774386*^9, {3.525014848948591*^9, 
   3.52501487309629*^9}, {3.525059999216867*^9, 3.525060008300129*^9}, {
   3.525060146801874*^9, 3.525060147301987*^9}, {3.525062437282282*^9, 
   3.525062438771573*^9}, {3.525076471934599*^9, 3.525076472080717*^9}, 
   3.525076716537293*^9, {3.525154729193649*^9, 3.525154729471594*^9}, 
   3.525155211356366*^9, {3.525158452117974*^9, 3.525158452808168*^9}, {
   3.525163355228239*^9, 3.525163403259199*^9}, {3.525163883459094*^9, 
   3.525163886446468*^9}, {3.525232321980187*^9, 3.525232333944688*^9}, 
   3.525232408752394*^9, 3.5252326002899*^9, {3.525347595412325*^9, 
   3.525347613895135*^9}, {3.525663422936645*^9, 3.525663425718848*^9}, {
   3.526316501138014*^9, 3.526316514879284*^9}, {3.526806790862561*^9, 
   3.526806791063914*^9}, {3.528961339174381*^9, 3.528961339513453*^9}, {
   3.528976380319699*^9, 3.528976382633715*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Background asymptotics", "Section",
 CellChangeTimes->{{3.443459199746215*^9, 3.443459202566156*^9}, {
   3.472905516332249*^9, 3.472905535099782*^9}, {3.472905906561437*^9, 
   3.472905931713886*^9}, {3.477111272128948*^9, 3.477111278527457*^9}, {
   3.484643805990586*^9, 3.484643809237157*^9}, {3.484883710355777*^9, 
   3.484883713394188*^9}, {3.510125081996278*^9, 3.51012508398788*^9}, {
   3.510137949946945*^9, 3.510137952811971*^9}, {3.510309213346005*^9, 
   3.510309223189849*^9}, 3.517117416246577*^9}],

Cell[CellGroupData[{

Cell["Background Equations in r", "Subsection",
 CellChangeTimes->{{3.524287319382916*^9, 3.524287324105469*^9}}],

Cell[, "Text"],

Cell[, "Input"]
}, Closed]],

Cell[CellGroupData[{

Cell["Background Equations in z", "Subsection",
 CellChangeTimes->{{3.443459199746215*^9, 3.443459202566156*^9}, {
  3.472905516332249*^9, 3.472905535099782*^9}, {3.472905906561437*^9, 
  3.472905931713886*^9}, {3.477111272128948*^9, 3.477111278527457*^9}, {
  3.484643805990586*^9, 3.484643809237157*^9}, {3.484883710355777*^9, 
  3.484883713394188*^9}, {3.510125081996278*^9, 3.51012508398788*^9}, {
  3.510125394856148*^9, 3.510125420829715*^9}, {3.524287311335402*^9, 
  3.52428731280627*^9}}],

Cell[TextData[{
 "Let us define psi = z Psi and g = h + ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    SuperscriptBox["rb", "2"], 
    SuperscriptBox["z", "2"]], TraditionalForm]]],
 " where z = ",
 Cell[BoxData[
  FormBox[
   FractionBox["rb", "r"], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.443458572489519*^9, 3.443458597452601*^9}, {
  3.511933187386756*^9, 3.511933246983402*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eqphi", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"phi", "[", "z", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Psi", "[", "z", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox["rb", "2"], "+", 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"h", "[", "z", "]"}]}]}]]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", 
       SuperscriptBox["rb", "2"]}]], " ", 
     RowBox[{
      SuperscriptBox["chi", "\[Prime]",
       MultilineFunction->None], "[", "z", "]"}], " ", 
     RowBox[{
      SuperscriptBox["phi", "\[Prime]",
       MultilineFunction->None], "[", "z", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["rb", "2"]], 
     RowBox[{
      SuperscriptBox["phi", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "z", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqpsi", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m", "2"]}], 
         FractionBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["rb", "2"], "+", " ", 
            RowBox[{
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"h", "[", "z", "]"}]}]}], ")"}], 
          SuperscriptBox["L", "2"]]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"chi", "[", "z", "]"}]], " ", 
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox[
          RowBox[{"phi", "[", "z", "]"}], "2"]}]}], ")"}], " ", 
      RowBox[{"Psi", "[", "z", "]"}]}], 
     RowBox[{"z", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["rb", "2"], "+", 
         RowBox[{
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"h", "[", "z", "]"}]}]}], ")"}], "2"]}]], "+", 
    RowBox[{"2", " ", 
     FractionBox["1", 
      SuperscriptBox["rb", "2"]], 
     RowBox[{
      SuperscriptBox["Psi", "\[Prime]",
       MultilineFunction->None], "[", "z", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        RowBox[{
         SuperscriptBox["chi", "\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], 
          SuperscriptBox["rb", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["z", "3"], " ", 
          RowBox[{
           SuperscriptBox["h", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}]}], 
        RowBox[{
         RowBox[{"z", " ", 
          SuperscriptBox["rb", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"h", "[", "z", "]"}]}]}]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Psi", "[", "z", "]"}], "+", 
       RowBox[{"z", " ", 
        RowBox[{
         SuperscriptBox["Psi", "\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], 
     FractionBox["1", 
      SuperscriptBox["rb", "2"]]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["rb", "2"]], "z", " ", 
     RowBox[{
      SuperscriptBox["Psi", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "z", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqchi", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"rb", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"chi", "[", "z", "]"}]], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["z", "3"], " ", 
      SuperscriptBox[
       RowBox[{"phi", "[", "z", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Psi", "[", "z", "]"}], "2"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["rb", "2"], "+", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"h", "[", "z", "]"}]}]}], ")"}], "2"]], "-", 
    RowBox[{
     FractionBox["1", "rb"], 
     RowBox[{
      SuperscriptBox["chi", "\[Prime]",
       MultilineFunction->None], "[", "z", "]"}]}], "+", 
    RowBox[{"z", " ", 
     FractionBox["1", "rb"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Psi", "[", "z", "]"}], "+", 
        RowBox[{"z", " ", 
         RowBox[{
          SuperscriptBox["Psi", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqh", "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["z", "2"], 
     SuperscriptBox["rb", "2"]], "-", 
    FractionBox["3", 
     RowBox[{
      SuperscriptBox["L", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["rb", "2"], 
         SuperscriptBox["z", "2"]], "+", 
        RowBox[{"h", "[", "z", "]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Psi", "[", "z", "]"}], "2"]}], 
     RowBox[{"2", 
      SuperscriptBox["L", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["rb", "2"], 
         SuperscriptBox["z", "2"]], "+", 
        RowBox[{"h", "[", "z", "]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"chi", "[", "z", "]"}]], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"phi", "[", "z", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Psi", "[", "z", "]"}], "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["rb", "2"], 
          SuperscriptBox["z", "2"]], "+", 
         RowBox[{"h", "[", "z", "]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"z", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "rb"}], "z"], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["z", "2"], " ", 
          RowBox[{
           SuperscriptBox["h", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "rb"]}], ")"}]}], 
     RowBox[{"rb", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["rb", "2"], 
         SuperscriptBox["z", "2"]], "+", 
        RowBox[{"h", "[", "z", "]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"chi", "[", "z", "]"}]], " ", 
      SuperscriptBox["z", "4"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["phi", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}], "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["rb", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["rb", "2"], 
         SuperscriptBox["z", "2"]], "+", 
        RowBox[{"h", "[", "z", "]"}]}], ")"}]}]], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"Psi", "[", "z", "]"}]}], "rb"]}], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["z", "3"], " ", 
          RowBox[{
           SuperscriptBox["Psi", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "rb"]}], ")"}], 
      "2"]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.46632526846138*^9, 3.46632534703732*^9}, {
   3.466325395622555*^9, 3.466325476560801*^9}, {3.4663259194227657`*^9, 
   3.466325941887063*^9}, {3.4665004417043877`*^9, 3.4665004443432093`*^9}, {
   3.47669341110747*^9, 3.476693515973604*^9}, {3.476693547814835*^9, 
   3.476693668890861*^9}, {3.476693700634275*^9, 3.476693850801476*^9}, {
   3.476693888993838*^9, 3.476694068435219*^9}, {3.47670533165515*^9, 
   3.476705411208677*^9}, {3.476792730842891*^9, 3.476792802542114*^9}, {
   3.476792866124286*^9, 3.476792936223029*^9}, {3.476793199530994*^9, 
   3.476793252012224*^9}, 3.476793285933941*^9, {3.476795882931867*^9, 
   3.476796078531633*^9}, {3.477379697766361*^9, 3.4773797225294323`*^9}, {
   3.477379766852997*^9, 3.477379843540944*^9}, {3.477379999922896*^9, 
   3.477380000067037*^9}, {3.47738003997233*^9, 3.477380092437099*^9}, {
   3.477380750021068*^9, 3.4773807591234922`*^9}, {3.477380851798834*^9, 
   3.4773808670944347`*^9}, {3.477380916784103*^9, 3.477380948960185*^9}, {
   3.477381656129459*^9, 3.477381773098669*^9}, {3.47740178525602*^9, 
   3.477401845618884*^9}, {3.477464455175735*^9, 3.4774644624190207`*^9}, {
   3.4777438616346073`*^9, 3.4777439167116833`*^9}, {3.4777440035452213`*^9, 
   3.4777441069922132`*^9}, {3.4785826498628*^9, 3.478582660766761*^9}, 
   3.478582760859805*^9, {3.478582798412454*^9, 3.478582889579585*^9}, {
   3.478582989498897*^9, 3.47858299846212*^9}, {3.478583069058697*^9, 
   3.478583074569823*^9}, {3.478583369439069*^9, 3.478583373396862*^9}, {
   3.478584229099942*^9, 3.478584236852233*^9}, {3.478584282776755*^9, 
   3.478584308921164*^9}, {3.478584690567086*^9, 3.47858469431831*^9}, 
   3.478584836352016*^9, {3.478585155204061*^9, 3.47858519010607*^9}, 
   3.478585645276777*^9, {3.478585743018551*^9, 3.478585745264096*^9}, {
   3.478585911022278*^9, 3.478585941908711*^9}, 3.478586081509692*^9, 
   3.478586840720436*^9, {3.478586998168171*^9, 3.478587001767177*^9}, {
   3.478587229453977*^9, 3.478587294949582*^9}, {3.478588154245342*^9, 
   3.478588155748085*^9}, 3.478850838326912*^9, {3.524286648611901*^9, 
   3.524286651372414*^9}, {3.524288362006043*^9, 3.524288363594532*^9}, {
   3.524288575791591*^9, 3.524288584310444*^9}, {3.524288819887348*^9, 
   3.524288821471445*^9}, 3.524289003784961*^9, {3.524289613381947*^9, 
   3.524289622874918*^9}, {3.524380538726663*^9, 3.524380543386731*^9}, {
   3.524979203516511*^9, 3.524979245032047*^9}, {3.591702192914867*^9, 
   3.591702198401647*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"r", " ", "\[Rule]", " ", "z"}], TraditionalForm]], "None"],
 "  checks"
}], "Subsection",
 CellChangeTimes->{{3.524287421532764*^9, 3.524287442707288*^9}}],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"],

Cell[, "Output"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["IR background expansions", "Subsection",
 CellChangeTimes->{{3.443459199746215*^9, 3.443459202566156*^9}, {
  3.472905516332249*^9, 3.472905535099782*^9}, {3.472905906561437*^9, 
  3.472905931713886*^9}, {3.477111272128948*^9, 3.477111278527457*^9}, {
  3.484643805990586*^9, 3.484643809237157*^9}, {3.484883710355777*^9, 
  3.484883713394188*^9}, {3.510125081996278*^9, 3.51012508398788*^9}, {
  3.510125445529352*^9, 3.510125454844202*^9}, {3.51030970955985*^9, 
  3.510309711910254*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"phiH", "[", "z_", "]"}], "=", 
   RowBox[{
    RowBox[{"phi1H", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}]}], "+", 
    RowBox[{"phi2H", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "-", "1"}], ")"}], "2"]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"PsiH", "[", "z_", "]"}], "=", 
   RowBox[{"Psi0H", "+", 
    RowBox[{"Psi1H", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}]}], "+", 
    RowBox[{"Psi2H", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "-", "1"}], ")"}], "2"]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"chiH", "[", "z_", "]"}], "=", 
   RowBox[{"chi0H", "+", 
    RowBox[{"chi1H", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}]}], "+", 
    RowBox[{"chi2H", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "-", "1"}], ")"}], "2"]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"hH", "[", "z_", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["rb", "2"]}], "+", 
    RowBox[{"h1H", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}]}], "+", 
    RowBox[{"h2H", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "-", "1"}], ")"}], "2"]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.510544930904742*^9, 3.510544930979938*^9}, {
   3.511871069097995*^9, 3.511871103251728*^9}, {3.511871289921658*^9, 
   3.511871291499903*^9}, {3.511871350801474*^9, 3.51187140829084*^9}, {
   3.511871456380824*^9, 3.511871456523088*^9}, {3.511871506655867*^9, 
   3.511871544630495*^9}, 3.511871799169704*^9, {3.511872203170137*^9, 
   3.511872218198203*^9}, {3.513945014554327*^9, 3.513945039285617*^9}, {
   3.513945219054398*^9, 3.513945255040401*^9}, {3.51395818881164*^9, 
   3.513958196932213*^9}, {3.51399786389571*^9, 3.513997871705793*^9}, {
   3.59170222576046*^9, 3.591702225916905*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["IR background order by order solution", "Subsection",
 CellChangeTimes->{{3.443459199746215*^9, 3.443459202566156*^9}, {
  3.472905516332249*^9, 3.472905535099782*^9}, {3.472905906561437*^9, 
  3.472905931713886*^9}, {3.477111272128948*^9, 3.477111278527457*^9}, {
  3.484643805990586*^9, 3.484643809237157*^9}, {3.484883710355777*^9, 
  3.484883713394188*^9}, {3.510125081996278*^9, 3.51012508398788*^9}, {
  3.510125445529352*^9, 3.510125454844202*^9}, {3.510125512651743*^9, 
  3.510125549882852*^9}, {3.510309715884237*^9, 3.510309717523504*^9}, {
  3.524289112267875*^9, 3.524289113721236*^9}}],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Background Numerics", "Section",
 CellChangeTimes->{{3.443459199746215*^9, 3.443459202566156*^9}, {
  3.472906417275369*^9, 3.472906428362313*^9}, {3.510309224964183*^9, 
  3.510309227292802*^9}, {3.517117413337912*^9, 3.517117414407741*^9}}],

Cell[CellGroupData[{

Cell["IR Background Functions", "Subsection",
 CellChangeTimes->{{3.443459199746215*^9, 3.443459202566156*^9}, {
  3.472905516332249*^9, 3.472905535099782*^9}, {3.472905906561437*^9, 
  3.472905931713886*^9}, {3.477111272128948*^9, 3.477111278527457*^9}, {
  3.484643805990586*^9, 3.484643809237157*^9}, {3.484883710355777*^9, 
  3.484883713394188*^9}, {3.510125081996278*^9, 3.51012508398788*^9}, {
  3.510125445529352*^9, 3.510125454844202*^9}, {3.510125512651743*^9, 
  3.510125549882852*^9}, {3.510147647739715*^9, 3.510147688541877*^9}, {
  3.510297892913607*^9, 3.510297896491631*^9}, {3.510578032372491*^9, 
  3.510578042468069*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"chi1H", "[", 
    RowBox[{
    "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", ",", "m_", 
     ",", "rb_"}], "]"}], ":=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["Psi0H", "2"], " ", 
      SuperscriptBox["rb", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "chi0H"], " ", 
         SuperscriptBox["L", "4"], " ", 
         SuperscriptBox["phi1H", "2"], " ", 
         SuperscriptBox["q", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["rb", "2"]}]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "chi0H"], " ", 
         SuperscriptBox["L", "2"], " ", 
         SuperscriptBox["phi1H", "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["Psi0H", "2"]}]}], ")"}], " ", 
         SuperscriptBox["rb", "2"]}]}], ")"}], "2"]]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Psi1H", "[", 
    RowBox[{
    "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", ",", "m_", 
     ",", "rb_"}], "]"}], ":=", 
   RowBox[{"Psi0H", "-", 
    FractionBox[
     RowBox[{"4", " ", 
      SuperscriptBox["m", "2"], " ", "Psi0H", " ", 
      SuperscriptBox["rb", "2"]}], 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", "chi0H"], " ", 
       SuperscriptBox["L", "2"], " ", 
       SuperscriptBox["phi1H", "2"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["Psi0H", "2"]}]}], ")"}], " ", 
       SuperscriptBox["rb", "2"]}]}]]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"h1H", "[", 
     RowBox[{
     "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", ",", "m_", 
      ",", "rb_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "4"]}], " ", 
      SuperscriptBox["\[ExponentialE]", "chi0H"], " ", 
      SuperscriptBox["phi1H", "2"]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["L", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["Psi0H", "2"]}]}], ")"}], " ", 
       SuperscriptBox["rb", "2"]}], 
      RowBox[{"2", " ", 
       SuperscriptBox["L", "2"]}]]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"chi2H", "[", 
    RowBox[{
    "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", ",", "m_", 
     ",", "rb_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{"8", " ", 
       SuperscriptBox["Psi0H", "2"], " ", 
       SuperscriptBox["rb", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"3", " ", "chi0H"}]], " ", 
          SuperscriptBox["L", "8"], " ", 
          SuperscriptBox["phi1H", "6"], " ", 
          SuperscriptBox["q", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "chi0H"}]], " ", 
          SuperscriptBox["L", "4"], " ", 
          SuperscriptBox["phi1H", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"5", " ", 
             SuperscriptBox["m", "4"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["L", "2"], " ", 
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["Psi0H", "2"]}]}], ")"}], " ", 
             SuperscriptBox["q", "2"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["L", "2"], " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", 
               RowBox[{
                SuperscriptBox["L", "2"], " ", 
                SuperscriptBox["Psi0H", "2"], " ", 
                SuperscriptBox["q", "2"]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["rb", "2"]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[ExponentialE]", "chi0H"], " ", 
          SuperscriptBox["L", "2"], " ", 
          SuperscriptBox["phi1H", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["m", "6"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", 
                SuperscriptBox["Psi0H", "2"]}]}], ")"}]}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["L", "2"], " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["L", "2"], " ", 
                SuperscriptBox["Psi0H", "2"], " ", 
                SuperscriptBox["q", "2"]}]}], ")"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["L", "2"], " ", 
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["q", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["Psi0H", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["L", "2"], " ", 
                SuperscriptBox["Psi0H", "4"], " ", 
                SuperscriptBox["q", "2"]}]}], ")"}]}], "-", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "18"}], "+", 
               RowBox[{
                SuperscriptBox["L", "2"], " ", 
                SuperscriptBox["Psi0H", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{"6", "+", 
                  SuperscriptBox["Psi0H", "2"]}], ")"}], " ", 
                SuperscriptBox["q", "2"]}]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["rb", "4"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["m", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"36", "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["m", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["Psi0H", "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["m", "4"], " ", 
             SuperscriptBox["Psi0H", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               SuperscriptBox["Psi0H", "2"]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox["rb", "6"]}]}], ")"}]}], ")"}]}], "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "chi0H"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["phi1H", "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["Psi0H", "2"]}]}], ")"}], " ", 
        SuperscriptBox["rb", "2"]}]}], ")"}], "4"]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"h2H", "[", 
    RowBox[{
    "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", ",", "m_", 
     ",", "rb_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "chi0H"}]], " ", 
       SuperscriptBox["L", "4"], " ", 
       SuperscriptBox["phi1H", "4"]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[ExponentialE]", "chi0H"], " ", 
       SuperscriptBox["L", "4"], " ", 
       SuperscriptBox["phi1H", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          SuperscriptBox["Psi0H", "2"], " ", 
          SuperscriptBox["q", "2"]}]}], ")"}], " ", 
       SuperscriptBox["rb", "2"]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"36", "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["m", "2"], " ", 
          SuperscriptBox["Psi0H", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["m", "4"], " ", 
          SuperscriptBox["Psi0H", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SuperscriptBox["Psi0H", "2"]}], ")"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["L", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{
             SuperscriptBox["m", "2"], " ", 
             SuperscriptBox["Psi0H", "2"]}]}], ")"}]}]}], ")"}], " ", 
       SuperscriptBox["rb", "4"]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", " ", 
      SuperscriptBox["L", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "chi0H"], " ", 
         SuperscriptBox["L", "2"], " ", 
         SuperscriptBox["phi1H", "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["Psi0H", "2"]}]}], ")"}], " ", 
         SuperscriptBox["rb", "2"]}]}], ")"}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Psi2H", "[", 
    RowBox[{
    "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", ",", "m_", 
     ",", "rb_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Psi0H", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"3", " ", "chi0H"}]], " ", 
         SuperscriptBox["L", "6"], " ", 
         SuperscriptBox["phi1H", "6"]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "chi0H"}]], " ", 
         SuperscriptBox["L", "4"], " ", 
         SuperscriptBox["phi1H", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["Psi0H", "2"]}]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{
               SuperscriptBox["L", "2"], " ", 
               SuperscriptBox["q", "2"]}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["rb", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[ExponentialE]", "chi0H"], " ", 
         SuperscriptBox["L", "2"], " ", 
         SuperscriptBox["phi1H", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["Psi0H", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["Psi0H", "4"]}]}], ")"}]}], "-", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", 
              RowBox[{
               SuperscriptBox["L", "2"], " ", 
               SuperscriptBox["q", "2"]}]}], ")"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              RowBox[{
               SuperscriptBox["Psi0H", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"6", "+", 
                 RowBox[{
                  SuperscriptBox["L", "2"], " ", 
                  SuperscriptBox["q", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", 
         SuperscriptBox["rb", "4"]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "216"}], "+", 
           RowBox[{"108", " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["Psi0H", "2"]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "6"], " ", 
            SuperscriptBox["Psi0H", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["Psi0H", "2"]}], "+", 
              SuperscriptBox["Psi0H", "4"]}], ")"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["m", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["Psi0H", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["Psi0H", "4"]}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox["rb", "6"]}]}], ")"}]}], ")"}], "/", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[ExponentialE]", "chi0H"], " ", 
        SuperscriptBox["L", "2"], " ", 
        SuperscriptBox["phi1H", "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["Psi0H", "2"]}]}], ")"}], " ", 
        SuperscriptBox["rb", "2"]}]}], ")"}], "3"]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"phi2H", "[", 
    RowBox[{
    "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", ",", "m_", 
     ",", "rb_"}], "]"}], ":=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"4", " ", "phi1H", " ", 
      SuperscriptBox["Psi0H", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["m", "4"]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["L", "2"], " ", 
         SuperscriptBox["q", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["L", "2"], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["Psi0H", "2"], " ", 
         SuperscriptBox["q", "2"]}]}], ")"}], " ", 
      SuperscriptBox["rb", "4"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "chi0H"], " ", 
         SuperscriptBox["L", "2"], " ", 
         SuperscriptBox["phi1H", "2"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["Psi0H", "2"]}]}], ")"}], " ", 
         SuperscriptBox["rb", "2"]}]}], ")"}], "2"]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.524291169962354*^9, 3.524291317438565*^9}, {
  3.524291920661839*^9, 3.52429197093354*^9}, {3.524380765895128*^9, 
  3.524380783707734*^9}, {3.524381190847248*^9, 3.524381270491584*^9}, {
  3.524381324553677*^9, 3.524381336941575*^9}, {3.524381606424685*^9, 
  3.52438162519871*^9}, {3.524381718118084*^9, 3.52438189301779*^9}, {
  3.524979655539328*^9, 3.524979673498206*^9}, {3.524979815124085*^9, 
  3.524979832477417*^9}, {3.524979903570431*^9, 3.524980027061366*^9}, {
  3.524980573678709*^9, 3.524980595790722*^9}, {3.591702510192749*^9, 
  3.591702579076685*^9}, {3.59170261856059*^9, 3.59170268759928*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"eqphifun", "[", 
    RowBox[{"q_", ",", "L_", ",", "m_", ",", "rb_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["q", "2"], " ", 
       RowBox[{"phi", "[", "z", "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Psi", "[", "z", "]"}], "2"]}], 
      RowBox[{
       SuperscriptBox["rb", "2"], "+", 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"h", "[", "z", "]"}]}]}]]}], "+", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", 
       SuperscriptBox["rb", "2"]}]], " ", 
     RowBox[{
      SuperscriptBox["chi", "\[Prime]",
       MultilineFunction->None], "[", "z", "]"}], " ", 
     RowBox[{
      SuperscriptBox["phi", "\[Prime]",
       MultilineFunction->None], "[", "z", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["rb", "2"]], 
     RowBox[{
      SuperscriptBox["phi", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "z", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eqpsifun", "[", 
    RowBox[{"q_", ",", "L_", ",", "m_", ",", "rb_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["m", "2"]}], 
         FractionBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["rb", "2"], "+", " ", 
            RowBox[{
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"h", "[", "z", "]"}]}]}], ")"}], 
          SuperscriptBox["L", "2"]]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"chi", "[", "z", "]"}]], " ", 
         SuperscriptBox["q", "2"], " ", 
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox[
          RowBox[{"phi", "[", "z", "]"}], "2"]}]}], ")"}], " ", 
      RowBox[{"Psi", "[", "z", "]"}]}], 
     RowBox[{"z", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["rb", "2"], "+", 
         RowBox[{
          SuperscriptBox["z", "2"], " ", 
          RowBox[{"h", "[", "z", "]"}]}]}], ")"}], "2"]}]], "+", 
    RowBox[{"2", " ", 
     FractionBox["1", 
      SuperscriptBox["rb", "2"]], 
     RowBox[{
      SuperscriptBox["Psi", "\[Prime]",
       MultilineFunction->None], "[", "z", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "2"]}], " ", 
        RowBox[{
         SuperscriptBox["chi", "\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], 
          SuperscriptBox["rb", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["z", "3"], " ", 
          RowBox[{
           SuperscriptBox["h", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}]}], 
        RowBox[{
         RowBox[{"z", " ", 
          SuperscriptBox["rb", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"h", "[", "z", "]"}]}]}]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Psi", "[", "z", "]"}], "+", 
       RowBox[{"z", " ", 
        RowBox[{
         SuperscriptBox["Psi", "\[Prime]",
          MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], 
     FractionBox["1", 
      SuperscriptBox["rb", "2"]]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["rb", "2"]], "z", " ", 
     RowBox[{
      SuperscriptBox["Psi", "\[Prime]\[Prime]",
       MultilineFunction->None], "[", "z", "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eqchifun", "[", 
    RowBox[{"q_", ",", "L_", ",", "m_", ",", "rb_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"rb", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"chi", "[", "z", "]"}]], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["z", "3"], " ", 
      SuperscriptBox[
       RowBox[{"phi", "[", "z", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Psi", "[", "z", "]"}], "2"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["rb", "2"], "+", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"h", "[", "z", "]"}]}]}], ")"}], "2"]], "-", 
    RowBox[{
     FractionBox["1", "rb"], 
     RowBox[{
      SuperscriptBox["chi", "\[Prime]",
       MultilineFunction->None], "[", "z", "]"}]}], "+", 
    RowBox[{"z", " ", 
     FractionBox["1", "rb"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Psi", "[", "z", "]"}], "+", 
        RowBox[{"z", " ", 
         RowBox[{
          SuperscriptBox["Psi", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}]}], ")"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eqhfun", "[", 
    RowBox[{"q_", ",", "L_", ",", "m_", ",", "rb_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["z", "2"], 
     SuperscriptBox["rb", "2"]], "-", 
    FractionBox["3", 
     RowBox[{
      SuperscriptBox["L", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["rb", "2"], 
         SuperscriptBox["z", "2"]], "+", 
        RowBox[{"h", "[", "z", "]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"Psi", "[", "z", "]"}], "2"]}], 
     RowBox[{"2", 
      SuperscriptBox["L", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["rb", "2"], 
         SuperscriptBox["z", "2"]], "+", 
        RowBox[{"h", "[", "z", "]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"chi", "[", "z", "]"}]], " ", 
      SuperscriptBox["q", "2"], " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"phi", "[", "z", "]"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"Psi", "[", "z", "]"}], "2"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["rb", "2"], 
          SuperscriptBox["z", "2"]], "+", 
         RowBox[{"h", "[", "z", "]"}]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{"z", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", "rb"}], "z"], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["z", "2"], " ", 
          RowBox[{
           SuperscriptBox["h", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "rb"]}], ")"}]}], 
     RowBox[{"rb", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["rb", "2"], 
         SuperscriptBox["z", "2"]], "+", 
        RowBox[{"h", "[", "z", "]"}]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"chi", "[", "z", "]"}]], " ", 
      SuperscriptBox["z", "4"], " ", 
      SuperscriptBox[
       RowBox[{
        SuperscriptBox["phi", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}], "2"]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["rb", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         SuperscriptBox["rb", "2"], 
         SuperscriptBox["z", "2"]], "+", 
        RowBox[{"h", "[", "z", "]"}]}], ")"}]}]], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"Psi", "[", "z", "]"}]}], "rb"]}], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["z", "3"], " ", 
          RowBox[{
           SuperscriptBox["Psi", "\[Prime]",
            MultilineFunction->None], "[", "z", "]"}]}], "rb"]}], ")"}], 
      "2"]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.46632526846138*^9, 3.46632534703732*^9}, {
   3.466325395622555*^9, 3.466325476560801*^9}, {3.4663259194227657`*^9, 
   3.466325941887063*^9}, {3.4665004417043877`*^9, 3.4665004443432093`*^9}, {
   3.47669341110747*^9, 3.476693515973604*^9}, {3.476693547814835*^9, 
   3.476693668890861*^9}, {3.476693700634275*^9, 3.476693850801476*^9}, {
   3.476693888993838*^9, 3.476694068435219*^9}, {3.47670533165515*^9, 
   3.476705411208677*^9}, {3.476792730842891*^9, 3.476792802542114*^9}, {
   3.476792866124286*^9, 3.476792936223029*^9}, {3.476793199530994*^9, 
   3.476793252012224*^9}, 3.476793285933941*^9, {3.476795882931867*^9, 
   3.476796078531633*^9}, {3.477379697766361*^9, 3.4773797225294323`*^9}, {
   3.477379766852997*^9, 3.477379843540944*^9}, {3.477379999922896*^9, 
   3.477380000067037*^9}, {3.47738003997233*^9, 3.477380092437099*^9}, {
   3.477380750021068*^9, 3.4773807591234922`*^9}, {3.477380851798834*^9, 
   3.4773808670944347`*^9}, {3.477380916784103*^9, 3.477380948960185*^9}, {
   3.477381656129459*^9, 3.477381773098669*^9}, {3.47740178525602*^9, 
   3.477401845618884*^9}, {3.477464455175735*^9, 3.4774644624190207`*^9}, {
   3.4777438616346073`*^9, 3.4777439167116833`*^9}, {3.4777440035452213`*^9, 
   3.4777441069922132`*^9}, {3.4785826498628*^9, 3.478582660766761*^9}, 
   3.478582760859805*^9, {3.478582798412454*^9, 3.478582889579585*^9}, {
   3.478582989498897*^9, 3.47858299846212*^9}, {3.478583069058697*^9, 
   3.478583074569823*^9}, {3.478583369439069*^9, 3.478583373396862*^9}, {
   3.478584229099942*^9, 3.478584236852233*^9}, {3.478584282776755*^9, 
   3.478584308921164*^9}, {3.478584690567086*^9, 3.47858469431831*^9}, 
   3.478584836352016*^9, {3.478585155204061*^9, 3.47858519010607*^9}, 
   3.478585645276777*^9, {3.478585743018551*^9, 3.478585745264096*^9}, {
   3.478585911022278*^9, 3.478585941908711*^9}, 3.478586081509692*^9, 
   3.478586840720436*^9, {3.478586998168171*^9, 3.478587001767177*^9}, {
   3.478587229453977*^9, 3.478587294949582*^9}, {3.478588154245342*^9, 
   3.478588155748085*^9}, 3.478850838326912*^9, {3.524286648611901*^9, 
   3.524286651372414*^9}, {3.524288362006043*^9, 3.524288363594532*^9}, {
   3.524288575791591*^9, 3.524288584310444*^9}, {3.524288819887348*^9, 
   3.524288821471445*^9}, 3.524289003784961*^9, {3.524289613381947*^9, 
   3.524289622874918*^9}, {3.524291662430268*^9, 3.52429170772404*^9}, {
   3.524380790260103*^9, 3.524380800833405*^9}, {3.524381380239292*^9, 
   3.524381427902309*^9}, {3.524979677832335*^9, 3.524979688931853*^9}, {
   3.524980061602558*^9, 3.524980087927102*^9}, {3.524980598829359*^9, 
   3.524980605353698*^9}, {3.591702718746503*^9, 3.591702753262423*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"phiIR", "[", 
    RowBox[{
    "z_", ",", "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", 
     ",", "m_", ",", "rb_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"phi1H", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"phi2H", "[", 
      RowBox[{
      "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
       "rb"}], "]"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "-", "1"}], ")"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"phiPIR", "[", 
    RowBox[{
    "z_", ",", "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", 
     ",", "m_", ",", "rb_"}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"-", "phi1H"}], "+", 
    RowBox[{"2", 
     RowBox[{"phi2H", "[", 
      RowBox[{
      "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
       "rb"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"z", "-", "1"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PsiIR", "[", 
    RowBox[{
    "z_", ",", "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", 
     ",", "m_", ",", "rb_"}], "]"}], ":=", 
   RowBox[{"Psi0H", "+", 
    RowBox[{
     RowBox[{"Psi1H", "[", 
      RowBox[{
      "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
       "rb"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Psi2H", "[", 
      RowBox[{
      "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
       "rb"}], "]"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "-", "1"}], ")"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PsiPIR", "[", 
    RowBox[{
    "z_", ",", "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", 
     ",", "m_", ",", "rb_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"Psi1H", "[", 
      RowBox[{
      "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
       "rb"}], "]"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"Psi2H", "[", 
      RowBox[{
      "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
       "rb"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"z", "-", "1"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"chiIR", "[", 
    RowBox[{
    "z_", ",", "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", 
     ",", "m_", ",", "rb_"}], "]"}], ":=", 
   RowBox[{"chi0H", "+", 
    RowBox[{
     RowBox[{"chi1H", "[", 
      RowBox[{
      "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
       "rb"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"chi2H", "[", 
      RowBox[{
      "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
       "rb"}], "]"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "-", "1"}], ")"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hIR", "[", 
    RowBox[{
    "z_", ",", "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", 
     ",", "m_", ",", "rb_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["rb", "2"]}], "+", " ", 
    RowBox[{
     RowBox[{"h1H", "[", 
      RowBox[{
      "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
       "rb"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"h2H", "[", 
      RowBox[{
      "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
       "rb"}], "]"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "-", "1"}], ")"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vIR", "[", 
    RowBox[{
    "z_", ",", "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", 
     ",", "m_", ",", "rb_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"v1H", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"v2H", "[", 
      RowBox[{
      "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
       "rb"}], "]"}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"z", "-", "1"}], ")"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"vPIR", "[", 
    RowBox[{
    "z_", ",", "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", 
     ",", "m_", ",", "rb_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", "v1H"}], "+", 
    RowBox[{"2", 
     RowBox[{"v2H", "[", 
      RowBox[{
      "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
       "rb"}], "]"}], 
     RowBox[{"(", 
      RowBox[{"z", "-", "1"}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.476706466626426*^9, 3.476706514178688*^9}, {
   3.476706544524792*^9, 3.476706544914309*^9}, {3.476706579476328*^9, 
   3.476706579709419*^9}, {3.476707221368799*^9, 3.476707261126739*^9}, {
   3.477049325783899*^9, 3.477049385042453*^9}, {3.47704941905873*^9, 
   3.477049430351391*^9}, {3.477049469520098*^9, 3.477049484004879*^9}, {
   3.477049559235618*^9, 3.477049813540711*^9}, {3.477049864797384*^9, 
   3.477050027261677*^9}, {3.477050649133102*^9, 3.477050655010818*^9}, {
   3.477050703198698*^9, 3.477050721747512*^9}, {3.477050753187483*^9, 
   3.477050763201041*^9}, {3.477050893183117*^9, 3.477050912550664*^9}, {
   3.477050946233284*^9, 3.477050967263686*^9}, {3.477051457155594*^9, 
   3.477051546852366*^9}, {3.477051608463915*^9, 3.477051656462196*^9}, {
   3.477051763309445*^9, 3.477051791216957*^9}, {3.477051858534389*^9, 
   3.477051911235211*^9}, {3.477052261407067*^9, 3.477052266623199*^9}, {
   3.477052407626539*^9, 3.477052416349686*^9}, {3.47705311605905*^9, 
   3.477053127327916*^9}, {3.477053184143514*^9, 3.477053185252005*^9}, {
   3.477053220109629*^9, 3.477053220381786*^9}, {3.477053260365517*^9, 
   3.477053344112895*^9}, {3.477112134742379*^9, 3.477112144513856*^9}, {
   3.4773884869115267`*^9, 3.47738848725502*^9}, {3.477388540122183*^9, 
   3.477388814251789*^9}, {3.4773889071061993`*^9, 3.477389088468083*^9}, {
   3.4774020130430593`*^9, 3.477402127945826*^9}, {3.477403243372439*^9, 
   3.477403379218308*^9}, {3.4774594743469353`*^9, 3.477459531518255*^9}, {
   3.47745957580538*^9, 3.4774596714585037`*^9}, {3.4774597544704742`*^9, 
   3.47745975967493*^9}, {3.477459796303234*^9, 3.4774598615725307`*^9}, {
   3.477464289329218*^9, 3.477464431223598*^9}, {3.477464909560979*^9, 
   3.4774649456890993`*^9}, {3.477465183312293*^9, 3.477465192760858*^9}, 
   3.477465227482239*^9, {3.477744740996745*^9, 3.477744899207843*^9}, {
   3.477744966544775*^9, 3.477744973999422*^9}, {3.4777450050113573`*^9, 
   3.477745206761189*^9}, {3.477804333949266*^9, 3.477804334866946*^9}, {
   3.478241522212317*^9, 3.4782416133227654`*^9}, {3.478241724489018*^9, 
   3.4782418272611837`*^9}, {3.478344133343565*^9, 3.4783441371431007`*^9}, {
   3.478344176579275*^9, 3.4783442001522617`*^9}, {3.4783442579872217`*^9, 
   3.478344374631487*^9}, {3.478344420391376*^9, 3.47834443977538*^9}, {
   3.478588314808731*^9, 3.478588421678648*^9}, {3.478588589469402*^9, 
   3.47858879273164*^9}, {3.478589024747786*^9, 3.478589057695892*^9}, {
   3.478590588902765*^9, 3.478590596824261*^9}, {3.478590681380056*^9, 
   3.47859069833419*^9}, 3.478851011669254*^9, {3.484885464423009*^9, 
   3.48488547181069*^9}, {3.510119359931279*^9, 3.510119370112414*^9}, {
   3.510545124760752*^9, 3.510545194813309*^9}, {3.510545269241147*^9, 
   3.510545308782293*^9}, 3.510547016982241*^9, {3.511935255788908*^9, 
   3.511935282293524*^9}, {3.511935314286555*^9, 3.511935337589939*^9}, {
   3.511935399648666*^9, 3.511935419996178*^9}, {3.511935461024379*^9, 
   3.511935546804654*^9}, {3.511936381048894*^9, 3.511936383796419*^9}, {
   3.513998555701249*^9, 3.513998560286532*^9}, {3.513998608265245*^9, 
   3.513998623083453*^9}, {3.513999654178863*^9, 3.513999737703429*^9}, {
   3.518850302430017*^9, 3.518850354266739*^9}, {3.518850656798387*^9, 
   3.518850716855025*^9}, 3.51885170274819*^9, {3.524291607420873*^9, 
   3.524291619278745*^9}, {3.524291653450223*^9, 3.524291721243538*^9}, {
   3.52429198424073*^9, 3.524292108845333*^9}, {3.524292166794664*^9, 
   3.524292172033465*^9}, {3.524292211713732*^9, 3.524292223980722*^9}, {
   3.524980608251489*^9, 3.524980668840729*^9}, {3.591702764964325*^9, 
   3.591702805700894*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Background numerical solution", "Subsection",
 CellChangeTimes->{{3.443459199746215*^9, 3.443459202566156*^9}, {
  3.472905516332249*^9, 3.472905535099782*^9}, {3.472905906561437*^9, 
  3.472905931713886*^9}, {3.477111272128948*^9, 3.477111278527457*^9}, {
  3.484643805990586*^9, 3.484643809237157*^9}, {3.484883710355777*^9, 
  3.484883713394188*^9}, {3.510125081996278*^9, 3.51012508398788*^9}, {
  3.510125445529352*^9, 3.510125454844202*^9}, {3.510125512651743*^9, 
  3.510125549882852*^9}, {3.510147714388517*^9, 3.510147716840695*^9}, {
  3.510578019121973*^9, 3.510578024512284*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"small", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "9"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"delta", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "10"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sol", "[", 
   RowBox[{
    RowBox[{"phi1H_", "?", "NumberQ"}], ",", 
    RowBox[{"Psi0H_", "?", "NumberQ"}], ",", 
    RowBox[{"chi0H_", "?", "NumberQ"}], ",", "q_", ",", "L_", ",", "m_", ",", 
    "rb_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"NDSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"eqphifun", "[", 
         RowBox[{"q", ",", "L", ",", "m", ",", "rb"}], "]"}], "\[Equal]", 
        "0"}], ",", 
       RowBox[{
        RowBox[{"eqpsifun", "[", 
         RowBox[{"q", ",", "L", ",", "m", ",", "rb"}], "]"}], "==", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"eqchifun", "[", 
         RowBox[{"q", ",", "L", ",", "m", ",", "rb"}], "]"}], "\[Equal]", 
        "0"}], ",", 
       RowBox[{
        RowBox[{"eqhfun", "[", 
         RowBox[{"q", ",", "L", ",", "m", ",", "rb"}], "]"}], "==", "0"}], 
       ",", 
       RowBox[{
        RowBox[{"phi", "[", 
         RowBox[{"1", "-", "small"}], "]"}], "==", 
        RowBox[{"phiIR", "[", 
         RowBox[{
          RowBox[{"1", "-", "small"}], ",", "phi1H", ",", "Psi0H", ",", 
          "chi0H", ",", "q", ",", "L", ",", "m", ",", "rb"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"Psi", "[", 
         RowBox[{"1", "-", "small"}], "]"}], "\[Equal]", 
        RowBox[{"PsiIR", "[", 
         RowBox[{
          RowBox[{"1", "-", "small"}], ",", "phi1H", ",", "Psi0H", ",", 
          "chi0H", ",", "q", ",", "L", ",", "m", ",", "rb"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"chi", "[", 
         RowBox[{"1", "-", "small"}], "]"}], "\[Equal]", 
        RowBox[{"chiIR", "[", 
         RowBox[{
          RowBox[{"1", "-", "small"}], ",", "phi1H", ",", "Psi0H", ",", 
          "chi0H", ",", "q", ",", "L", ",", "m", ",", "rb"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{"h", "[", 
         RowBox[{"1", "-", "small"}], "]"}], "\[Equal]", 
        RowBox[{"hIR", "[", 
         RowBox[{
          RowBox[{"1", "-", "small"}], ",", "phi1H", ",", "Psi0H", ",", 
          "chi0H", ",", "q", ",", "L", ",", "m", ",", "rb"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"phi", "'"}], "[", 
         RowBox[{"1", "-", "small"}], "]"}], "\[Equal]", 
        RowBox[{"phiPIR", "[", 
         RowBox[{
          RowBox[{"1", "-", "small"}], ",", "phi1H", ",", "Psi0H", ",", 
          "chi0H", ",", "q", ",", "L", ",", "m", ",", "rb"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Psi", "'"}], "[", 
         RowBox[{"1", "-", "small"}], "]"}], "\[Equal]", 
        RowBox[{"PsiPIR", "[", 
         RowBox[{
          RowBox[{"1", "-", "small"}], ",", "phi1H", ",", "Psi0H", ",", 
          "chi0H", ",", "q", ",", "L", ",", "m", ",", "rb"}], "]"}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"phi", ",", "Psi", ",", "chi", ",", "h"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"1", "-", "small"}], ",", "delta"}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "40"}], ",", 
     RowBox[{"MaxSteps", "\[Rule]", 
      SuperscriptBox["10", "6"]}], ",", 
     RowBox[{"Method", "\[Rule]", "\"\<Automatic\>\""}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Off", "[", 
  RowBox[{"NDSolve", "::", "\"\<precw\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.47671212072737*^9, 3.476712138663922*^9}, {
   3.477050104134506*^9, 3.477050167416857*^9}, {3.477050606995613*^9, 
   3.47705061227161*^9}, {3.477050659476388*^9, 3.477050663289278*^9}, {
   3.477051038663238*^9, 3.477051043014675*^9}, {3.477051217852005*^9, 
   3.477051220512264*^9}, {3.477052489938743*^9, 3.477052505048038*^9}, {
   3.477053420226568*^9, 3.477053429447661*^9}, {3.477111684433916*^9, 
   3.477111769398605*^9}, {3.477112184504929*^9, 3.477112185111688*^9}, {
   3.477389306440877*^9, 3.477389522717152*^9}, {3.477390508247457*^9, 
   3.477390518300994*^9}, {3.4773908040706587`*^9, 3.477390813342532*^9}, {
   3.477390849944373*^9, 3.477390850584051*^9}, {3.477402234331273*^9, 
   3.477402242153178*^9}, {3.477402281980731*^9, 3.47740228233897*^9}, {
   3.477402313676198*^9, 3.47740232544382*^9}, {3.477402781188409*^9, 
   3.477402790802615*^9}, {3.477464977276726*^9, 3.477464993547117*^9}, {
   3.47746503291741*^9, 3.477465077118347*^9}, {3.477465291679652*^9, 
   3.477465292085438*^9}, {3.477745215644437*^9, 3.477745345170862*^9}, {
   3.477828662913557*^9, 3.4778286753161383`*^9}, {3.477828874937743*^9, 
   3.477828894423921*^9}, {3.477828988811431*^9, 3.4778289907468348`*^9}, {
   3.478589892154813*^9, 3.478589943228425*^9}, {3.479269850921875*^9, 
   3.479269865140625*^9}, {3.479270409609375*^9, 3.4792704148125*^9}, {
   3.479270545578125*^9, 3.479270549234375*^9}, {3.47927058953125*^9, 
   3.47927059115625*^9}, {3.479270669984375*^9, 3.479270671578125*^9}, {
   3.479270789203125*^9, 3.4792707926875*^9}, {3.479536588530142*^9, 
   3.479536591742606*^9}, {3.479540904131034*^9, 3.479540908774151*^9}, {
   3.479634360781071*^9, 3.479634386212332*^9}, {3.479634456064011*^9, 
   3.479634490440785*^9}, {3.479634529735789*^9, 3.47963455010638*^9}, {
   3.479634588106387*^9, 3.479634612649601*^9}, {3.479634842551025*^9, 
   3.479634849073057*^9}, {3.479635431596163*^9, 3.479635435939469*^9}, 
   3.479635517400167*^9, 3.483940315240864*^9, 3.48394044805966*^9, {
   3.510119379622336*^9, 3.510119392167355*^9}, {3.510545313957345*^9, 
   3.510545349999808*^9}, {3.510546289419075*^9, 3.510546291854574*^9}, {
   3.510568966036564*^9, 3.510568967941012*^9}, {3.510578155272279*^9, 
   3.510578180436594*^9}, {3.511607002864733*^9, 3.511607004291115*^9}, 
   3.511672675246786*^9, 3.511672738370589*^9, {3.511673628562508*^9, 
   3.51167362886117*^9}, {3.511673857047106*^9, 3.511673857423098*^9}, {
   3.511762722179439*^9, 3.511762724314988*^9}, {3.511762755436829*^9, 
   3.511762755810401*^9}, 3.511762879120208*^9, 3.511762920348576*^9, {
   3.511763006140738*^9, 3.511763016391902*^9}, 3.511764176606726*^9, 
   3.511848544097664*^9, {3.511866868973865*^9, 3.511866869286188*^9}, 
   3.511867360190547*^9, {3.511947448964444*^9, 3.511947450228581*^9}, 
   3.511948230518312*^9, 3.511948889273753*^9, 3.512098817815485*^9, 
   3.512098875411971*^9, 3.512099083714321*^9, 3.512100893056234*^9, 
   3.512103967673638*^9, 3.51210709324779*^9, 3.5121072546074*^9, {
   3.512108635105666*^9, 3.512108636704912*^9}, 3.512108741253316*^9, 
   3.512108942300891*^9, 3.512109238283463*^9, {3.512109537226677*^9, 
   3.512109540659469*^9}, 3.512110349493662*^9, {3.512110820121465*^9, 
   3.512110823668978*^9}, 3.512215190270347*^9, 3.512219475571914*^9, {
   3.513998653981599*^9, 3.513998705793664*^9}, {3.513999769088504*^9, 
   3.513999790767464*^9}, {3.513999959047493*^9, 3.513999959582506*^9}, {
   3.517024945087361*^9, 3.517024945351899*^9}, 3.517027040762942*^9, {
   3.517030424001168*^9, 3.517030424614269*^9}, 3.517034477949956*^9, {
   3.518850729884964*^9, 3.518850747885341*^9}, {3.518862833155212*^9, 
   3.518862865769454*^9}, {3.518862922255594*^9, 3.51886293012153*^9}, {
   3.518862970893771*^9, 3.518862984331209*^9}, {3.5249806740805*^9, 
   3.524980706236063*^9}, 3.52553664791107*^9, 3.525587741665055*^9, {
   3.525588475822545*^9, 3.5255884760864*^9}, {3.591702822055458*^9, 
   3.591702854366518*^9}, 3.591704019592812*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"myphi", "[", 
   RowBox[{
    RowBox[{"phi1H_", "?", "NumberQ"}], ",", 
    RowBox[{"Psi0H_", "?", "NumberQ"}], ",", 
    RowBox[{"chi0H_", "?", "NumberQ"}], ",", "q_", ",", "L_", ",", "m_", ",", 
    "rb_"}], "]"}], ":=", 
  RowBox[{"phi", "/.", 
   RowBox[{"sol", "[", 
    RowBox[{
    "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
     "rb"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"myPsi", "[", 
   RowBox[{
    RowBox[{"phi1H_", "?", "NumberQ"}], ",", 
    RowBox[{"Psi0H_", "?", "NumberQ"}], ",", 
    RowBox[{"chi0H_", "?", "NumberQ"}], ",", "q_", ",", "L_", ",", "m_", ",", 
    "rb_"}], "]"}], ":=", 
  RowBox[{"Psi", "/.", 
   RowBox[{"sol", "[", 
    RowBox[{
    "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
     "rb"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"mychi", "[", 
   RowBox[{
    RowBox[{"phi1H_", "?", "NumberQ"}], ",", 
    RowBox[{"Psi0H_", "?", "NumberQ"}], ",", 
    RowBox[{"chi0H_", "?", "NumberQ"}], ",", "q_", ",", "L_", ",", "m_", ",", 
    "rb_"}], "]"}], ":=", 
  RowBox[{"chi", "/.", 
   RowBox[{"sol", "[", 
    RowBox[{
    "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
     "rb"}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"myh", "[", 
   RowBox[{
    RowBox[{"phi1H_", "?", "NumberQ"}], ",", 
    RowBox[{"Psi0H_", "?", "NumberQ"}], ",", 
    RowBox[{"chi0H_", "?", "NumberQ"}], ",", "q_", ",", "L_", ",", "m_", ",", 
    "rb_"}], "]"}], ":=", 
  RowBox[{"h", "/.", 
   RowBox[{"sol", "[", 
    RowBox[{
    "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
     "rb"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.510545357271784*^9, 3.51054538649048*^9}, 
   3.513402335147342*^9, {3.513998720729936*^9, 3.513998769325374*^9}, 
   3.513999809638567*^9, 3.514000039627652*^9, {3.518850757677998*^9, 
   3.518850782945002*^9}, {3.524980713531764*^9, 3.524980731382454*^9}, {
   3.59170285920705*^9, 3.591702881645786*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Temperature and Condensate", "Subsection",
 CellChangeTimes->{{3.443459199746215*^9, 3.443459202566156*^9}, {
  3.472905516332249*^9, 3.472905535099782*^9}, {3.472905906561437*^9, 
  3.472905931713886*^9}, {3.477111272128948*^9, 3.477111278527457*^9}, {
  3.484643805990586*^9, 3.484643809237157*^9}, {3.484883710355777*^9, 
  3.484883713394188*^9}, {3.510125081996278*^9, 3.51012508398788*^9}, {
  3.510125445529352*^9, 3.510125454844202*^9}, {3.510125512651743*^9, 
  3.510125549882852*^9}, {3.510147714388517*^9, 3.510147716840695*^9}, {
  3.51057786052676*^9, 3.510577862520599*^9}, {3.511260107782901*^9, 
  3.51126011459449*^9}, {3.512098440453812*^9, 3.512098441470573*^9}, {
  3.512124534642285*^9, 3.512124538603209*^9}, {3.513482285925862*^9, 
  3.513482312140852*^9}, {3.515583572578807*^9, 3.515583574462195*^9}, {
  3.517723613854616*^9, 3.517723616704023*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Temp", "[", 
   RowBox[{
   "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", ",", "rb_", 
    ",", "\[Mu]_", ",", "m_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"12", "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["Psi0H", "2"]}]}], ")"}], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox["chi0H", "2"]}]]}], "-", 
     RowBox[{
      SuperscriptBox["L", "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["phi1H", "rb"], ")"}], "2"], 
      SuperscriptBox["\[ExponentialE]", 
       FractionBox["chi0H", "2"]]}]}], ")"}], 
   FractionBox["rb", 
    RowBox[{"16", " ", "\[Pi]", " ", 
     SuperscriptBox["L", "2"]}]], 
   FractionBox["1", "\[Mu]"]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"O1", "[", 
   RowBox[{
   "z_", ",", "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", 
    ",", "m_", ",", "rb_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"myPsi", "[", 
      RowBox[{
      "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
       "rb"}], "]"}], "[", "z", "]"}], "rb"}], "-", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"myPsi", "[", 
       RowBox[{
       "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",",
         "rb"}], "]"}], "'"}], "[", "z", "]"}], " ", "rb", " ", 
    "z"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"O2", "[", 
   RowBox[{
   "z_", ",", "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", 
    ",", "m_", ",", "rb_"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["rb", 
    RowBox[{"2", " "}]], 
   RowBox[{
    RowBox[{
     RowBox[{"myPsi", "[", 
      RowBox[{
      "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
       "rb"}], "]"}], "'"}], "[", "z", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"en", "[", 
   RowBox[{
   "z_", ",", "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", 
    ",", "m_", ",", "rb_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "2"}], "rb", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"myh", "[", 
      RowBox[{
      "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
       "rb"}], "]"}], "'"}], "[", "z", "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho", "[", 
   RowBox[{
   "z_", ",", "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", 
    ",", "m_", ",", "rb_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "rb"}], " ", 
   RowBox[{
    RowBox[{
     RowBox[{"myphi", "[", 
      RowBox[{
      "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
       "rb"}], "]"}], "'"}], "[", "z", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.517554017275144*^9, 3.517554036648305*^9}, {
   3.518850805556595*^9, 3.518850808902924*^9}, {3.518851013697286*^9, 
   3.518851016245347*^9}, {3.518851256148943*^9, 3.518851256381014*^9}, {
   3.524293265504101*^9, 3.524293271576701*^9}, 3.52429524050641*^9, {
   3.52429531141608*^9, 3.524295315827917*^9}, {3.524299937382653*^9, 
   3.524299943304974*^9}, {3.524381937585129*^9, 3.524381943159818*^9}, {
   3.5249807633092*^9, 3.52498076677198*^9}, {3.525586406396479*^9, 
   3.525586406874029*^9}, {3.52558644082907*^9, 3.525586483046715*^9}, 
   3.526701114806094*^9, {3.591702889711602*^9, 3.591702926004536*^9}, 
   3.591704065949663*^9, {3.591945970913675*^9, 3.591946010354965*^9}, {
   3.591946079380646*^9, 3.591946083665734*^9}, {3.591946298114407*^9, 
   3.591946298769516*^9}, {3.59202709503832*^9, 3.5920271062840767`*^9}, {
   3.592027139761487*^9, 3.5920271405082273`*^9}, {3.5940544026953707`*^9, 
   3.594054407316738*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.5940543702806253`*^9, 3.594054400995179*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Uv Analysis", "Subsection",
 CellChangeTimes->{{3.443459199746215*^9, 3.443459202566156*^9}, {
  3.472905516332249*^9, 3.472905535099782*^9}, {3.472905906561437*^9, 
  3.472905931713886*^9}, {3.477111272128948*^9, 3.477111278527457*^9}, {
  3.484643805990586*^9, 3.484643809237157*^9}, {3.484883710355777*^9, 
  3.484883713394188*^9}, {3.510125081996278*^9, 3.51012508398788*^9}, {
  3.510125445529352*^9, 3.510125454844202*^9}, {3.510125512651743*^9, 
  3.510125549882852*^9}, {3.510147714388517*^9, 3.510147716840695*^9}, {
  3.51057786052676*^9, 3.510577862520599*^9}, {3.511260107782901*^9, 
  3.51126011459449*^9}, {3.512098440453812*^9, 3.512098441470573*^9}, {
  3.512124534642285*^9, 3.512124538603209*^9}, {3.513482285925862*^9, 
  3.513482312140852*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"phizero", "[", "z_", "]"}], " ", "=", " ", 
  RowBox[{"mu", "-", 
   RowBox[{"rho", " ", 
    FractionBox["z", "rbb"]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Psizero", "[", "z_", "]"}], " ", "=", 
  RowBox[{
   RowBox[{
    FractionBox["C1", 
     SuperscriptBox["rbb", 
      RowBox[{"3", "-", "\[Lambda]"}]]], " ", 
    SuperscriptBox["z", 
     RowBox[{"2", "-", "\[Lambda]"}]]}], "+", 
   RowBox[{
    FractionBox["C2", 
     SuperscriptBox["rbb", "\[Lambda]"]], 
    SuperscriptBox["z", 
     RowBox[{"\[Lambda]", "-", "1"}]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hzero", "[", "z_", "]"}], "=", 
  RowBox[{"-", 
   FractionBox[
    RowBox[{"z", " ", "\[Epsilon]"}], 
    RowBox[{"2", "rbb"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"chizero", "[", "z_", "]"}], "=", 
  RowBox[{"-", 
   RowBox[{"Log", "[", 
    RowBox[{"1", "+", "a"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"temprels", " ", "=", " ", 
  RowBox[{
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"phizero", "[", "z", "]"}], "\[Equal]", "phi0"}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"phizero", "'"}], "[", "z", "]"}], "\[Equal]", "phip"}], ",", 
       RowBox[{
        RowBox[{"Psizero", "[", "z", "]"}], "\[Equal]", "Psi0"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Psizero", "'"}], "[", "z", "]"}], "\[Equal]", "Psip"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"hzero", "'"}], "[", "z", "]"}], "\[Equal]", "hp"}], ",", 
       RowBox[{
        RowBox[{"chizero", "[", "z", "]"}], "\[Equal]", "chi0"}]}], "}"}], 
     " ", ",", " ", 
     RowBox[{"{", 
      RowBox[{
      "mu", ",", "rho", ",", "C1", ",", "C2", ",", "\[Epsilon]", ",", "a"}], 
      "}"}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"bryvalues", "=", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "mu", ",", "rho", ",", "C1", ",", "C2", ",", "\[Epsilon]", ",", "a"}], 
       "}"}], " ", "/.", " ", "temprels"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"z", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzn0s1HEAx/HrjO08DNtZ5Wk5Tzl1hHkonft5GOpOF0N24ZyHzbOaEqqZ
FnNqaxYbPXg+jYYmZMSYsUh0KLUpO3b8ThIlUqu+n/vjs9c/nz/eNrLs8GQm
g8HwIYPSOol44wpNtdOnI6DQyuMa7C9P1Cocmlj72EJTVbXbWnWnvLa9P9NU
am/RDlSbRIT4EL+6d4fC2ZQZ34tEvk2CHxwyWvY9u0pTXCmLD3WWHP2hOr9P
Al32BgpFRIah3S3ofOLOACwYjRmEioPSDRgbL9uDs7lRnj+Ickk0Be1WwkVw
l50nhhaTXTchX+f1XdgZ2KBXu0ZTnoMyFhQbeBvDed16U6iM/GcGK+wuWMDv
71I5L4ncMQdX6FnyXAhjNOMieLXIXR1E01RxhVRrQlnYFiyY69ZqpxzKSyQe
ke8WwpXKn8XQ+pFZGRx7on8Pdm7tVMCcwLi36UR9V9kctO5tX4QPbzR8gpb7
0ytwM5m1CguWNjIziFuR65egmhl5MpN43bfcF7YqxAL4IWOVgkEpmvPeGpr6
tvdXq8oiKQoqA6YkMOHweAJ8Iwq+DB8kDzRDhyWTNsg5dqDZhxgl7WyByulK
jh9xnu3mBF+MB/AgpzHKBWrKbEPgJpN9BrbZMiVQ7NmTBLcVNlwB8fFMnDOU
dxh6QfZ6+ilo3FMTAR1L7OPhfmN/qfbvH10OBRm3q9LQG/i7Gvr1ZbWriNXF
rC5Iz3UNw1bp2giUWtlOwGB+7yQ8Lsx5D2sK6QV4SBHPW0ZfW5grnGhqqlrg
aihTI1EN1Htq0J/O01Bf6kMHYJ1ycRhWq36NQk64pU4mUZ54XxcyVCs5sQEa
yvzZbi7kmXdkxRGP5iqzIct7+Vw20f6VOBwK8kvd6kc01B+nNA/4HygF9DQ=

  "]],

Cell[BoxData[
 RowBox[{"mu", "-", 
  FractionBox[
   RowBox[{"rho", " ", "z"}], "rbb"]}]], "Output",
 CellChangeTimes->{
  3.5242995211583*^9, 3.524381949912039*^9, 3.524401812587621*^9, 
   3.524804051788109*^9, 3.524807712951489*^9, 3.524830621074097*^9, 
   3.524980174006889*^9, 3.524980880068879*^9, 3.524981652583689*^9, 
   3.524984901732008*^9, 3.524985067378093*^9, {3.524985413445212*^9, 
   3.52498543864181*^9}, 3.524991746441093*^9, 3.524991939293428*^9, 
   3.524992243683821*^9, 3.524994863703547*^9, 3.524995606763785*^9, 
   3.524996573165973*^9, 3.524997176965264*^9, 3.524997371368127*^9, 
   3.525000373769425*^9, 3.52500146430852*^9, 3.525002243023437*^9, 
   3.525002739104408*^9, {3.525016152943738*^9, 3.525016169218132*^9}, 
   3.525016214443193*^9, {3.525016248851704*^9, 3.525016257104077*^9}, 
   3.525016332051684*^9, 3.525016488443842*^9, 3.525163392434261*^9, 
   3.525163423902009*^9, 3.525163901642647*^9, 3.525528184293575*^9, 
   3.52552843828967*^9, 3.525536722786889*^9, 3.525576334327544*^9, 
   3.525585649367102*^9, 3.525587467349787*^9, 3.525587938021126*^9, 
   3.525588309563698*^9, 3.525588546800883*^9, 3.52559742169314*^9, 
   3.525670552066637*^9, 3.525797881202043*^9, 3.526021968307016*^9, 
   3.526064389371555*^9, 3.526113615422492*^9, 3.526316541411203*^9, 
   3.526357974092678*^9, 3.526365112415063*^9, 3.526369264717485*^9, 
   3.526701121163424*^9, 3.526701838063553*^9, 3.5267052406724*^9, 
   3.526798654545913*^9, 3.526807298209619*^9, 3.526807644232381*^9, 
   3.526815579278521*^9, 3.526820736684156*^9, 3.526820784830092*^9, 
   3.526820834292109*^9, 3.526827884041793*^9, 3.526841154152775*^9, 
   3.52687721168098*^9, 3.526879134442265*^9, 3.526893421937408*^9, 
   3.527497313050854*^9, 3.527658639943459*^9, 3.527743016020245*^9, 
   3.527770827323464*^9, 3.528562096250979*^9, 3.528567654463241*^9, 
   3.528570563149474*^9, 3.52857371810269*^9, 3.528614433691708*^9, 
   3.528625044345943*^9, 3.5286283732882*^9, 3.52863669462662*^9, 
   3.528638650390879*^9, 3.528640507894801*^9, 3.528644699842703*^9, 
   3.528711687395868*^9, 3.528791248492695*^9, 3.528957457147966*^9, 
   3.528959996649674*^9, 3.52896090164764*^9, 3.528961358105691*^9, 
   3.528976398570329*^9, 3.528987576711168*^9, 3.528988348640316*^9, 
   3.528990600638939*^9, 3.528991126933562*^9, 3.529003865907487*^9, 
   3.529004121453933*^9, 3.529004171959748*^9, 3.529004536718354*^9, 
   3.529047428358938*^9, 3.529221738299686*^9, 3.529243258070007*^9, 
   3.529306779198481*^9, 3.529383227871466*^9, 3.529415075109082*^9, 
   3.529480781155593*^9, 3.529729789869612*^9, 3.529825501520956*^9, 
   3.530195512911687*^9, 3.530258037406749*^9, 3.530270642737786*^9, 
   3.530449830234623*^9, 3.530512618234265*^9, 3.530598534637805*^9, 
   3.530600186417963*^9, 3.530686040430497*^9, 3.530742159150633*^9, 
   3.530771365456938*^9, 3.536323588385609*^9, 3.536574114105179*^9, 
   3.536855808601461*^9, 3.537079920177901*^9, 3.589775568274424*^9, {
   3.5897856470305214`*^9, 3.58978566715055*^9}, 3.591703114135117*^9, 
   3.591704038087325*^9, 3.5917048793109083`*^9, 3.591946138437202*^9, 
   3.591951786990636*^9, 3.591964579662891*^9, 3.592026996570471*^9, 
   3.5920391757081327`*^9, 3.594022293003767*^9, 3.594054274752738*^9, 
   3.594296172607931*^9, 3.594365352955799*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["C1", "rbb"], "+", 
  FractionBox[
   RowBox[{"C2", " ", "z"}], 
   SuperscriptBox["rbb", "2"]]}]], "Output",
 CellChangeTimes->{
  3.5242995211583*^9, 3.524381949912039*^9, 3.524401812587621*^9, 
   3.524804051788109*^9, 3.524807712951489*^9, 3.524830621074097*^9, 
   3.524980174006889*^9, 3.524980880068879*^9, 3.524981652583689*^9, 
   3.524984901732008*^9, 3.524985067378093*^9, {3.524985413445212*^9, 
   3.52498543864181*^9}, 3.524991746441093*^9, 3.524991939293428*^9, 
   3.524992243683821*^9, 3.524994863703547*^9, 3.524995606763785*^9, 
   3.524996573165973*^9, 3.524997176965264*^9, 3.524997371368127*^9, 
   3.525000373769425*^9, 3.52500146430852*^9, 3.525002243023437*^9, 
   3.525002739104408*^9, {3.525016152943738*^9, 3.525016169218132*^9}, 
   3.525016214443193*^9, {3.525016248851704*^9, 3.525016257104077*^9}, 
   3.525016332051684*^9, 3.525016488443842*^9, 3.525163392434261*^9, 
   3.525163423902009*^9, 3.525163901642647*^9, 3.525528184293575*^9, 
   3.52552843828967*^9, 3.525536722786889*^9, 3.525576334327544*^9, 
   3.525585649367102*^9, 3.525587467349787*^9, 3.525587938021126*^9, 
   3.525588309563698*^9, 3.525588546800883*^9, 3.52559742169314*^9, 
   3.525670552066637*^9, 3.525797881202043*^9, 3.526021968307016*^9, 
   3.526064389371555*^9, 3.526113615422492*^9, 3.526316541411203*^9, 
   3.526357974092678*^9, 3.526365112415063*^9, 3.526369264717485*^9, 
   3.526701121163424*^9, 3.526701838063553*^9, 3.5267052406724*^9, 
   3.526798654545913*^9, 3.526807298209619*^9, 3.526807644232381*^9, 
   3.526815579278521*^9, 3.526820736684156*^9, 3.526820784830092*^9, 
   3.526820834292109*^9, 3.526827884041793*^9, 3.526841154152775*^9, 
   3.52687721168098*^9, 3.526879134442265*^9, 3.526893421937408*^9, 
   3.527497313050854*^9, 3.527658639943459*^9, 3.527743016020245*^9, 
   3.527770827323464*^9, 3.528562096250979*^9, 3.528567654463241*^9, 
   3.528570563149474*^9, 3.52857371810269*^9, 3.528614433691708*^9, 
   3.528625044345943*^9, 3.5286283732882*^9, 3.52863669462662*^9, 
   3.528638650390879*^9, 3.528640507894801*^9, 3.528644699842703*^9, 
   3.528711687395868*^9, 3.528791248492695*^9, 3.528957457147966*^9, 
   3.528959996649674*^9, 3.52896090164764*^9, 3.528961358105691*^9, 
   3.528976398570329*^9, 3.528987576711168*^9, 3.528988348640316*^9, 
   3.528990600638939*^9, 3.528991126933562*^9, 3.529003865907487*^9, 
   3.529004121453933*^9, 3.529004171959748*^9, 3.529004536718354*^9, 
   3.529047428358938*^9, 3.529221738299686*^9, 3.529243258070007*^9, 
   3.529306779198481*^9, 3.529383227871466*^9, 3.529415075109082*^9, 
   3.529480781155593*^9, 3.529729789869612*^9, 3.529825501520956*^9, 
   3.530195512911687*^9, 3.530258037406749*^9, 3.530270642737786*^9, 
   3.530449830234623*^9, 3.530512618234265*^9, 3.530598534637805*^9, 
   3.530600186417963*^9, 3.530686040430497*^9, 3.530742159150633*^9, 
   3.530771365456938*^9, 3.536323588385609*^9, 3.536574114105179*^9, 
   3.536855808601461*^9, 3.537079920177901*^9, 3.589775568274424*^9, {
   3.5897856470305214`*^9, 3.58978566715055*^9}, 3.591703114135117*^9, 
   3.591704038087325*^9, 3.5917048793109083`*^9, 3.591946138437202*^9, 
   3.591951786990636*^9, 3.591964579662891*^9, 3.592026996570471*^9, 
   3.5920391757081327`*^9, 3.594022293003767*^9, 3.594054274752738*^9, 
   3.594296172607931*^9, 3.594365352965486*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"z", " ", "\[Epsilon]"}], 
   RowBox[{"2", " ", "rbb"}]]}]], "Output",
 CellChangeTimes->{
  3.5242995211583*^9, 3.524381949912039*^9, 3.524401812587621*^9, 
   3.524804051788109*^9, 3.524807712951489*^9, 3.524830621074097*^9, 
   3.524980174006889*^9, 3.524980880068879*^9, 3.524981652583689*^9, 
   3.524984901732008*^9, 3.524985067378093*^9, {3.524985413445212*^9, 
   3.52498543864181*^9}, 3.524991746441093*^9, 3.524991939293428*^9, 
   3.524992243683821*^9, 3.524994863703547*^9, 3.524995606763785*^9, 
   3.524996573165973*^9, 3.524997176965264*^9, 3.524997371368127*^9, 
   3.525000373769425*^9, 3.52500146430852*^9, 3.525002243023437*^9, 
   3.525002739104408*^9, {3.525016152943738*^9, 3.525016169218132*^9}, 
   3.525016214443193*^9, {3.525016248851704*^9, 3.525016257104077*^9}, 
   3.525016332051684*^9, 3.525016488443842*^9, 3.525163392434261*^9, 
   3.525163423902009*^9, 3.525163901642647*^9, 3.525528184293575*^9, 
   3.52552843828967*^9, 3.525536722786889*^9, 3.525576334327544*^9, 
   3.525585649367102*^9, 3.525587467349787*^9, 3.525587938021126*^9, 
   3.525588309563698*^9, 3.525588546800883*^9, 3.52559742169314*^9, 
   3.525670552066637*^9, 3.525797881202043*^9, 3.526021968307016*^9, 
   3.526064389371555*^9, 3.526113615422492*^9, 3.526316541411203*^9, 
   3.526357974092678*^9, 3.526365112415063*^9, 3.526369264717485*^9, 
   3.526701121163424*^9, 3.526701838063553*^9, 3.5267052406724*^9, 
   3.526798654545913*^9, 3.526807298209619*^9, 3.526807644232381*^9, 
   3.526815579278521*^9, 3.526820736684156*^9, 3.526820784830092*^9, 
   3.526820834292109*^9, 3.526827884041793*^9, 3.526841154152775*^9, 
   3.52687721168098*^9, 3.526879134442265*^9, 3.526893421937408*^9, 
   3.527497313050854*^9, 3.527658639943459*^9, 3.527743016020245*^9, 
   3.527770827323464*^9, 3.528562096250979*^9, 3.528567654463241*^9, 
   3.528570563149474*^9, 3.52857371810269*^9, 3.528614433691708*^9, 
   3.528625044345943*^9, 3.5286283732882*^9, 3.52863669462662*^9, 
   3.528638650390879*^9, 3.528640507894801*^9, 3.528644699842703*^9, 
   3.528711687395868*^9, 3.528791248492695*^9, 3.528957457147966*^9, 
   3.528959996649674*^9, 3.52896090164764*^9, 3.528961358105691*^9, 
   3.528976398570329*^9, 3.528987576711168*^9, 3.528988348640316*^9, 
   3.528990600638939*^9, 3.528991126933562*^9, 3.529003865907487*^9, 
   3.529004121453933*^9, 3.529004171959748*^9, 3.529004536718354*^9, 
   3.529047428358938*^9, 3.529221738299686*^9, 3.529243258070007*^9, 
   3.529306779198481*^9, 3.529383227871466*^9, 3.529415075109082*^9, 
   3.529480781155593*^9, 3.529729789869612*^9, 3.529825501520956*^9, 
   3.530195512911687*^9, 3.530258037406749*^9, 3.530270642737786*^9, 
   3.530449830234623*^9, 3.530512618234265*^9, 3.530598534637805*^9, 
   3.530600186417963*^9, 3.530686040430497*^9, 3.530742159150633*^9, 
   3.530771365456938*^9, 3.536323588385609*^9, 3.536574114105179*^9, 
   3.536855808601461*^9, 3.537079920177901*^9, 3.589775568274424*^9, {
   3.5897856470305214`*^9, 3.58978566715055*^9}, 3.591703114135117*^9, 
   3.591704038087325*^9, 3.5917048793109083`*^9, 3.591946138437202*^9, 
   3.591951786990636*^9, 3.591964579662891*^9, 3.592026996570471*^9, 
   3.5920391757081327`*^9, 3.594022293003767*^9, 3.594054274752738*^9, 
   3.594296172607931*^9, 3.594365352969002*^9}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"Log", "[", 
   RowBox[{"1", "+", "a"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.5242995211583*^9, 3.524381949912039*^9, 3.524401812587621*^9, 
   3.524804051788109*^9, 3.524807712951489*^9, 3.524830621074097*^9, 
   3.524980174006889*^9, 3.524980880068879*^9, 3.524981652583689*^9, 
   3.524984901732008*^9, 3.524985067378093*^9, {3.524985413445212*^9, 
   3.52498543864181*^9}, 3.524991746441093*^9, 3.524991939293428*^9, 
   3.524992243683821*^9, 3.524994863703547*^9, 3.524995606763785*^9, 
   3.524996573165973*^9, 3.524997176965264*^9, 3.524997371368127*^9, 
   3.525000373769425*^9, 3.52500146430852*^9, 3.525002243023437*^9, 
   3.525002739104408*^9, {3.525016152943738*^9, 3.525016169218132*^9}, 
   3.525016214443193*^9, {3.525016248851704*^9, 3.525016257104077*^9}, 
   3.525016332051684*^9, 3.525016488443842*^9, 3.525163392434261*^9, 
   3.525163423902009*^9, 3.525163901642647*^9, 3.525528184293575*^9, 
   3.52552843828967*^9, 3.525536722786889*^9, 3.525576334327544*^9, 
   3.525585649367102*^9, 3.525587467349787*^9, 3.525587938021126*^9, 
   3.525588309563698*^9, 3.525588546800883*^9, 3.52559742169314*^9, 
   3.525670552066637*^9, 3.525797881202043*^9, 3.526021968307016*^9, 
   3.526064389371555*^9, 3.526113615422492*^9, 3.526316541411203*^9, 
   3.526357974092678*^9, 3.526365112415063*^9, 3.526369264717485*^9, 
   3.526701121163424*^9, 3.526701838063553*^9, 3.5267052406724*^9, 
   3.526798654545913*^9, 3.526807298209619*^9, 3.526807644232381*^9, 
   3.526815579278521*^9, 3.526820736684156*^9, 3.526820784830092*^9, 
   3.526820834292109*^9, 3.526827884041793*^9, 3.526841154152775*^9, 
   3.52687721168098*^9, 3.526879134442265*^9, 3.526893421937408*^9, 
   3.527497313050854*^9, 3.527658639943459*^9, 3.527743016020245*^9, 
   3.527770827323464*^9, 3.528562096250979*^9, 3.528567654463241*^9, 
   3.528570563149474*^9, 3.52857371810269*^9, 3.528614433691708*^9, 
   3.528625044345943*^9, 3.5286283732882*^9, 3.52863669462662*^9, 
   3.528638650390879*^9, 3.528640507894801*^9, 3.528644699842703*^9, 
   3.528711687395868*^9, 3.528791248492695*^9, 3.528957457147966*^9, 
   3.528959996649674*^9, 3.52896090164764*^9, 3.528961358105691*^9, 
   3.528976398570329*^9, 3.528987576711168*^9, 3.528988348640316*^9, 
   3.528990600638939*^9, 3.528991126933562*^9, 3.529003865907487*^9, 
   3.529004121453933*^9, 3.529004171959748*^9, 3.529004536718354*^9, 
   3.529047428358938*^9, 3.529221738299686*^9, 3.529243258070007*^9, 
   3.529306779198481*^9, 3.529383227871466*^9, 3.529415075109082*^9, 
   3.529480781155593*^9, 3.529729789869612*^9, 3.529825501520956*^9, 
   3.530195512911687*^9, 3.530258037406749*^9, 3.530270642737786*^9, 
   3.530449830234623*^9, 3.530512618234265*^9, 3.530598534637805*^9, 
   3.530600186417963*^9, 3.530686040430497*^9, 3.530742159150633*^9, 
   3.530771365456938*^9, 3.536323588385609*^9, 3.536574114105179*^9, 
   3.536855808601461*^9, 3.537079920177901*^9, 3.589775568274424*^9, {
   3.5897856470305214`*^9, 3.58978566715055*^9}, 3.591703114135117*^9, 
   3.591704038087325*^9, 3.5917048793109083`*^9, 3.591946138437202*^9, 
   3.591951786990636*^9, 3.591964579662891*^9, 3.592026996570471*^9, 
   3.5920391757081327`*^9, 3.594022293003767*^9, 3.594054274752738*^9, 
   3.594296172607931*^9, 3.594365352972446*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"mu", "\[Rule]", 
    RowBox[{"phi0", "-", 
     RowBox[{"phip", " ", "z"}]}]}], ",", 
   RowBox[{"rho", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "phip"}], " ", "rbb"}]}], ",", 
   RowBox[{"C1", "\[Rule]", 
    RowBox[{
     RowBox[{"Psi0", " ", "rbb"}], "-", 
     RowBox[{"Psip", " ", "rbb", " ", "z"}]}]}], ",", 
   RowBox[{"C2", "\[Rule]", 
    RowBox[{"Psip", " ", 
     SuperscriptBox["rbb", "2"]}]}], ",", 
   RowBox[{"\[Epsilon]", "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "hp", " ", "rbb"}]}], ",", 
   RowBox[{"a", "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", "chi0"}]]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[ExponentialE]", "chi0"]}], ")"}]}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.5242995211583*^9, 3.524381949912039*^9, 3.524401812587621*^9, 
   3.524804051788109*^9, 3.524807712951489*^9, 3.524830621074097*^9, 
   3.524980174006889*^9, 3.524980880068879*^9, 3.524981652583689*^9, 
   3.524984901732008*^9, 3.524985067378093*^9, {3.524985413445212*^9, 
   3.52498543864181*^9}, 3.524991746441093*^9, 3.524991939293428*^9, 
   3.524992243683821*^9, 3.524994863703547*^9, 3.524995606763785*^9, 
   3.524996573165973*^9, 3.524997176965264*^9, 3.524997371368127*^9, 
   3.525000373769425*^9, 3.52500146430852*^9, 3.525002243023437*^9, 
   3.525002739104408*^9, {3.525016152943738*^9, 3.525016169218132*^9}, 
   3.525016214443193*^9, {3.525016248851704*^9, 3.525016257104077*^9}, 
   3.525016332051684*^9, 3.525016488443842*^9, 3.525163392434261*^9, 
   3.525163423902009*^9, 3.525163901642647*^9, 3.525528184293575*^9, 
   3.52552843828967*^9, 3.525536722786889*^9, 3.525576334327544*^9, 
   3.525585649367102*^9, 3.525587467349787*^9, 3.525587938021126*^9, 
   3.525588309563698*^9, 3.525588546800883*^9, 3.52559742169314*^9, 
   3.525670552066637*^9, 3.525797881202043*^9, 3.526021968307016*^9, 
   3.526064389371555*^9, 3.526113615422492*^9, 3.526316541411203*^9, 
   3.526357974092678*^9, 3.526365112415063*^9, 3.526369264717485*^9, 
   3.526701121163424*^9, 3.526701838063553*^9, 3.5267052406724*^9, 
   3.526798654545913*^9, 3.526807298209619*^9, 3.526807644232381*^9, 
   3.526815579278521*^9, 3.526820736684156*^9, 3.526820784830092*^9, 
   3.526820834292109*^9, 3.526827884041793*^9, 3.526841154152775*^9, 
   3.52687721168098*^9, 3.526879134442265*^9, 3.526893421937408*^9, 
   3.527497313050854*^9, 3.527658639943459*^9, 3.527743016020245*^9, 
   3.527770827323464*^9, 3.528562096250979*^9, 3.528567654463241*^9, 
   3.528570563149474*^9, 3.52857371810269*^9, 3.528614433691708*^9, 
   3.528625044345943*^9, 3.5286283732882*^9, 3.52863669462662*^9, 
   3.528638650390879*^9, 3.528640507894801*^9, 3.528644699842703*^9, 
   3.528711687395868*^9, 3.528791248492695*^9, 3.528957457147966*^9, 
   3.528959996649674*^9, 3.52896090164764*^9, 3.528961358105691*^9, 
   3.528976398570329*^9, 3.528987576711168*^9, 3.528988348640316*^9, 
   3.528990600638939*^9, 3.528991126933562*^9, 3.529003865907487*^9, 
   3.529004121453933*^9, 3.529004171959748*^9, 3.529004536718354*^9, 
   3.529047428358938*^9, 3.529221738299686*^9, 3.529243258070007*^9, 
   3.529306779198481*^9, 3.529383227871466*^9, 3.529415075109082*^9, 
   3.529480781155593*^9, 3.529729789869612*^9, 3.529825501520956*^9, 
   3.530195512911687*^9, 3.530258037406749*^9, 3.530270642737786*^9, 
   3.530449830234623*^9, 3.530512618234265*^9, 3.530598534637805*^9, 
   3.530600186417963*^9, 3.530686040430497*^9, 3.530742159150633*^9, 
   3.530771365456938*^9, 3.536323588385609*^9, 3.536574114105179*^9, 
   3.536855808601461*^9, 3.537079920177901*^9, 3.589775568274424*^9, {
   3.5897856470305214`*^9, 3.58978566715055*^9}, 3.591703114135117*^9, 
   3.591704038087325*^9, 3.5917048793109083`*^9, 3.591946138437202*^9, 
   3.591951786990636*^9, 3.591964579662891*^9, 3.592026996570471*^9, 
   3.5920391757081327`*^9, 3.594022293003767*^9, 3.594054274752738*^9, 
   3.594296172607931*^9, 3.594365353310031*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"phi0", "-", 
    RowBox[{"phip", " ", "z"}]}], ",", 
   RowBox[{
    RowBox[{"-", "phip"}], " ", "rbb"}], ",", 
   RowBox[{
    RowBox[{"Psi0", " ", "rbb"}], "-", 
    RowBox[{"Psip", " ", "rbb", " ", "z"}]}], ",", 
   RowBox[{"Psip", " ", 
    SuperscriptBox["rbb", "2"]}], ",", 
   RowBox[{
    RowBox[{"-", "2"}], " ", "hp", " ", "rbb"}], ",", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", "chi0"}]]}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[ExponentialE]", "chi0"]}], ")"}]}]}], "}"}]], "Output",\

 CellChangeTimes->{
  3.5242995211583*^9, 3.524381949912039*^9, 3.524401812587621*^9, 
   3.524804051788109*^9, 3.524807712951489*^9, 3.524830621074097*^9, 
   3.524980174006889*^9, 3.524980880068879*^9, 3.524981652583689*^9, 
   3.524984901732008*^9, 3.524985067378093*^9, {3.524985413445212*^9, 
   3.52498543864181*^9}, 3.524991746441093*^9, 3.524991939293428*^9, 
   3.524992243683821*^9, 3.524994863703547*^9, 3.524995606763785*^9, 
   3.524996573165973*^9, 3.524997176965264*^9, 3.524997371368127*^9, 
   3.525000373769425*^9, 3.52500146430852*^9, 3.525002243023437*^9, 
   3.525002739104408*^9, {3.525016152943738*^9, 3.525016169218132*^9}, 
   3.525016214443193*^9, {3.525016248851704*^9, 3.525016257104077*^9}, 
   3.525016332051684*^9, 3.525016488443842*^9, 3.525163392434261*^9, 
   3.525163423902009*^9, 3.525163901642647*^9, 3.525528184293575*^9, 
   3.52552843828967*^9, 3.525536722786889*^9, 3.525576334327544*^9, 
   3.525585649367102*^9, 3.525587467349787*^9, 3.525587938021126*^9, 
   3.525588309563698*^9, 3.525588546800883*^9, 3.52559742169314*^9, 
   3.525670552066637*^9, 3.525797881202043*^9, 3.526021968307016*^9, 
   3.526064389371555*^9, 3.526113615422492*^9, 3.526316541411203*^9, 
   3.526357974092678*^9, 3.526365112415063*^9, 3.526369264717485*^9, 
   3.526701121163424*^9, 3.526701838063553*^9, 3.5267052406724*^9, 
   3.526798654545913*^9, 3.526807298209619*^9, 3.526807644232381*^9, 
   3.526815579278521*^9, 3.526820736684156*^9, 3.526820784830092*^9, 
   3.526820834292109*^9, 3.526827884041793*^9, 3.526841154152775*^9, 
   3.52687721168098*^9, 3.526879134442265*^9, 3.526893421937408*^9, 
   3.527497313050854*^9, 3.527658639943459*^9, 3.527743016020245*^9, 
   3.527770827323464*^9, 3.528562096250979*^9, 3.528567654463241*^9, 
   3.528570563149474*^9, 3.52857371810269*^9, 3.528614433691708*^9, 
   3.528625044345943*^9, 3.5286283732882*^9, 3.52863669462662*^9, 
   3.528638650390879*^9, 3.528640507894801*^9, 3.528644699842703*^9, 
   3.528711687395868*^9, 3.528791248492695*^9, 3.528957457147966*^9, 
   3.528959996649674*^9, 3.52896090164764*^9, 3.528961358105691*^9, 
   3.528976398570329*^9, 3.528987576711168*^9, 3.528988348640316*^9, 
   3.528990600638939*^9, 3.528991126933562*^9, 3.529003865907487*^9, 
   3.529004121453933*^9, 3.529004171959748*^9, 3.529004536718354*^9, 
   3.529047428358938*^9, 3.529221738299686*^9, 3.529243258070007*^9, 
   3.529306779198481*^9, 3.529383227871466*^9, 3.529415075109082*^9, 
   3.529480781155593*^9, 3.529729789869612*^9, 3.529825501520956*^9, 
   3.530195512911687*^9, 3.530258037406749*^9, 3.530270642737786*^9, 
   3.530449830234623*^9, 3.530512618234265*^9, 3.530598534637805*^9, 
   3.530600186417963*^9, 3.530686040430497*^9, 3.530742159150633*^9, 
   3.530771365456938*^9, 3.536323588385609*^9, 3.536574114105179*^9, 
   3.536855808601461*^9, 3.537079920177901*^9, 3.589775568274424*^9, {
   3.5897856470305214`*^9, 3.58978566715055*^9}, 3.591703114135117*^9, 
   3.591704038087325*^9, 3.5917048793109083`*^9, 3.591946138437202*^9, 
   3.591951786990636*^9, 3.591964579662891*^9, 3.592026996570471*^9, 
   3.5920391757081327`*^9, 3.594022293003767*^9, 3.594054274752738*^9, 
   3.594296172607931*^9, 3.5943653537111273`*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"myfalloffs", "[", 
    RowBox[{
    "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", ",", "m_", 
     ",", "\[Mu]_", ",", "rb_"}], "]"}], ":=", 
   RowBox[{"bryvalues", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"z", "\[Rule]", "delta"}], ",", 
      RowBox[{"rbb", "\[Rule]", "rb"}], ",", 
      RowBox[{"phi0", "\[Rule]", 
       RowBox[{
        RowBox[{"myphi", "[", 
         RowBox[{
         "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
          ",", "rb"}], "]"}], "[", "delta", "]"}]}], ",", 
      RowBox[{"phip", "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"myphi", "[", 
          RowBox[{
          "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
           ",", "rb"}], "]"}], "'"}], "[", "delta", "]"}]}], ",", 
      RowBox[{"Psi0", "\[Rule]", 
       RowBox[{
        RowBox[{"myPsi", "[", 
         RowBox[{
         "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
          ",", "rb"}], "]"}], "[", "delta", "]"}]}], ",", 
      RowBox[{"Psip", "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"myPsi", "[", 
          RowBox[{
          "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
           ",", "rb"}], "]"}], "'"}], "[", "delta", "]"}]}], ",", 
      RowBox[{"hp", "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"myh", "[", 
          RowBox[{
          "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
           ",", "rb"}], "]"}], "'"}], "[", "delta", "]"}]}], ",", 
      RowBox[{"chi0", "\[Rule]", 
       RowBox[{
        RowBox[{"mychi", "[", 
         RowBox[{
         "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
          ",", "rb"}], "]"}], "[", "delta", "]"}]}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"mapitozero", "[", 
   RowBox[{
   "phiseed_", ",", "Psiseed_", ",", "chiseed_", ",", "q_", ",", "L_", ",", 
    "m_", ",", "\[Mu]_", ",", "rbseed_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"root", "=", 
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"myfalloffs", "[", 
            RowBox[{
            "xphi", ",", "Psiseed", ",", "xchi", ",", "q", ",", "L", ",", "m",
              ",", "\[Mu]", ",", "xrb"}], "]"}], "[", 
           RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"myfalloffs", "[", 
            RowBox[{
            "xphi", ",", "Psiseed", ",", "xchi", ",", "q", ",", "L", ",", "m",
              ",", "\[Mu]", ",", "xrb"}], "]"}], "[", 
           RowBox[{"[", "6", "]"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"myfalloffs", "[", 
            RowBox[{
            "xphi", ",", "Psiseed", ",", "xchi", ",", "q", ",", "L", ",", "m",
              ",", "\[Mu]", ",", "xrb"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "\[Mu]"}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"xphi", ",", "phiseed"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"xchi", ",", "chiseed"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"xrb", ",", "rbseed"}], "}"}]}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"root", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"xPsi", "\[Rule]", " ", "Psiseed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"root", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"root", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "}"}]}], "]"}]}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.51825345996814*^9, 3.518253503672404*^9}, {
   3.518253569283111*^9, 3.518253572916624*^9}, {3.518253661418877*^9, 
   3.518253663269773*^9}, {3.518254988190951*^9, 3.518254992052982*^9}, 
   3.518255309130712*^9, {3.518255479609168*^9, 3.518255483274393*^9}, {
   3.518255729646248*^9, 3.518255732373961*^9}, 3.518256808528726*^9, {
   3.518256844739378*^9, 3.51825687409923*^9}, {3.518257979378632*^9, 
   3.518257981256335*^9}, {3.518781357885994*^9, 3.51878135810442*^9}, {
   3.518781412507668*^9, 3.518781412856478*^9}, 3.518784447226562*^9, {
   3.518845114763977*^9, 3.518845118824914*^9}, {3.518845581923709*^9, 
   3.518845584884543*^9}, {3.518845724690582*^9, 3.518845729033978*^9}, {
   3.518846518589559*^9, 3.518846521026605*^9}, {3.518846596046646*^9, 
   3.518846600830725*^9}, {3.518850582922312*^9, 3.518850585122151*^9}, {
   3.518850821675352*^9, 3.518850848961273*^9}, {3.518974330218472*^9, 
   3.518974336178536*^9}, 3.518974392852843*^9, {3.518979218810205*^9, 
   3.518979223122877*^9}, {3.51897944668155*^9, 3.518979446834642*^9}, {
   3.519037007003674*^9, 3.519037013062243*^9}, {3.519040334854333*^9, 
   3.519040339438048*^9}, {3.519205264525156*^9, 3.519205264683847*^9}, {
   3.524300259433193*^9, 3.524300292069622*^9}, {3.524300410117035*^9, 
   3.524300413481683*^9}, {3.524300552668965*^9, 3.524300557681228*^9}, {
   3.524980795239148*^9, 3.524980828687594*^9}, {3.525536655140798*^9, 
   3.525536655541713*^9}, {3.525587786649477*^9, 3.525587798816364*^9}, {
   3.525588468432449*^9, 3.525588469877958*^9}, {3.525589155046332*^9, 
   3.52558915784769*^9}, {3.526316545775968*^9, 3.52631654802111*^9}, {
   3.591702955147039*^9, 3.591703003462365*^9}, {3.591704171587988*^9, 
   3.591704189187866*^9}, {3.591704225117798*^9, 3.591704226444675*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 2}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 4}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"myfalloffs", "[", 
    RowBox[{
    "phi1H_", ",", "Psi0H_", ",", "chi0H_", ",", "q_", ",", "L_", ",", "m_", 
     ",", "\[Mu]_", ",", "rb_"}], "]"}], ":=", 
   RowBox[{"bryvalues", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"z", "\[Rule]", "delta"}], ",", 
      RowBox[{"rbb", "\[Rule]", "rb"}], ",", 
      RowBox[{"phi0", "\[Rule]", 
       RowBox[{
        RowBox[{"myphi", "[", 
         RowBox[{
         "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
          ",", "rb"}], "]"}], "[", "delta", "]"}]}], ",", 
      RowBox[{"phip", "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"myphi", "[", 
          RowBox[{
          "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
           ",", "rb"}], "]"}], "'"}], "[", "delta", "]"}]}], ",", 
      RowBox[{"Psi0", "\[Rule]", 
       RowBox[{
        RowBox[{"myPsi", "[", 
         RowBox[{
         "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
          ",", "rb"}], "]"}], "[", "delta", "]"}]}], ",", 
      RowBox[{"Psip", "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"myPsi", "[", 
          RowBox[{
          "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
           ",", "rb"}], "]"}], "'"}], "[", "delta", "]"}]}], ",", 
      RowBox[{"hp", "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"myh", "[", 
          RowBox[{
          "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
           ",", "rb"}], "]"}], "'"}], "[", "delta", "]"}]}], ",", 
      RowBox[{"chi0", "\[Rule]", 
       RowBox[{
        RowBox[{"mychi", "[", 
         RowBox[{
         "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
          ",", "rb"}], "]"}], "[", "delta", "]"}]}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"mapitozero", "[", 
   RowBox[{
   "phiseed_", ",", "Psiseed_", ",", "chiseed_", ",", "q_", ",", "L_", ",", 
    "m_", ",", "\[Mu]_", ",", "rbseed_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"root", "=", 
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"myfalloffs", "[", 
            RowBox[{
            "xphi", ",", "Psiseed", ",", "xchi", ",", "q", ",", "L", ",", "m",
              ",", "\[Mu]", ",", "xrb"}], "]"}], "[", 
           RowBox[{"[", "4", "]"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"myfalloffs", "[", 
            RowBox[{
            "xphi", ",", "Psiseed", ",", "xchi", ",", "q", ",", "L", ",", "m",
              ",", "\[Mu]", ",", "xrb"}], "]"}], "[", 
           RowBox[{"[", "6", "]"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"myfalloffs", "[", 
            RowBox[{
            "xphi", ",", "Psiseed", ",", "xchi", ",", "q", ",", "L", ",", "m",
              ",", "\[Mu]", ",", "xrb"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "\[Mu]"}]}], "}"}], 
       ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"xphi", ",", "phiseed"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"xchi", ",", "chiseed"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"xrb", ",", "rbseed"}], "}"}]}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"root", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"xPsi", "\[Rule]", " ", "Psiseed"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"root", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"root", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "}"}]}], "]"}]}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.51825345996814*^9, 3.518253503672404*^9}, {
   3.518253569283111*^9, 3.518253572916624*^9}, {3.518253661418877*^9, 
   3.518253663269773*^9}, {3.518254988190951*^9, 3.518254992052982*^9}, 
   3.518255309130712*^9, {3.518255479609168*^9, 3.518255483274393*^9}, {
   3.518255729646248*^9, 3.518255732373961*^9}, 3.518256808528726*^9, {
   3.518256844739378*^9, 3.51825687409923*^9}, {3.518257979378632*^9, 
   3.518257981256335*^9}, {3.518781357885994*^9, 3.51878135810442*^9}, {
   3.518781412507668*^9, 3.518781412856478*^9}, 3.518784447226562*^9, {
   3.518845114763977*^9, 3.518845118824914*^9}, {3.518845581923709*^9, 
   3.518845584884543*^9}, {3.518845724690582*^9, 3.518845729033978*^9}, {
   3.518846518589559*^9, 3.518846521026605*^9}, {3.518846596046646*^9, 
   3.518846600830725*^9}, {3.518850582922312*^9, 3.518850585122151*^9}, {
   3.518850821675352*^9, 3.518850848961273*^9}, {3.518974330218472*^9, 
   3.518974336178536*^9}, 3.518974392852843*^9, {3.518979218810205*^9, 
   3.518979223122877*^9}, {3.51897944668155*^9, 3.518979446834642*^9}, {
   3.519037007003674*^9, 3.519037013062243*^9}, {3.519040334854333*^9, 
   3.519040339438048*^9}, {3.519205264525156*^9, 3.519205264683847*^9}, {
   3.524300259433193*^9, 3.524300292069622*^9}, {3.524300410117035*^9, 
   3.524300413481683*^9}, {3.524300552668965*^9, 3.524300557681228*^9}, {
   3.524980795239148*^9, 3.524980828687594*^9}, {3.525536655140798*^9, 
   3.525536655541713*^9}, {3.525587786649477*^9, 3.525587798816364*^9}, {
   3.525588468432449*^9, 3.525588469877958*^9}, {3.525589155046332*^9, 
   3.52558915784769*^9}, {3.526316545775968*^9, 3.52631654802111*^9}, {
   3.591702955147039*^9, 3.591703003462365*^9}, {3.591704171587988*^9, 
   3.591704189187866*^9}, {3.591704225117798*^9, 3.591704226444675*^9}, 
   3.594054329328204*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Condensate I ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"q", "=", "2"}], ",", 
     RowBox[{
      SuperscriptBox["m", "2"], "=", 
      RowBox[{"-", "2"}]}]}], ")"}], TraditionalForm]], "None"]
}], "Section",
 CellChangeTimes->{{3.443459199746215*^9, 3.443459202566156*^9}, {
   3.472906417275369*^9, 3.472906428362313*^9}, {3.510309224964183*^9, 
   3.510309227292802*^9}, {3.513958419780237*^9, 3.513958426972572*^9}, {
   3.51663763919149*^9, 3.516637640638854*^9}, {3.526705245576708*^9, 
   3.526705260674853*^9}, 3.526806924012465*^9, {3.527742607775531*^9, 
   3.527742629364849*^9}, {3.594054422702169*^9, 3.594054431370164*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Phi]s", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"myphi", "[", 
    RowBox[{
    "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
     "rb"}], "]"}], "[", "z", "]"}]}], "\n", 
 RowBox[{
  RowBox[{"\[CapitalPsi]s", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"myPsi", "[", 
    RowBox[{
    "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
     "rb"}], "]"}], "[", "z", "]"}]}], "\n", 
 RowBox[{
  RowBox[{"\[Chi]s", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"mychi", "[", 
    RowBox[{
    "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
     "rb"}], "]"}], "[", "z", "]"}]}], "\n", 
 RowBox[{
  RowBox[{"hs", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"myh", "[", 
    RowBox[{
    "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
     "rb"}], "]"}], "[", "z", "]"}]}]}], "Input",
 CellChangeTimes->{{3.526316657199994*^9, 3.526316682010257*^9}, {
  3.591778059412162*^9, 3.591778064285982*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"Evaluate", "[", 
     RowBox[{"\[Phi]s", "[", "z", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "delta", ",", 
      RowBox[{"1", "-", "small"}]}], "}"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<z\>\"", ",", "\"\<\[Phi]\>\""}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", "Thick"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], "]"}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"\[CapitalPsi]s", "[", "z", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "delta", ",", 
     RowBox[{"1", "-", "small"}]}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<z\>\"", ",", "\"\<\[CapitalPsi]\>\""}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", "Thick"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"\[Chi]s", "[", "z", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "delta", ",", 
     RowBox[{"1", "-", "small"}]}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<z\>\"", ",", "\"\<\[Chi]\>\""}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", "Thick"}]}], "]"}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"hs", "[", "z", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "delta", ",", 
     RowBox[{"1", "-", "small"}]}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<z\>\"", ",", "\"\<h\>\""}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", "Thick"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.5243809036163*^9, {3.59177807040476*^9, 3.5917780903611803`*^9}, {
   3.5940555895904837`*^9, 3.594055593865375*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJwVxX04FHYAB3AUrrSLIzoemgdDoitl2fC9xTMx8pIxJl0m1CJ3vawyNaKt
9OIpqSFZUiTHcVepW+alF4fIcdS683a7Lh0/cuQlbPvj83wso/cF79LS0NDw
/8//TwgieO7aoR425dQaG+ooRkRcaS99A4xSA7ITlo7CNd5ZXE33QuFY/j6B
zihkdydar9JDwEpQ+J2eJ1gnC22+QI+BFrPMoamP4BVb1/cs/QCSKXZLvIsJ
Kh7uOHWano4c6xMMLyeC3/v07E/Rs7Hw4JpOEHMEy/xMK0fHbiDqWHTDJXcV
ivtFkd4WFeja397dwBqCofOssiGTjzejXzxzy1aiw9IRV9Q16N4mognuKJDi
OCzV1KwFd2qP24xajs4q65Y2t3p0m6SUmTgOoug02yxc1YhWi5jIhxn9UCZp
Ly9PeIqMNNqKK7Q+JCTE6ZvZiMA/4MSZcpEi/rD+3W3cFkRIVXmT3FcwR0/r
k9Vt+Fw1+PSnmB5QqPemS0fasWrLldfO5hL8eaJY1sXowBHm/ZlzazpxYXGy
iHpODMNavfCJzR3wGtxB5PJOaOf8IqRltWOdT3xsobUEF1v4jQbM5/B4ECaP
P94NSfgS+7i9zThZtYdv3NCDXYtzfK5RmjAiiMl8YfkKESk7NzIrn8DZJDHP
/ujfYPA+mSzJa0T1Qu5c7MPXoAh+zAzpqce2cW4sz0SGupHZlINmdXBKVFj2
R/bi4sbrfSaeteAUGet1+/dBsyTKwfCqENsvlVMaZ/pgl58uFX2sgcI3tMIq
vx/W+YXajY/uYSGD83LJNwNI9kk+JEwXQCfJuPDR5AA6Pit+m5BejTLzluWK
nEFcGrFuOd/CQ2/ghFa2lxycghV5EqNK8LwZ1/gKOZiTotF553Kwh993F2X8
A+EcJVeRdht1K+2z6esV8FZv9iptvYUKXfa0plgB+8t1vKCDxXD8ec1AUuob
kBLt+sMri7CFP70/2FoJ24LngdNL/0Bw3tbrWo1KnOCYVgmDC6DSNQlxZb9F
YTR/9620XFhtGuMO0IZQKpa+5ztdxtCwx1la/RBEA4eYAc8vojDYiGKQ+A7j
CwmVTvwsjB+ddUijqtC3vtl/1VQmJHah4iNCFUK+VAZQ955EWG69lTxqGJrt
75TNmal48uCuvvn8MAQMVowv9SgesyxSX98ewYyAb7u9OQk7RZdzqX4E1z05
GnHYCTV7YYdsK4GbR6lF7BQLv9HjbLhBBLxf+nUP8VjgxrtU+ocRsI38bJ5Z
sfBRp+vxmWiCj+rj8t20KOR40saWHiHY9UHL7DtuOFqEZ7x1bxK4lKYv6poP
BCtGvay7hCBf0TE1eiAQ43qRHTfLCOjKX8MiJAEw/d5h+9c8ArLI/atllf6I
m27iZAgJDkeZeXJifaDloluwSEyglrq+2NDLRI408QdxF4GRrUFEVwFgnyGx
K+oh2J9emVR73B2BncXVm2UEq8r8TaierrjK8WpKfUtwcmZcnNXGAMP0zrkg
FQG1w9NUEueIxjrDEEtCsHrGpzZ9nT2G9Adlf6kJAtmUqLann+LYfd8bWR8I
mqvFe7vs6DBgVe1mzRDMhp+fm2vQxw1d07WMOQLxS+O8tfUa2FSRql5YIHCo
UXxra2Hp8S/khWbQ
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"z\"", TraditionalForm], 
    FormBox["\"\[Phi]\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{{3.594055576383017*^9, 3.594055598764233*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJwV13k4VdsbB/DIEEmSSKiEogmJkHwVNzQoU5KpUKFU1I2KSqE5kusioUhS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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"z\"", TraditionalForm], 
    FormBox["\"\[CapitalPsi]\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.594055580606925*^9, 3.594055603019009*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJwV1Xc8Vf8fB3CR+ctKJamUqDQQiYSX5FuEQhLJSoWKMlpS6d5rb25kZF2U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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"z\"", TraditionalForm], 
    FormBox["\"\[Chi]\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotRange->NCache[{{
      Rational[1, 10000000000], 
      Rational[999999999, 1000000000]}, {0., 0.9104104795211272}}, {{1.*^-10, 
    0.999999999}, {0., 0.9104104795211272}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.594055580606925*^9, 3.594055607287943*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJwVlXc8le8bx1FKFKlkZHzJJolIkqstI6GshlBWUXGOHbLKTHZJUtY5Ukb2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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"z\"", TraditionalForm], 
    FormBox["\"h\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotRange->NCache[{{
      Rational[1, 10000000000], 
      Rational[999999999, 1000000000]}, {-0.05030907550617846, 
     0.004108115828627345}}, {{1.*^-10, 0.999999999}, {-0.05030907550617846, 
    0.004108115828627345}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.594055580606925*^9, 3.594055611659092*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.09308471219300915`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "1.1100000000000005`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "0.9104104892267038`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.19905603777423378`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.591704052866707*^9, 
  3.591704054402067*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Temp", "[", 
  RowBox[{
  "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb", ",", 
   "\[Mu]", ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{
  3.526662073273216*^9, {3.591704057875879*^9, 3.591704059341307*^9}}],

Cell[BoxData["0.041158203560744885`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527658688001435*^9, {3.591704059972695*^9, 3.591704086534441*^9}, 
   3.59170419598445*^9, 3.59170424016538*^9, 3.5917048837483883`*^9, 
   3.591946228244418*^9, 3.591951798033979*^9, 3.592027498956504*^9, 
   3.592039057189651*^9, 3.5920391791974783`*^9, 3.592114806608581*^9, 
   3.594054584660337*^9, 3.5940556723846693`*^9, 3.594056623590119*^9, 
   3.594096857023037*^9, 3.594118035340591*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "6"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozero", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
            ",", "\[Mu]", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"O1", "[", 
           RowBox[{
           "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", 
            "L", ",", "m", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"ene", "=", 
          RowBox[{"en", "[", 
           RowBox[{
           "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", 
            "L", ",", "m", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb",
             ",", "\[Mu]", ",", "m"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "\[Mu]", ",", "rb"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Psi0H", "=", 
          RowBox[{"Psi0H", "-", "0.05"}]}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "20"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, {3.527658676702615*^9, 3.527658691526883*^9}, {
   3.591704092004555*^9, 3.591704107504458*^9}, {3.591946160691942*^9, 
   3.591946199045264*^9}, {3.591946255624442*^9, 3.591946316089252*^9}, {
   3.591951264369655*^9, 3.591951267495867*^9}, {3.592035457271832*^9, 
   3.592035457568481*^9}, {3.592114778159609*^9, 3.592114798380678*^9}, 
   3.59211974885962*^9, {3.59405447521732*^9, 3.594054480149785*^9}, {
   3.594054569792313*^9, 3.594054577023636*^9}, 3.594055668834762*^9, {
   3.5940566271997433`*^9, 3.594056627709402*^9}, 3.594096853237224*^9, 
   3.594118037520302*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.10038759266761751`", ",", "1.1100000000000005`", ",", 
   "1.731241063645966`", ",", "1", ",", "0.1822197673046524`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594118943737821*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.1100000000000005`", ",", "0.023208294720267003`", ",", 
   RowBox[{"-", "0.10216058655424204`"}], ",", "0.5156106288390369`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594118943802422*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.11953716785549647`", ",", "1.0600000000000005`", ",", 
   "1.66874964056066`", ",", "1", ",", "0.1943186507435722`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594119581968874*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.0600000000000005`", ",", "0.024313571690659196`", ",", 
   RowBox[{"-", "0.1006874697969553`"}], ",", "0.14171252142761814`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594119582005558*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.1413686344956206`", ",", "1.0100000000000005`", ",", 
   "1.601111243164951`", ",", "1", ",", "0.20664924145245567`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.5941201990998573`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.0100000000000005`", ",", "0.025403908762900194`", ",", 
   RowBox[{"-", "0.09897235844347511`"}], ",", "2.206371138904647`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594120199168192*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.16609119772326342`", ",", "0.9600000000000004`", ",", 
   "1.5282481917976263`", ",", "1", ",", "0.21913295333952662`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594121204901506*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.9600000000000004`", ",", "0.026472387834778437`", ",", 
   RowBox[{"-", "0.09699357141074294`"}], ",", 
   RowBox[{"-", "0.5806345029795865`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.5941212049394827`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.1939116021132362`", ",", "0.9100000000000004`", ",", 
   "1.4501945832432737`", ",", "1", ",", "0.23168744098605798`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.59412213598315*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.9100000000000004`", ",", "0.02751268804799238`", ",", 
   RowBox[{"-", "0.09473091332855335`"}], ",", 
   RowBox[{"-", "0.13469100125419417`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.5941221360201883`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.22502936919344718`", ",", "0.8600000000000003`", ",", 
   "1.367096075959816`", ",", "1", ",", "0.24422799819168814`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.5941228978556833`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.8600000000000003`", ",", "0.028519177406982624`", ",", 
   RowBox[{"-", "0.09216624466543906`"}], ",", "0.34513125770471365`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594122897886179*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.2596286971105981`", ",", "0.8100000000000003`", ",", 
   "1.279213813257043`", ",", "1", ",", "0.2566686391637273`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.5941239160382643`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.8100000000000003`", ",", "0.0294868866207863`", ",", 
   RowBox[{"-", "0.0892838676297348`"}], ",", "1.8425481566874387`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.5941239160712643`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.2978661658097048`", ",", "0.7600000000000002`", ",", 
   "1.186927760972847`", ",", "1", ",", "0.2689230105276924`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594125274685664*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.7600000000000002`", ",", "0.030411511076027988`", ",", 
   RowBox[{"-", "0.08607100329907665`"}], ",", 
   RowBox[{"-", "1.918522526400082`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594125274718845*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.33985296314833247`", ",", "0.7100000000000002`", ",", 
   "1.090745459491179`", ",", "1", ",", "0.28090509226553606`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594126087578762*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.7100000000000002`", ",", "0.03128934912756243`", ",", 
   RowBox[{"-", "0.08251814439814995`"}], ",", 
   RowBox[{"-", "1.1895961994947755`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594126087646199*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.38563058092221475`", ",", "0.6600000000000001`", ",", 
   "0.9913141834513182`", ",", "1", ",", "0.29252977955494347`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.5941269964391193`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.6600000000000001`", ",", "0.03211722879006128`", ",", 
   RowBox[{"-", "0.07861937559705225`"}], ",", "3.981717850615434`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.5941269964734497`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.43513925800674597`", ",", "0.6100000000000001`", ",", 
   "0.889434691344101`", ",", "1", ",", "0.3037135102026956`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.59412771007506*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.6100000000000001`", ",", "0.03289248812661802`", ",", 
   RowBox[{"-", "0.0743727370324912`"}], ",", 
   RowBox[{"-", "1.983944595786491`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594127710109641*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.48817846018129024`", ",", "0.56`", ",", "0.7860791672568006`", ",", "1", 
   ",", "0.3143747675151936`"}], "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594129015255138*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.56`", ",", "0.033612878812278556`", ",", 
   RowBox[{"-", "0.06978041150474883`"}], ",", 
   RowBox[{"-", "3.313859520850579`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594129015296515*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5443604378356742`", ",", "0.51`", ",", "0.6824073727209649`", ",", "1", 
   ",", "0.32443465683254047`"}], "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594130366329468*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.51`", ",", "0.034276510133066186`", ",", 
   RowBox[{"-", "0.0648489177233763`"}], ",", "3.7809155813348405`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594130366366517*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6030595302946644`", ",", "0.46`", ",", "0.5797785180163694`", ",", "1", 
   ",", "0.33381760180957726`"}], "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.5941315463321047`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.46`", ",", "0.0348818338366685`", ",", 
   RowBox[{"-", "0.059589272924427165`"}], ",", "1.7922244617201462`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594131546374159*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6633623339586975`", ",", "0.41000000000000003`", ",", 
   "0.4797563591940728`", ",", "1", ",", "0.3424519407556034`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.5941326488172407`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.41000000000000003`", ",", "0.03542756171866601`", ",", 
   RowBox[{"-", "0.054016985347181364`"}], ",", "10.055597288449546`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.5941326488876038`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7240281894641492`", ",", "0.36000000000000004`", ",", 
   "0.3840995792228869`", ",", "1", ",", "0.35027066531248174`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.5941340717461557`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.36000000000000004`", ",", "0.03591264296030114`", ",", 
   RowBox[{"-", "0.04815202986525364`"}], ",", 
   RowBox[{"-", "4.293529301691663`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.5941340718178673`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"FindRoot", "::", "lstol"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"The line search decreased the step size to within \
tolerance specified by AccuracyGoal and PrecisionGoal but was unable to find \
a sufficient decrease in the merit function. You may need more than \
\[NoBreak]\\!\\(MachinePrecision\\)\[NoBreak] digits of working precision to \
meet these tolerances. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/lstol\\\", ButtonNote -> \
\\\"FindRoot::lstol\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.594098683040578*^9, 3.5941352639370947`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.783469236615073`", ",", "0.31000000000000005`", ",", 
   "0.29474533449144985`", ",", "1", ",", "0.3572080480217794`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594135275592634*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.31000000000000005`", ",", "0.03633454100743155`", ",", 
   RowBox[{"-", "0.04201747491742893`"}], ",", 
   RowBox[{"-", "1.2254065000317977`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594135275622884*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.8397896693293293`", ",", "0.26000000000000006`", ",", 
   "0.2136944676109191`", ",", "1", ",", "0.36322079765173754`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.59413656580134*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.26000000000000006`", ",", "0.03669761344968823`", ",", 
   RowBox[{"-", "0.035645384367614975`"}], ",", 
   RowBox[{"-", "10.621105010132915`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.5941365658407297`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.8908273169166191`", ",", "0.21000000000000008`", ",", 
   "0.14305194858045897`", ",", "1", ",", "0.36824797071873727`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594138104698184*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.21000000000000008`", ",", "0.036996289906654635`", ",", 
   RowBox[{"-", "0.029064224778940263`"}], ",", "8.333203052192356`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594138104734538*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9343261257627912`", ",", "0.1600000000000001`", ",", 
   "0.08479595090001524`", ",", "1", ",", "0.3722524159968672`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594139831969096*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.1600000000000001`", ",", "0.037231841057633296`", ",", 
   RowBox[{"-", "0.02231068748576003`"}], ",", 
   RowBox[{"-", "4.614549853371296`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.594097767332375*^9, 3.594139832046049*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1.1100000000000005`", ",", "0.023208294720267003`", ",", 
     RowBox[{"-", "0.10216058655424204`"}], ",", "0.5156106288390369`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0600000000000005`", ",", "0.024313571690659196`", ",", 
     RowBox[{"-", "0.1006874697969553`"}], ",", "0.14171252142761814`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0100000000000005`", ",", "0.025403908762900194`", ",", 
     RowBox[{"-", "0.09897235844347511`"}], ",", "2.206371138904647`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9600000000000004`", ",", "0.026472387834778437`", ",", 
     RowBox[{"-", "0.09699357141074294`"}], ",", 
     RowBox[{"-", "0.5806345029795865`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9100000000000004`", ",", "0.02751268804799238`", ",", 
     RowBox[{"-", "0.09473091332855335`"}], ",", 
     RowBox[{"-", "0.13469100125419417`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8600000000000003`", ",", "0.028519177406982624`", ",", 
     RowBox[{"-", "0.09216624466543906`"}], ",", "0.34513125770471365`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8100000000000003`", ",", "0.0294868866207863`", ",", 
     RowBox[{"-", "0.0892838676297348`"}], ",", "1.8425481566874387`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7600000000000002`", ",", "0.030411511076027988`", ",", 
     RowBox[{"-", "0.08607100329907665`"}], ",", 
     RowBox[{"-", "1.918522526400082`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7100000000000002`", ",", "0.03128934912756243`", ",", 
     RowBox[{"-", "0.08251814439814995`"}], ",", 
     RowBox[{"-", "1.1895961994947755`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6600000000000001`", ",", "0.03211722879006128`", ",", 
     RowBox[{"-", "0.07861937559705225`"}], ",", "3.981717850615434`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6100000000000001`", ",", "0.03289248812661802`", ",", 
     RowBox[{"-", "0.0743727370324912`"}], ",", 
     RowBox[{"-", "1.983944595786491`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.56`", ",", "0.033612878812278556`", ",", 
     RowBox[{"-", "0.06978041150474883`"}], ",", 
     RowBox[{"-", "3.313859520850579`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.51`", ",", "0.034276510133066186`", ",", 
     RowBox[{"-", "0.0648489177233763`"}], ",", "3.7809155813348405`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.46`", ",", "0.0348818338366685`", ",", 
     RowBox[{"-", "0.059589272924427165`"}], ",", "1.7922244617201462`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.41000000000000003`", ",", "0.03542756171866601`", ",", 
     RowBox[{"-", "0.054016985347181364`"}], ",", "10.055597288449546`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.36000000000000004`", ",", "0.03591264296030114`", ",", 
     RowBox[{"-", "0.04815202986525364`"}], ",", 
     RowBox[{"-", "4.293529301691663`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.31000000000000005`", ",", "0.03633454100743155`", ",", 
     RowBox[{"-", "0.04201747491742893`"}], ",", 
     RowBox[{"-", "1.2254065000317977`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.26000000000000006`", ",", "0.03669761344968823`", ",", 
     RowBox[{"-", "0.035645384367614975`"}], ",", 
     RowBox[{"-", "10.621105010132915`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.21000000000000008`", ",", "0.036996289906654635`", ",", 
     RowBox[{"-", "0.029064224778940263`"}], ",", "8.333203052192356`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1600000000000001`", ",", "0.037231841057633296`", ",", 
     RowBox[{"-", "0.02231068748576003`"}], ",", 
     RowBox[{"-", "4.614549853371296`"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.594109571741025*^9, 3.594139832061615*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.9343261257627912`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "0.1600000000000001`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "0.08479595090001524`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.3722524159968672`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.591704052866707*^9, 
  3.591704054402067*^9}, {3.5943654210358877`*^9, 3.594365439150298*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Temp", "[", 
  RowBox[{
  "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb", ",", 
   "\[Mu]", ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{
  3.526662073273216*^9, {3.591704057875879*^9, 3.591704059341307*^9}}],

Cell[BoxData["0.037231841057633296`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527658688001435*^9, {3.591704059972695*^9, 3.591704086534441*^9}, 
   3.59170419598445*^9, 3.59170424016538*^9, 3.5917048837483883`*^9, 
   3.591946228244418*^9, 3.591951798033979*^9, 3.592027498956504*^9, 
   3.592039057189651*^9, 3.5920391791974783`*^9, 3.592114806608581*^9, 
   3.594054584660337*^9, 3.5940556723846693`*^9, 3.594056623590119*^9, 
   3.594096857023037*^9, 3.594118035340591*^9, 3.5943654411916647`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "6"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozero", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
            ",", "\[Mu]", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"O1", "[", 
           RowBox[{
           "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", 
            "L", ",", "m", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"ene", "=", 
          RowBox[{"en", "[", 
           RowBox[{
           "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", 
            "L", ",", "m", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb",
             ",", "\[Mu]", ",", "m"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "\[Mu]", ",", "rb"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Psi0H", "=", 
          RowBox[{"Psi0H", "-", "0.02"}]}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "9"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, {3.527658676702615*^9, 3.527658691526883*^9}, {
   3.591704092004555*^9, 3.591704107504458*^9}, {3.591946160691942*^9, 
   3.591946199045264*^9}, {3.591946255624442*^9, 3.591946316089252*^9}, {
   3.591951264369655*^9, 3.591951267495867*^9}, {3.592035457271832*^9, 
   3.592035457568481*^9}, {3.592114778159609*^9, 3.592114798380678*^9}, 
   3.59211974885962*^9, {3.59405447521732*^9, 3.594054480149785*^9}, {
   3.594054569792313*^9, 3.594054577023636*^9}, 3.594055668834762*^9, {
   3.5940566271997433`*^9, 3.594056627709402*^9}, 3.594096853237224*^9, 
   3.594118037520302*^9, {3.594365454686633*^9, 3.594365457334516*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9343261230078433`", ",", "0.1600000000000001`", ",", 
   "0.08479595877133615`", ",", "1", ",", "0.3722524063046361`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594365591944722*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.1600000000000001`", ",", "0.03723183731096006`", ",", 
   RowBox[{"-", "0.022310686053854657`"}], ",", "10.932304038688594`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5943655919723053`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9491204071745051`", ",", "0.1400000000000001`", ",", 
   "0.0653713193521099`", ",", "1", ",", "0.37356011022439395`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594366289458083*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.1400000000000001`", ",", "0.037308312346486454`", ",", 
   RowBox[{"-", "0.019569497894858564`"}], ",", 
   RowBox[{"-", "11.95489763303929`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.594366289487417*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"FindRoot", "::", "lstol"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"The line search decreased the step size to within \
tolerance specified by AccuracyGoal and PrecisionGoal but was unable to find \
a sufficient decrease in the merit function. You may need more than \
\[NoBreak]\\!\\(MachinePrecision\\)\[NoBreak] digits of working precision to \
meet these tolerances. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/lstol\\\", ButtonNote -> \
\\\"FindRoot::lstol\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.594367700376506*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9622291791621025`", ",", "0.12000000000000009`", ",", 
   "0.04832034222646835`", ",", "1", ",", "0.3746924601051363`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594367711888529*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.12000000000000009`", ",", "0.037372873369464904`", ",", 
   RowBox[{"-", "0.016808882747727887`"}], ",", 
   RowBox[{"-", "0.8167673406464434`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.594367711918*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9735377950738352`", ",", "0.10000000000000009`", ",", 
   "0.03372710904979548`", ",", "1", ",", "0.37566159820747624`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594368451546668*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.10000000000000009`", ",", "0.037430738085901874`", ",", 
   RowBox[{"-", "0.01403295242755149`"}], ",", "7.9712097834732205`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5943684516095333`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"FindRoot", "::", "lstol"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"The line search decreased the step size to within \
tolerance specified by AccuracyGoal and PrecisionGoal but was unable to find \
a sufficient decrease in the merit function. You may need more than \
\[NoBreak]\\!\\(MachinePrecision\\)\[NoBreak] digits of working precision to \
meet these tolerances. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/lstol\\\", ButtonNote -> \
\\\"FindRoot::lstol\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.594370255340877*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9829402183328447`", ",", "0.08000000000000008`", ",", 
   "0.021676842282637675`", ",", "1", ",", "0.3764522563336927`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5943702672896023`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.08000000000000008`", ",", "0.037476547150445835`", ",", 
   RowBox[{"-", "0.011242833380004525`"}], ",", 
   RowBox[{"-", "7.6147051145048685`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.5943702673227453`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9903489668602973`", ",", "0.06000000000000008`", ",", 
   "0.012233525224870688`", ",", "1", ",", "0.3770689082117559`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594371061834763*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.06000000000000008`", ",", "0.03751240879903626`", ",", 
   RowBox[{"-", "0.008441786399234798`"}], ",", 
   RowBox[{"-", "5.477917757264244`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.594371061913021*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9956930497714773`", ",", "0.04000000000000008`", ",", 
   "0.005450008533287002`", ",", "1", ",", "0.3775097760326849`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594372116741067*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.04000000000000008`", ",", "0.03753795583626027`", ",", 
   RowBox[{"-", "0.005632458696432559`"}], ",", 
   RowBox[{"-", "4.878868643047073`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.594372116821784*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9989206047754707`", ",", "0.020000000000000077`", ",", 
   "0.001364444248236635`", ",", "1", ",", "0.37777446606722853`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594372897561599*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.020000000000000077`", ",", "0.037553259918383715`", ",", 
   RowBox[{"-", "0.002817609922871342`"}], ",", 
   RowBox[{"-", "7.100753032465061`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.594372897639969*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"FindRoot", "::", "lstol"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"The line search decreased the step size to within \
tolerance specified by AccuracyGoal and PrecisionGoal but was unable to find \
a sufficient decrease in the merit function. You may need more than \
\[NoBreak]\\!\\(MachinePrecision\\)\[NoBreak] digits of working precision to \
meet these tolerances. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/lstol\\\", ButtonNote -> \
\\\"FindRoot::lstol\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.594373773857911*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \[NoBreak]\\!\\(\\*StyleBox[\\(FindRoot \
:: lstol\\), \\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this \
calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.594373773937731*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.`", ",", "7.632783294297951`*^-17", ",", "3.179143577317753`*^-21", ",", 
   "1", ",", "0.35191917263532435`"}], "}"}]], "Print",
 CellChangeTimes->{3.5943737821617413`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7.632783294297951`*^-17", ",", "0.02748344240872766`", ",", 
   RowBox[{"-", "7.795982474377423`*^-18"}], ",", "0.3774375213515836`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5943737822057047`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.1600000000000001`", ",", "0.03723183731096006`", ",", 
     RowBox[{"-", "0.022310686053854657`"}], ",", "10.932304038688594`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1400000000000001`", ",", "0.037308312346486454`", ",", 
     RowBox[{"-", "0.019569497894858564`"}], ",", 
     RowBox[{"-", "11.95489763303929`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.12000000000000009`", ",", "0.037372873369464904`", ",", 
     RowBox[{"-", "0.016808882747727887`"}], ",", 
     RowBox[{"-", "0.8167673406464434`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.10000000000000009`", ",", "0.037430738085901874`", ",", 
     RowBox[{"-", "0.01403295242755149`"}], ",", "7.9712097834732205`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08000000000000008`", ",", "0.037476547150445835`", ",", 
     RowBox[{"-", "0.011242833380004525`"}], ",", 
     RowBox[{"-", "7.6147051145048685`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06000000000000008`", ",", "0.03751240879903626`", ",", 
     RowBox[{"-", "0.008441786399234798`"}], ",", 
     RowBox[{"-", "5.477917757264244`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04000000000000008`", ",", "0.03753795583626027`", ",", 
     RowBox[{"-", "0.005632458696432559`"}], ",", 
     RowBox[{"-", "4.878868643047073`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.020000000000000077`", ",", "0.037553259918383715`", ",", 
     RowBox[{"-", "0.002817609922871342`"}], ",", 
     RowBox[{"-", "7.100753032465061`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7.632783294297951`*^-17", ",", "0.02748344240872766`", ",", 
     RowBox[{"-", "7.795982474377423`*^-18"}], ",", "0.3774375213515836`"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.594373782208755*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.09308471219300915`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "1.1100000000000005`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "0.9104104892267038`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.19905603777423378`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.591704052866707*^9, 
  3.591704054402067*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Temp", "[", 
  RowBox[{
  "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb", ",", 
   "\[Mu]", ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{
  3.526662073273216*^9, {3.591704057875879*^9, 3.591704059341307*^9}}],

Cell[BoxData["0.041158203560744885`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527658688001435*^9, {3.591704059972695*^9, 3.591704086534441*^9}, 
   3.59170419598445*^9, 3.59170424016538*^9, 3.5917048837483883`*^9, 
   3.591946228244418*^9, 3.591951798033979*^9, 3.592027498956504*^9, 
   3.592039057189651*^9, 3.5920391791974783`*^9, 3.592114806608581*^9, 
   3.594054584660337*^9, 3.5940556723846693`*^9, 3.594056623590119*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "6"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozero", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
            ",", "\[Mu]", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"O1", "[", 
           RowBox[{
           "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", 
            "L", ",", "m", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"ene", "=", 
          RowBox[{"en", "[", 
           RowBox[{
           "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", 
            "L", ",", "m", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb",
             ",", "\[Mu]", ",", "m"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "\[Mu]", ",", "rb"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Psi0H", "=", 
          RowBox[{"Psi0H", "+", "0.05"}]}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "30"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, {3.527658676702615*^9, 3.527658691526883*^9}, {
   3.591704092004555*^9, 3.591704107504458*^9}, {3.591946160691942*^9, 
   3.591946199045264*^9}, {3.591946255624442*^9, 3.591946316089252*^9}, {
   3.591951264369655*^9, 3.591951267495867*^9}, {3.592035457271832*^9, 
   3.592035457568481*^9}, {3.592114778159609*^9, 3.592114798380678*^9}, 
   3.59211974885962*^9, {3.59405447521732*^9, 3.594054480149785*^9}, {
   3.594054569792313*^9, 3.594054577023636*^9}, 3.594055668834762*^9, {
   3.5940566271997433`*^9, 3.594056627709402*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.10038759266761751`", ",", "1.1100000000000005`", ",", 
   "1.731241063645966`", ",", "1", ",", "0.1822197673046524`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594057540504796*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.1100000000000005`", ",", "0.023208294720267003`", ",", 
   RowBox[{"-", "0.10216058655424204`"}], ",", "0.5156106288390369`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940575405402803`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"FindRoot", "::", "lstol"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"The line search decreased the step size to within \
tolerance specified by AccuracyGoal and PrecisionGoal but was unable to find \
a sufficient decrease in the merit function. You may need more than \
\[NoBreak]\\!\\(MachinePrecision\\)\[NoBreak] digits of working precision to \
meet these tolerances. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/lstol\\\", ButtonNote -> \
\\\"FindRoot::lstol\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.594058458189272*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.08371081600999883`", ",", "1.1600000000000006`", ",", 
   "1.7887703712512923`", ",", "1", ",", "0.17042582056201602`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594058470300583*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.1600000000000006`", ",", "0.022095497890091874`", ",", 
   RowBox[{"-", "0.1034144010027005`"}], ",", 
   RowBox[{"-", "0.20877860414613114`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.594058470331319*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.06929901704178272`", ",", "1.2100000000000006`", ",", 
   "1.8416233049871396`", ",", "1", ",", "0.1590029087973043`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.59405900534258*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.2100000000000006`", ",", "0.02098289994899552`", ",", 
   RowBox[{"-", "0.10447202558522499`"}], ",", "1.0102878190710671`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940590053759212`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.05694625367018631`", ",", "1.2600000000000007`", ",", 
   "1.8901736978551655`", ",", "1", ",", "0.14800825382286012`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940598576068087`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.2600000000000007`", ",", "0.0198782670219945`", ",", 
   RowBox[{"-", "0.105356424429505`"}], ",", "0.14711618120990394`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594059857636601*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.04644914138463693`", ",", "1.3100000000000007`", ",", 
   "1.934863683453374`", ",", "1", ",", "0.13748869919881632`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594060575428362*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.3100000000000007`", ",", "0.018789125963315195`", ",", 
   RowBox[{"-", "0.10608988499480917`"}], ",", "0.8349059494960331`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940605754593363`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.03760802338747415`", ",", "1.3600000000000008`", ",", 
   "1.9761795334688776`", ",", "1", ",", "0.12747968656050665`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594061198072934*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.3600000000000008`", ",", "0.017722457962751265`", ",", 
   RowBox[{"-", "0.10669350830582233`"}], ",", "0.5509959671841086`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594061198111685*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.03022879224429225`", ",", "1.4100000000000008`", ",", 
   "2.0146238438928106`", ",", "1", ",", "0.11800489028542663`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594061795838971*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.4100000000000008`", ",", "0.01668443431548626`", ",", 
   RowBox[{"-", "0.10718681575475994`"}], ",", "0.530274446216499`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940617958767147`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.024125240849087872`", ",", "1.4600000000000009`", ",", 
   "2.0506882729622418`", ",", "1", ",", "0.10907657417019331`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.59406244083107*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.4600000000000009`", ",", "0.01568021949770073`", ",", 
   RowBox[{"-", "0.10758747086549088`"}], ",", "0.5046651646424529`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594062440868915*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.01912163190347992`", ",", "1.510000000000001`", ",", 
   "2.084830984899295`", ",", "1", ",", "0.10069660822281166`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594062998910449*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.510000000000001`", ",", "0.01471385815827549`", ",", 
   RowBox[{"-", "0.10791110340761872`"}], ",", 
   RowBox[{"-", "0.013552762398083666`"}]}], "}"}]], "Print",
 CellChangeTimes->{3.594062998948111*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.015055098519284655`", ",", "1.560000000000001`", ",", 
   "2.117459013862528`", ",", "1", ",", "0.09285796813722769`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594063701849186*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.560000000000001`", ",", "0.013788267251675415`", ",", 
   RowBox[{"-", "0.10817130012755874`"}], ",", "0.4467565148744648`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594063701894163*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.01177753516211135`", ",", "1.610000000000001`", ",", 
   "2.148918980497068`", ",", "1", ",", "0.08554649730171042`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594064191202874*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.610000000000001`", ",", "0.012905299554494066`", ",", 
   RowBox[{"-", "0.1083796634361236`"}], ",", "0.3989850569127345`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594064191240638*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.009156766919764631`", ",", "1.660000000000001`", ",", 
   "2.1794944882287233`", ",", "1", ",", "0.07874270839165608`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594064746077642*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.660000000000001`", ",", "0.012065866400242506`", ",", 
   RowBox[{"-", "0.10854595060695447`"}], ",", "0.3021990862435701`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594064746115065*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.007076935987389723`", ",", "1.710000000000001`", ",", 
   "2.2094084728044807`", ",", "1", ",", "0.0724234512398886`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594065272626484*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.710000000000001`", ",", "0.01127009439912423`", ",", 
   RowBox[{"-", "0.10867827393896907`"}], ",", "0.2259186263793173`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940652726644697`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.005438172914022`", ",", "1.7600000000000011`", ",", "2.238829649516746`",
    ",", "1", ",", "0.06656334357178159`"}], "}"}]], "Print",
 CellChangeTimes->{3.594065827279072*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.7600000000000011`", ",", "0.010517487013148339`", ",", 
   RowBox[{"-", "0.10878330696023017`"}], ",", "0.2596474243366369`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594065827316524*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.004155699423119042`", ",", "1.8100000000000012`", ",", 
   "2.267880856762904`", ",", "1", ",", "0.06113591983960011`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594066399296423*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.8100000000000012`", ",", "0.009807077593286445`", ",", 
   RowBox[{"-", "0.10886649146576442`"}], ",", "0.1994012788824792`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594066399334251*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0031585403327692913`", ",", "1.8600000000000012`", ",", 
   "2.2966476736880415`", ",", "1", ",", "0.05611450112789147`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594067111676093*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.8600000000000012`", ",", "0.009137564704391274`", ",", 
   RowBox[{"-", "0.1089322390603807`"}], ",", "0.2530174664775586`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594067111715333*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0023880155775825936`", ",", "1.9100000000000013`", ",", 
   "2.325186750082771`", ",", "1", ",", "0.05147281888753072`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594067682570644*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.9100000000000013`", ",", "0.008507423342367187`", ",", 
   RowBox[{"-", "0.10898410763302802`"}], ",", "0.24128208897608647`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594067682607972*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0017961549370757945`", ",", "1.9600000000000013`", ",", 
   "2.3535332330483576`", ",", "1", ",", "0.04718543643825924`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594068230414351*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.9600000000000013`", ",", "0.00791499243774538`", ",", 
   RowBox[{"-", "0.10902495171935925`"}], ",", "0.26084921730151733`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594068230452499*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.001344141835293479`", ",", "2.010000000000001`", ",", 
   "2.3817066528222823`", ",", "1", ",", "0.04322801322681491`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594068827834124*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.010000000000001`", ",", "0.0073585423690906`", ",", 
   RowBox[{"-", "0.10905705892333004`"}], ",", "0.2486662378474411`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594068827876217*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0010008573774936075`", ",", "2.060000000000001`", ",", 
   "2.40971591531813`", ",", "1", ",", "0.03957745421360512`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594069390216289*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.060000000000001`", ",", "0.006836323101872028`", ",", 
   RowBox[{"-", "0.10908225377265846`"}], ",", "0.27214480533006613`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594069390254017*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0007415658122494654`", ",", "2.1100000000000008`", ",", 
   "2.437562953204616`", ",", "1", ",", "0.03621197716109112`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940699427606487`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.1100000000000008`", ",", "0.006346598762878505`", ",", 
   RowBox[{"-", "0.10910198843237681`"}], ",", "0.2552512487346636`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594069942797361*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"FindRoot", "::", "lstol"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"The line search decreased the step size to within \
tolerance specified by AccuracyGoal and PrecisionGoal but was unable to find \
a sufficient decrease in the merit function. You may need more than \
\[NoBreak]\\!\\(MachinePrecision\\)\[NoBreak] digits of working precision to \
meet these tolerances. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/lstol\\\", ButtonNote -> \
\\\"FindRoot::lstol\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5940706547120867`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0005467599884834315`", ",", "2.1600000000000006`", ",", 
   "2.4652453442125473`", ",", "1", ",", "0.033111124440205704`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.59407066846554*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.1600000000000006`", ",", "0.005887671203891816`", ",", 
   RowBox[{"-", "0.1091174187582634`"}], ",", "0.2580267166026026`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940706684962263`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00040116940178669625`", ",", "2.2100000000000004`", ",", 
   "2.492758346574934`", ",", "1", ",", "0.030255739144959853`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940712113715563`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.2100000000000004`", ",", "0.005457894628178446`", ",", 
   RowBox[{"-", "0.1091294603235421`"}], ",", "0.2601859071152043`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940712114098597`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0002929231277615707`", ",", "2.2600000000000002`", ",", 
   "2.520096069053523`", ",", "1", ",", "0.027627918753153662`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940717693562*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.2600000000000002`", ",", "0.005055684919643002`", ",", 
   RowBox[{"-", "0.10913884074498878`"}], ",", "0.2677923891927811`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940717693953323`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"FindRoot", "::", "lstol"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"The line search decreased the step size to within \
tolerance specified by AccuracyGoal and PrecisionGoal but was unable to find \
a sufficient decrease in the merit function. You may need more than \
\[NoBreak]\\!\\(MachinePrecision\\)\[NoBreak] digits of working precision to \
meet these tolerances. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/FindRoot/lstol\\\", ButtonNote -> \
\\\"FindRoot::lstol\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5940724963008957`*^9}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"General", "::", "stop"}], "MessageName"], 
  RowBox[{
  ":", " "}], "\<\"Further output of \[NoBreak]\\!\\(\\*StyleBox[\\(FindRoot \
:: lstol\\), \\\"MessageName\\\"]\\)\[NoBreak] will be suppressed during this \
calculation. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/General/stop\\\", ButtonNote -> \
\\\"General::stop\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.5940724963667393`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00021285406407952695`", ",", "2.31`", ",", "2.5472525357571265`", ",", 
   "1", ",", "0.025210956672029047`"}], "}"}]], "Print",
 CellChangeTimes->{3.594072509733871*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.31`", ",", "0.004679523791819581`", ",", 
   RowBox[{"-", "0.10914613196188926`"}], ",", "0.2658850816693829`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940725097653112`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0001539280451809813`", ",", "2.36`", ",", "2.5742219429960103`", ",", 
   "1", ",", "0.02298927712943723`"}], "}"}]], "Print",
 CellChangeTimes->{3.5940730862744493`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.36`", ",", "0.004327961185293924`", ",", 
   RowBox[{"-", "0.10915178938887649`"}], ",", "0.26422065487976704`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.59407308631234*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00011078070875804491`", ",", "2.4099999999999997`", ",", 
   "2.600999194224927`", ",", "1", ",", "0.020948368642569107`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594073640858307*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.4099999999999997`", ",", "0.003999614514921206`", ",", 
   RowBox[{"-", "0.10915616943788446`"}], ",", "0.26572244433392467`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940736408967667`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00007934553706576444`", ",", "2.4599999999999995`", ",", 
   "2.6275799165296982`", ",", "1", ",", "0.019074717738026468`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594074203472927*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.4599999999999995`", ",", "0.0036931675248244667`", ",", 
   RowBox[{"-", "0.10915955307131395`"}], ",", "0.2648587867433478`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594074203510405*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00005655785410258539`", ",", "2.5099999999999993`", ",", 
   "2.6539605027316577`", ",", "1", ",", "0.017355744985914724`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594074769086096*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.5099999999999993`", ",", "0.00340736809155944`", ",", 
   RowBox[{"-", "0.10916216151680509`"}], ",", "0.2636090453656003`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594074769123332*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00004012124612539848`", ",", "2.559999999999999`", ",", 
   "2.6801381213312347`", ",", "1", ",", "0.015779744071114443`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594075302600885*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2.559999999999999`", ",", "0.0031410255918701644`", ",", 
   RowBox[{"-", "0.10916416788992782`"}], ",", "0.26416326786264205`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594075302648829*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1.1100000000000005`", ",", "0.023208294720267003`", ",", 
     RowBox[{"-", "0.10216058655424204`"}], ",", "0.5156106288390369`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1600000000000006`", ",", "0.022095497890091874`", ",", 
     RowBox[{"-", "0.1034144010027005`"}], ",", 
     RowBox[{"-", "0.20877860414613114`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2100000000000006`", ",", "0.02098289994899552`", ",", 
     RowBox[{"-", "0.10447202558522499`"}], ",", "1.0102878190710671`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2600000000000007`", ",", "0.0198782670219945`", ",", 
     RowBox[{"-", "0.105356424429505`"}], ",", "0.14711618120990394`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.3100000000000007`", ",", "0.018789125963315195`", ",", 
     RowBox[{"-", "0.10608988499480917`"}], ",", "0.8349059494960331`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.3600000000000008`", ",", "0.017722457962751265`", ",", 
     RowBox[{"-", "0.10669350830582233`"}], ",", "0.5509959671841086`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.4100000000000008`", ",", "0.01668443431548626`", ",", 
     RowBox[{"-", "0.10718681575475994`"}], ",", "0.530274446216499`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.4600000000000009`", ",", "0.01568021949770073`", ",", 
     RowBox[{"-", "0.10758747086549088`"}], ",", "0.5046651646424529`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.510000000000001`", ",", "0.01471385815827549`", ",", 
     RowBox[{"-", "0.10791110340761872`"}], ",", 
     RowBox[{"-", "0.013552762398083666`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.560000000000001`", ",", "0.013788267251675415`", ",", 
     RowBox[{"-", "0.10817130012755874`"}], ",", "0.4467565148744648`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.610000000000001`", ",", "0.012905299554494066`", ",", 
     RowBox[{"-", "0.1083796634361236`"}], ",", "0.3989850569127345`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.660000000000001`", ",", "0.012065866400242506`", ",", 
     RowBox[{"-", "0.10854595060695447`"}], ",", "0.3021990862435701`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.710000000000001`", ",", "0.01127009439912423`", ",", 
     RowBox[{"-", "0.10867827393896907`"}], ",", "0.2259186263793173`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.7600000000000011`", ",", "0.010517487013148339`", ",", 
     RowBox[{"-", "0.10878330696023017`"}], ",", "0.2596474243366369`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.8100000000000012`", ",", "0.009807077593286445`", ",", 
     RowBox[{"-", "0.10886649146576442`"}], ",", "0.1994012788824792`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.8600000000000012`", ",", "0.009137564704391274`", ",", 
     RowBox[{"-", "0.1089322390603807`"}], ",", "0.2530174664775586`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.9100000000000013`", ",", "0.008507423342367187`", ",", 
     RowBox[{"-", "0.10898410763302802`"}], ",", "0.24128208897608647`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.9600000000000013`", ",", "0.00791499243774538`", ",", 
     RowBox[{"-", "0.10902495171935925`"}], ",", "0.26084921730151733`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.010000000000001`", ",", "0.0073585423690906`", ",", 
     RowBox[{"-", "0.10905705892333004`"}], ",", "0.2486662378474411`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.060000000000001`", ",", "0.006836323101872028`", ",", 
     RowBox[{"-", "0.10908225377265846`"}], ",", "0.27214480533006613`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.1100000000000008`", ",", "0.006346598762878505`", ",", 
     RowBox[{"-", "0.10910198843237681`"}], ",", "0.2552512487346636`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.1600000000000006`", ",", "0.005887671203891816`", ",", 
     RowBox[{"-", "0.1091174187582634`"}], ",", "0.2580267166026026`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.2100000000000004`", ",", "0.005457894628178446`", ",", 
     RowBox[{"-", "0.1091294603235421`"}], ",", "0.2601859071152043`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.2600000000000002`", ",", "0.005055684919643002`", ",", 
     RowBox[{"-", "0.10913884074498878`"}], ",", "0.2677923891927811`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.31`", ",", "0.004679523791819581`", ",", 
     RowBox[{"-", "0.10914613196188926`"}], ",", "0.2658850816693829`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.36`", ",", "0.004327961185293924`", ",", 
     RowBox[{"-", "0.10915178938887649`"}], ",", "0.26422065487976704`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.4099999999999997`", ",", "0.003999614514921206`", ",", 
     RowBox[{"-", "0.10915616943788446`"}], ",", "0.26572244433392467`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.4599999999999995`", ",", "0.0036931675248244667`", ",", 
     RowBox[{"-", "0.10915955307131395`"}], ",", "0.2648587867433478`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.5099999999999993`", ",", "0.00340736809155944`", ",", 
     RowBox[{"-", "0.10916216151680509`"}], ",", "0.2636090453656003`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.559999999999999`", ",", "0.0031410255918701644`", ",", 
     RowBox[{"-", "0.10916416788992782`"}], ",", "0.26416326786264205`"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.594055498334055*^9, 3.5940565848788567`*^9, 
  3.594056621222495*^9, 3.5940753026524563`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"aux", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0.1600000000000001`", ",", "0.03723183731096006`", ",", 
       RowBox[{"-", "0.022310686053854657`"}], ",", "10.932304038688594`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1400000000000001`", ",", "0.037308312346486454`", ",", 
       RowBox[{"-", "0.019569497894858564`"}], ",", 
       RowBox[{"-", "11.95489763303929`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.12000000000000009`", ",", "0.037372873369464904`", ",", 
       RowBox[{"-", "0.016808882747727887`"}], ",", 
       RowBox[{"-", "0.8167673406464434`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.10000000000000009`", ",", "0.037430738085901874`", ",", 
       RowBox[{"-", "0.01403295242755149`"}], ",", "7.9712097834732205`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.08000000000000008`", ",", "0.037476547150445835`", ",", 
       RowBox[{"-", "0.011242833380004525`"}], ",", 
       RowBox[{"-", "7.6147051145048685`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.06000000000000008`", ",", "0.03751240879903626`", ",", 
       RowBox[{"-", "0.008441786399234798`"}], ",", 
       RowBox[{"-", "5.477917757264244`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.04000000000000008`", ",", "0.03753795583626027`", ",", 
       RowBox[{"-", "0.005632458696432559`"}], ",", 
       RowBox[{"-", "4.878868643047073`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.020000000000000077`", ",", "0.037553259918383715`", ",", 
       RowBox[{"-", "0.002817609922871342`"}], ",", 
       RowBox[{"-", "7.100753032465061`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.1100000000000005`", ",", "0.023208294720267003`", ",", 
       RowBox[{"-", "0.10216058655424204`"}], ",", "0.5156106288390369`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.0600000000000005`", ",", "0.024313571690659196`", ",", 
       RowBox[{"-", "0.1006874697969553`"}], ",", "0.14171252142761814`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.0100000000000005`", ",", "0.025403908762900194`", ",", 
       RowBox[{"-", "0.09897235844347511`"}], ",", "2.206371138904647`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9600000000000004`", ",", "0.026472387834778437`", ",", 
       RowBox[{"-", "0.09699357141074294`"}], ",", 
       RowBox[{"-", "0.5806345029795865`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.9100000000000004`", ",", "0.02751268804799238`", ",", 
       RowBox[{"-", "0.09473091332855335`"}], ",", 
       RowBox[{"-", "0.13469100125419417`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8600000000000003`", ",", "0.028519177406982624`", ",", 
       RowBox[{"-", "0.09216624466543906`"}], ",", "0.34513125770471365`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.8100000000000003`", ",", "0.0294868866207863`", ",", 
       RowBox[{"-", "0.0892838676297348`"}], ",", "1.8425481566874387`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7600000000000002`", ",", "0.030411511076027988`", ",", 
       RowBox[{"-", "0.08607100329907665`"}], ",", 
       RowBox[{"-", "1.918522526400082`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.7100000000000002`", ",", "0.03128934912756243`", ",", 
       RowBox[{"-", "0.08251814439814995`"}], ",", 
       RowBox[{"-", "1.1895961994947755`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6600000000000001`", ",", "0.03211722879006128`", ",", 
       RowBox[{"-", "0.07861937559705225`"}], ",", "3.981717850615434`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.6100000000000001`", ",", "0.03289248812661802`", ",", 
       RowBox[{"-", "0.0743727370324912`"}], ",", 
       RowBox[{"-", "1.983944595786491`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.56`", ",", "0.033612878812278556`", ",", 
       RowBox[{"-", "0.06978041150474883`"}], ",", 
       RowBox[{"-", "3.313859520850579`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.51`", ",", "0.034276510133066186`", ",", 
       RowBox[{"-", "0.0648489177233763`"}], ",", "3.7809155813348405`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.46`", ",", "0.0348818338366685`", ",", 
       RowBox[{"-", "0.059589272924427165`"}], ",", "1.7922244617201462`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.41000000000000003`", ",", "0.03542756171866601`", ",", 
       RowBox[{"-", "0.054016985347181364`"}], ",", "10.055597288449546`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.36000000000000004`", ",", "0.03591264296030114`", ",", 
       RowBox[{"-", "0.04815202986525364`"}], ",", 
       RowBox[{"-", "4.293529301691663`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.31000000000000005`", ",", "0.03633454100743155`", ",", 
       RowBox[{"-", "0.04201747491742893`"}], ",", 
       RowBox[{"-", "1.2254065000317977`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.26000000000000006`", ",", "0.03669761344968823`", ",", 
       RowBox[{"-", "0.035645384367614975`"}], ",", 
       RowBox[{"-", "10.621105010132915`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.21000000000000008`", ",", "0.036996289906654635`", ",", 
       RowBox[{"-", "0.029064224778940263`"}], ",", "8.333203052192356`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0.1600000000000001`", ",", "0.037231841057633296`", ",", 
       RowBox[{"-", "0.02231068748576003`"}], ",", 
       RowBox[{"-", "4.614549853371296`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.1100000000000005`", ",", "0.023208294720267003`", ",", 
       RowBox[{"-", "0.10216058655424204`"}], ",", "0.5156106288390369`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.1600000000000006`", ",", "0.022095497890091874`", ",", 
       RowBox[{"-", "0.1034144010027005`"}], ",", 
       RowBox[{"-", "0.20877860414613114`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.2100000000000006`", ",", "0.02098289994899552`", ",", 
       RowBox[{"-", "0.10447202558522499`"}], ",", "1.0102878190710671`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.2600000000000007`", ",", "0.0198782670219945`", ",", 
       RowBox[{"-", "0.105356424429505`"}], ",", "0.14711618120990394`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.3100000000000007`", ",", "0.018789125963315195`", ",", 
       RowBox[{"-", "0.10608988499480917`"}], ",", "0.8349059494960331`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.3600000000000008`", ",", "0.017722457962751265`", ",", 
       RowBox[{"-", "0.10669350830582233`"}], ",", "0.5509959671841086`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.4100000000000008`", ",", "0.01668443431548626`", ",", 
       RowBox[{"-", "0.10718681575475994`"}], ",", "0.530274446216499`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.4600000000000009`", ",", "0.01568021949770073`", ",", 
       RowBox[{"-", "0.10758747086549088`"}], ",", "0.5046651646424529`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.510000000000001`", ",", "0.01471385815827549`", ",", 
       RowBox[{"-", "0.10791110340761872`"}], ",", 
       RowBox[{"-", "0.013552762398083666`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.560000000000001`", ",", "0.013788267251675415`", ",", 
       RowBox[{"-", "0.10817130012755874`"}], ",", "0.4467565148744648`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.610000000000001`", ",", "0.012905299554494066`", ",", 
       RowBox[{"-", "0.1083796634361236`"}], ",", "0.3989850569127345`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.660000000000001`", ",", "0.012065866400242506`", ",", 
       RowBox[{"-", "0.10854595060695447`"}], ",", "0.3021990862435701`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.710000000000001`", ",", "0.01127009439912423`", ",", 
       RowBox[{"-", "0.10867827393896907`"}], ",", "0.2259186263793173`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.7600000000000011`", ",", "0.010517487013148339`", ",", 
       RowBox[{"-", "0.10878330696023017`"}], ",", "0.2596474243366369`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.8100000000000012`", ",", "0.009807077593286445`", ",", 
       RowBox[{"-", "0.10886649146576442`"}], ",", "0.1994012788824792`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.8600000000000012`", ",", "0.009137564704391274`", ",", 
       RowBox[{"-", "0.1089322390603807`"}], ",", "0.2530174664775586`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.9100000000000013`", ",", "0.008507423342367187`", ",", 
       RowBox[{"-", "0.10898410763302802`"}], ",", "0.24128208897608647`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.9600000000000013`", ",", "0.00791499243774538`", ",", 
       RowBox[{"-", "0.10902495171935925`"}], ",", "0.26084921730151733`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.010000000000001`", ",", "0.0073585423690906`", ",", 
       RowBox[{"-", "0.10905705892333004`"}], ",", "0.2486662378474411`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.060000000000001`", ",", "0.006836323101872028`", ",", 
       RowBox[{"-", "0.10908225377265846`"}], ",", "0.27214480533006613`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.1100000000000005`", ",", "0.023208294720267003`", ",", 
       RowBox[{"-", "0.10216058655424204`"}], ",", "0.5156106288390369`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.1600000000000006`", ",", "0.022095497890091874`", ",", 
       RowBox[{"-", "0.1034144010027005`"}], ",", 
       RowBox[{"-", "0.20877860414613114`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.2100000000000006`", ",", "0.02098289994899552`", ",", 
       RowBox[{"-", "0.10447202558522499`"}], ",", "1.0102878190710671`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.2600000000000007`", ",", "0.0198782670219945`", ",", 
       RowBox[{"-", "0.105356424429505`"}], ",", "0.14711618120990394`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.3100000000000007`", ",", "0.018789125963315195`", ",", 
       RowBox[{"-", "0.10608988499480917`"}], ",", "0.8349059494960331`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.3600000000000008`", ",", "0.017722457962751265`", ",", 
       RowBox[{"-", "0.10669350830582233`"}], ",", "0.5509959671841086`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.4100000000000008`", ",", "0.01668443431548626`", ",", 
       RowBox[{"-", "0.10718681575475994`"}], ",", "0.530274446216499`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.4600000000000009`", ",", "0.01568021949770073`", ",", 
       RowBox[{"-", "0.10758747086549088`"}], ",", "0.5046651646424529`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.510000000000001`", ",", "0.01471385815827549`", ",", 
       RowBox[{"-", "0.10791110340761872`"}], ",", 
       RowBox[{"-", "0.013552762398083666`"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.560000000000001`", ",", "0.013788267251675415`", ",", 
       RowBox[{"-", "0.10817130012755874`"}], ",", "0.4467565148744648`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.610000000000001`", ",", "0.012905299554494066`", ",", 
       RowBox[{"-", "0.1083796634361236`"}], ",", "0.3989850569127345`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.660000000000001`", ",", "0.012065866400242506`", ",", 
       RowBox[{"-", "0.10854595060695447`"}], ",", "0.3021990862435701`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.710000000000001`", ",", "0.01127009439912423`", ",", 
       RowBox[{"-", "0.10867827393896907`"}], ",", "0.2259186263793173`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.7600000000000011`", ",", "0.010517487013148339`", ",", 
       RowBox[{"-", "0.10878330696023017`"}], ",", "0.2596474243366369`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.8100000000000012`", ",", "0.009807077593286445`", ",", 
       RowBox[{"-", "0.10886649146576442`"}], ",", "0.1994012788824792`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.8600000000000012`", ",", "0.009137564704391274`", ",", 
       RowBox[{"-", "0.1089322390603807`"}], ",", "0.2530174664775586`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.9100000000000013`", ",", "0.008507423342367187`", ",", 
       RowBox[{"-", "0.10898410763302802`"}], ",", "0.24128208897608647`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1.9600000000000013`", ",", "0.00791499243774538`", ",", 
       RowBox[{"-", "0.10902495171935925`"}], ",", "0.26084921730151733`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.010000000000001`", ",", "0.0073585423690906`", ",", 
       RowBox[{"-", "0.10905705892333004`"}], ",", "0.2486662378474411`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.060000000000001`", ",", "0.006836323101872028`", ",", 
       RowBox[{"-", "0.10908225377265846`"}], ",", "0.27214480533006613`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.1100000000000008`", ",", "0.006346598762878505`", ",", 
       RowBox[{"-", "0.10910198843237681`"}], ",", "0.2552512487346636`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.1600000000000006`", ",", "0.005887671203891816`", ",", 
       RowBox[{"-", "0.1091174187582634`"}], ",", "0.2580267166026026`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.2100000000000004`", ",", "0.005457894628178446`", ",", 
       RowBox[{"-", "0.1091294603235421`"}], ",", "0.2601859071152043`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.2600000000000002`", ",", "0.005055684919643002`", ",", 
       RowBox[{"-", "0.10913884074498878`"}], ",", "0.2677923891927811`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.31`", ",", "0.004679523791819581`", ",", 
       RowBox[{"-", "0.10914613196188926`"}], ",", "0.2658850816693829`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.36`", ",", "0.004327961185293924`", ",", 
       RowBox[{"-", "0.10915178938887649`"}], ",", "0.26422065487976704`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.4099999999999997`", ",", "0.003999614514921206`", ",", 
       RowBox[{"-", "0.10915616943788446`"}], ",", "0.26572244433392467`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.4599999999999995`", ",", "0.0036931675248244667`", ",", 
       RowBox[{"-", "0.10915955307131395`"}], ",", "0.2648587867433478`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.5099999999999993`", ",", "0.00340736809155944`", ",", 
       RowBox[{"-", "0.10916216151680509`"}], ",", "0.2636090453656003`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2.559999999999999`", ",", "0.0031410255918701644`", ",", 
       RowBox[{"-", "0.10916416788992782`"}], ",", "0.26416326786264205`"}], 
      "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5940394722146273`*^9, 3.594039477848762*^9}, {
   3.594044019015902*^9, 3.594044042187422*^9}, 3.594054454163632*^9, 
   3.594096681859419*^9, {3.5941180087880077`*^9, 3.5941180092551622`*^9}, {
   3.594139852303399*^9, 3.594139852770219*^9}, {3.59437825962957*^9, 
   3.594378260171186*^9}, 3.594378299601519*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"aux", "=", 
  RowBox[{"Sort", "[", "aux", "]"}]}]], "Input",
 CellChangeTimes->{{3.594039436676731*^9, 3.594039482019479*^9}, {
   3.5940440281572237`*^9, 3.594044035951873*^9}, 3.594096700616898*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.020000000000000077`", ",", "0.037553259918383715`", ",", 
     RowBox[{"-", "0.002817609922871342`"}], ",", 
     RowBox[{"-", "7.100753032465061`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.04000000000000008`", ",", "0.03753795583626027`", ",", 
     RowBox[{"-", "0.005632458696432559`"}], ",", 
     RowBox[{"-", "4.878868643047073`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06000000000000008`", ",", "0.03751240879903626`", ",", 
     RowBox[{"-", "0.008441786399234798`"}], ",", 
     RowBox[{"-", "5.477917757264244`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.08000000000000008`", ",", "0.037476547150445835`", ",", 
     RowBox[{"-", "0.011242833380004525`"}], ",", 
     RowBox[{"-", "7.6147051145048685`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.10000000000000009`", ",", "0.037430738085901874`", ",", 
     RowBox[{"-", "0.01403295242755149`"}], ",", "7.9712097834732205`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.12000000000000009`", ",", "0.037372873369464904`", ",", 
     RowBox[{"-", "0.016808882747727887`"}], ",", 
     RowBox[{"-", "0.8167673406464434`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1400000000000001`", ",", "0.037308312346486454`", ",", 
     RowBox[{"-", "0.019569497894858564`"}], ",", 
     RowBox[{"-", "11.95489763303929`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1600000000000001`", ",", "0.03723183731096006`", ",", 
     RowBox[{"-", "0.022310686053854657`"}], ",", "10.932304038688594`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.1600000000000001`", ",", "0.037231841057633296`", ",", 
     RowBox[{"-", "0.02231068748576003`"}], ",", 
     RowBox[{"-", "4.614549853371296`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.21000000000000008`", ",", "0.036996289906654635`", ",", 
     RowBox[{"-", "0.029064224778940263`"}], ",", "8.333203052192356`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.26000000000000006`", ",", "0.03669761344968823`", ",", 
     RowBox[{"-", "0.035645384367614975`"}], ",", 
     RowBox[{"-", "10.621105010132915`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.31000000000000005`", ",", "0.03633454100743155`", ",", 
     RowBox[{"-", "0.04201747491742893`"}], ",", 
     RowBox[{"-", "1.2254065000317977`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.36000000000000004`", ",", "0.03591264296030114`", ",", 
     RowBox[{"-", "0.04815202986525364`"}], ",", 
     RowBox[{"-", "4.293529301691663`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.41000000000000003`", ",", "0.03542756171866601`", ",", 
     RowBox[{"-", "0.054016985347181364`"}], ",", "10.055597288449546`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.46`", ",", "0.0348818338366685`", ",", 
     RowBox[{"-", "0.059589272924427165`"}], ",", "1.7922244617201462`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.51`", ",", "0.034276510133066186`", ",", 
     RowBox[{"-", "0.0648489177233763`"}], ",", "3.7809155813348405`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.56`", ",", "0.033612878812278556`", ",", 
     RowBox[{"-", "0.06978041150474883`"}], ",", 
     RowBox[{"-", "3.313859520850579`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6100000000000001`", ",", "0.03289248812661802`", ",", 
     RowBox[{"-", "0.0743727370324912`"}], ",", 
     RowBox[{"-", "1.983944595786491`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.6600000000000001`", ",", "0.03211722879006128`", ",", 
     RowBox[{"-", "0.07861937559705225`"}], ",", "3.981717850615434`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7100000000000002`", ",", "0.03128934912756243`", ",", 
     RowBox[{"-", "0.08251814439814995`"}], ",", 
     RowBox[{"-", "1.1895961994947755`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.7600000000000002`", ",", "0.030411511076027988`", ",", 
     RowBox[{"-", "0.08607100329907665`"}], ",", 
     RowBox[{"-", "1.918522526400082`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8100000000000003`", ",", "0.0294868866207863`", ",", 
     RowBox[{"-", "0.0892838676297348`"}], ",", "1.8425481566874387`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.8600000000000003`", ",", "0.028519177406982624`", ",", 
     RowBox[{"-", "0.09216624466543906`"}], ",", "0.34513125770471365`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9100000000000004`", ",", "0.02751268804799238`", ",", 
     RowBox[{"-", "0.09473091332855335`"}], ",", 
     RowBox[{"-", "0.13469100125419417`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.9600000000000004`", ",", "0.026472387834778437`", ",", 
     RowBox[{"-", "0.09699357141074294`"}], ",", 
     RowBox[{"-", "0.5806345029795865`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0100000000000005`", ",", "0.025403908762900194`", ",", 
     RowBox[{"-", "0.09897235844347511`"}], ",", "2.206371138904647`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.0600000000000005`", ",", "0.024313571690659196`", ",", 
     RowBox[{"-", "0.1006874697969553`"}], ",", "0.14171252142761814`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1100000000000005`", ",", "0.023208294720267003`", ",", 
     RowBox[{"-", "0.10216058655424204`"}], ",", "0.5156106288390369`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1100000000000005`", ",", "0.023208294720267003`", ",", 
     RowBox[{"-", "0.10216058655424204`"}], ",", "0.5156106288390369`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1100000000000005`", ",", "0.023208294720267003`", ",", 
     RowBox[{"-", "0.10216058655424204`"}], ",", "0.5156106288390369`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1600000000000006`", ",", "0.022095497890091874`", ",", 
     RowBox[{"-", "0.1034144010027005`"}], ",", 
     RowBox[{"-", "0.20877860414613114`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.1600000000000006`", ",", "0.022095497890091874`", ",", 
     RowBox[{"-", "0.1034144010027005`"}], ",", 
     RowBox[{"-", "0.20877860414613114`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2100000000000006`", ",", "0.02098289994899552`", ",", 
     RowBox[{"-", "0.10447202558522499`"}], ",", "1.0102878190710671`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2100000000000006`", ",", "0.02098289994899552`", ",", 
     RowBox[{"-", "0.10447202558522499`"}], ",", "1.0102878190710671`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2600000000000007`", ",", "0.0198782670219945`", ",", 
     RowBox[{"-", "0.105356424429505`"}], ",", "0.14711618120990394`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.2600000000000007`", ",", "0.0198782670219945`", ",", 
     RowBox[{"-", "0.105356424429505`"}], ",", "0.14711618120990394`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.3100000000000007`", ",", "0.018789125963315195`", ",", 
     RowBox[{"-", "0.10608988499480917`"}], ",", "0.8349059494960331`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.3100000000000007`", ",", "0.018789125963315195`", ",", 
     RowBox[{"-", "0.10608988499480917`"}], ",", "0.8349059494960331`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.3600000000000008`", ",", "0.017722457962751265`", ",", 
     RowBox[{"-", "0.10669350830582233`"}], ",", "0.5509959671841086`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.3600000000000008`", ",", "0.017722457962751265`", ",", 
     RowBox[{"-", "0.10669350830582233`"}], ",", "0.5509959671841086`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.4100000000000008`", ",", "0.01668443431548626`", ",", 
     RowBox[{"-", "0.10718681575475994`"}], ",", "0.530274446216499`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.4100000000000008`", ",", "0.01668443431548626`", ",", 
     RowBox[{"-", "0.10718681575475994`"}], ",", "0.530274446216499`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.4600000000000009`", ",", "0.01568021949770073`", ",", 
     RowBox[{"-", "0.10758747086549088`"}], ",", "0.5046651646424529`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.4600000000000009`", ",", "0.01568021949770073`", ",", 
     RowBox[{"-", "0.10758747086549088`"}], ",", "0.5046651646424529`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.510000000000001`", ",", "0.01471385815827549`", ",", 
     RowBox[{"-", "0.10791110340761872`"}], ",", 
     RowBox[{"-", "0.013552762398083666`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.510000000000001`", ",", "0.01471385815827549`", ",", 
     RowBox[{"-", "0.10791110340761872`"}], ",", 
     RowBox[{"-", "0.013552762398083666`"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.560000000000001`", ",", "0.013788267251675415`", ",", 
     RowBox[{"-", "0.10817130012755874`"}], ",", "0.4467565148744648`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.560000000000001`", ",", "0.013788267251675415`", ",", 
     RowBox[{"-", "0.10817130012755874`"}], ",", "0.4467565148744648`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.610000000000001`", ",", "0.012905299554494066`", ",", 
     RowBox[{"-", "0.1083796634361236`"}], ",", "0.3989850569127345`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.610000000000001`", ",", "0.012905299554494066`", ",", 
     RowBox[{"-", "0.1083796634361236`"}], ",", "0.3989850569127345`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.660000000000001`", ",", "0.012065866400242506`", ",", 
     RowBox[{"-", "0.10854595060695447`"}], ",", "0.3021990862435701`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.660000000000001`", ",", "0.012065866400242506`", ",", 
     RowBox[{"-", "0.10854595060695447`"}], ",", "0.3021990862435701`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.710000000000001`", ",", "0.01127009439912423`", ",", 
     RowBox[{"-", "0.10867827393896907`"}], ",", "0.2259186263793173`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.710000000000001`", ",", "0.01127009439912423`", ",", 
     RowBox[{"-", "0.10867827393896907`"}], ",", "0.2259186263793173`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.7600000000000011`", ",", "0.010517487013148339`", ",", 
     RowBox[{"-", "0.10878330696023017`"}], ",", "0.2596474243366369`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.7600000000000011`", ",", "0.010517487013148339`", ",", 
     RowBox[{"-", "0.10878330696023017`"}], ",", "0.2596474243366369`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.8100000000000012`", ",", "0.009807077593286445`", ",", 
     RowBox[{"-", "0.10886649146576442`"}], ",", "0.1994012788824792`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.8100000000000012`", ",", "0.009807077593286445`", ",", 
     RowBox[{"-", "0.10886649146576442`"}], ",", "0.1994012788824792`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.8600000000000012`", ",", "0.009137564704391274`", ",", 
     RowBox[{"-", "0.1089322390603807`"}], ",", "0.2530174664775586`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.8600000000000012`", ",", "0.009137564704391274`", ",", 
     RowBox[{"-", "0.1089322390603807`"}], ",", "0.2530174664775586`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.9100000000000013`", ",", "0.008507423342367187`", ",", 
     RowBox[{"-", "0.10898410763302802`"}], ",", "0.24128208897608647`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.9100000000000013`", ",", "0.008507423342367187`", ",", 
     RowBox[{"-", "0.10898410763302802`"}], ",", "0.24128208897608647`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.9600000000000013`", ",", "0.00791499243774538`", ",", 
     RowBox[{"-", "0.10902495171935925`"}], ",", "0.26084921730151733`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.9600000000000013`", ",", "0.00791499243774538`", ",", 
     RowBox[{"-", "0.10902495171935925`"}], ",", "0.26084921730151733`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.010000000000001`", ",", "0.0073585423690906`", ",", 
     RowBox[{"-", "0.10905705892333004`"}], ",", "0.2486662378474411`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.010000000000001`", ",", "0.0073585423690906`", ",", 
     RowBox[{"-", "0.10905705892333004`"}], ",", "0.2486662378474411`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.060000000000001`", ",", "0.006836323101872028`", ",", 
     RowBox[{"-", "0.10908225377265846`"}], ",", "0.27214480533006613`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.060000000000001`", ",", "0.006836323101872028`", ",", 
     RowBox[{"-", "0.10908225377265846`"}], ",", "0.27214480533006613`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.1100000000000008`", ",", "0.006346598762878505`", ",", 
     RowBox[{"-", "0.10910198843237681`"}], ",", "0.2552512487346636`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.1600000000000006`", ",", "0.005887671203891816`", ",", 
     RowBox[{"-", "0.1091174187582634`"}], ",", "0.2580267166026026`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.2100000000000004`", ",", "0.005457894628178446`", ",", 
     RowBox[{"-", "0.1091294603235421`"}], ",", "0.2601859071152043`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.2600000000000002`", ",", "0.005055684919643002`", ",", 
     RowBox[{"-", "0.10913884074498878`"}], ",", "0.2677923891927811`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.31`", ",", "0.004679523791819581`", ",", 
     RowBox[{"-", "0.10914613196188926`"}], ",", "0.2658850816693829`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.36`", ",", "0.004327961185293924`", ",", 
     RowBox[{"-", "0.10915178938887649`"}], ",", "0.26422065487976704`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.4099999999999997`", ",", "0.003999614514921206`", ",", 
     RowBox[{"-", "0.10915616943788446`"}], ",", "0.26572244433392467`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.4599999999999995`", ",", "0.0036931675248244667`", ",", 
     RowBox[{"-", "0.10915955307131395`"}], ",", "0.2648587867433478`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.5099999999999993`", ",", "0.00340736809155944`", ",", 
     RowBox[{"-", "0.10916216151680509`"}], ",", "0.2636090453656003`"}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.559999999999999`", ",", "0.0031410255918701644`", ",", 
     RowBox[{"-", "0.10916416788992782`"}], ",", "0.26416326786264205`"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.594096701174246*^9, 3.59411801223841*^9, 
  3.5941398559825*^9, 3.5943782631357727`*^9, 3.594378302370308*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"bux", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Reap", "[", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"aux", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
            RowBox[{"aux", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "aux", "]"}]}], "}"}]}], "]"}], "]"}], "[", 
      
      RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.591777326060256*^9, 3.591777339245265*^9}, {
  3.59177737105088*^9, 3.591777432277458*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cux", "=", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{"bux", ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Black", ",", "Thick"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5917773965900183`*^9, 3.591777402096999*^9}, {
  3.5917775962000647`*^9, 3.5917776477307*^9}, {3.594022065082747*^9, 
  3.59402207018798*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {GrayLevel[0], Thickness[Large], LineBox[CompressedData["
1:eJyFzH9Q0nccx3Em04SbupbojJlBlr/I1PxJ0pv5I+uWxNWOMLd1uWlnJqE1
idQunUpybqFAaYkitPRSmyVogPqpmF7aUitzM52a+ZNmWZs/tsQN//7+sT9e
97zHPy9Kwon9iVY4HI5l2WoL2cdYvnQ1SLOde/5yPIqWH8V10kLVkECJr3D4
SIDqny0VPwlUgyyG8M3snhzkVHmXudFPDWc0J7/PtBGhrsMvPNy81ZC4MGdm
tRahIea9wkKqGlK2t9jEBRejffsf0NetV8M2cV+7DVGGnuoZHnYfqsGc3fOg
/LeLKP7O8ZhVuzomj69aPpp2dusbFczOq8h4owLFuoVI13SpQCEMU37CVCHu
lp/G+JdVYPw3Iof93Y+ohWDPcf9aBV56PD6hugY1DJi0FzapIC3SHOFaU4vO
UMlutkNV4MbsDszKvYFaO0h9DUVVcEn8cO9cWQNKYabba4OqwEfAJlB+v4nq
kqR3d/+qhMA7UUJnYiOqoMu/qk1TQlm6NSRt1CB+KY/jaa2E7sg8w7SbFh08
8Pe8v3slJN6I7UW2TYg93JnR418BExqRgTXYhN7jOJVRAhVAclGtBJY2o18k
EsYeWjno5ddXdjNvo0GOeURKvgKhKopLSd9tNLBu37eZ+MswiNepmBwduiYj
bq2ZKIWRjydSqzt06L57zGcm4yUI7/ajB3jo/9f9lSzjduVFkMwz2r4UYu1Z
ECYTZ8khMiq8tb4N62OjxJeLh2Qw4x6XrV7CevoaZfIUQwpOwdkmjacB46XI
FOv+zSVQIBi2jWJjPbT4lqcjFQPvKv2LUj7WW4JQs9BeAqkVT8KfibE2GRvL
91J/gLpeq3EHJdbkh+wpa0YR/DORHOV6E2u7LuayM08MSoGVTXsb1j5rb9HM
2vMg4i4NXu/E2sX4OqPDUQSK/EOjnMdYp+c5BPuL8+HVrTZC2ADWfhci6gyk
PBi5L7xaN4y1T7SE1tyUC9GSnZp3Y1gvGOm2B4/ngB9rrenIJNYBmdzYlqBz
QPQgeTvMYH3innu9edNZWGAKn3q9xNp3JD73KC4Lpj8Qne/9A+uGRwTq+IoQ
Cp7vVJJfGdC2kAOaWtfT4Kwwn9vw2oDGDLO89+Mz4HT1BtG0xUOsUKdo7Slo
Iuum8ucMiLDAXd/vfRIWhyN24N5Y/hqXdwTo04Cv1G0+bHE7v5w7eYQPf/LH
q2osLum9EkL9lAdNrVlJzy1OJZb1/jyTAvIXdV52bw3o8ynariBDMkgF7x77
WvwfCWp7dQ==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->{{0., 0.037553259918383715`}, {-0.10916416788992782`, 0.}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.591777402961321*^9, 3.5917774369772387`*^9, {3.591777607229711*^9, 
   3.591777648256131*^9}, 3.59195110047073*^9, 3.59195454519245*^9, 
   3.5920314255909243`*^9, {3.592031488438415*^9, 3.592031501682076*^9}, 
   3.5920315378547897`*^9, {3.592054528565984*^9, 3.592054548568247*^9}, 
   3.594022024741642*^9, {3.594022066376175*^9, 3.594022070713463*^9}, 
   3.594032577126376*^9, 3.594032647668777*^9, {3.594039446967708*^9, 
   3.5940394897342787`*^9}, {3.594044023032215*^9, 3.5940440466499977`*^9}, 
   3.594096687682398*^9, 3.594118014501604*^9, 3.594139859024246*^9, 
   3.594378266271614*^9, 3.5943783059321632`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Condensate II ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"q", "=", "2"}], ",", 
     RowBox[{
      SuperscriptBox["m", "2"], "=", 
      RowBox[{"-", "2"}]}]}], ")"}], TraditionalForm]], "None"]
}], "Section",
 CellChangeTimes->{{3.443459199746215*^9, 3.443459202566156*^9}, {
   3.472906417275369*^9, 3.472906428362313*^9}, {3.510309224964183*^9, 
   3.510309227292802*^9}, {3.513958419780237*^9, 3.513958426972572*^9}, {
   3.51663763919149*^9, 3.516637640638854*^9}, {3.526705245576708*^9, 
   3.526705260674853*^9}, 3.526806924012465*^9, {3.527742607775531*^9, 
   3.527742629364849*^9}, {3.594054422702169*^9, 3.594054423229813*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.09308471219300915`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "1.1100000000000005`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "0.9104104892267038`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.19905603777423378`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.591704052866707*^9, 
  3.591704054402067*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Temp", "[", 
  RowBox[{
  "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb", ",", 
   "\[Mu]", ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{
  3.526662073273216*^9, {3.591704057875879*^9, 3.591704059341307*^9}}],

Cell[BoxData["0.041158203560744885`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527658688001435*^9, {3.591704059972695*^9, 3.591704086534441*^9}, 
   3.59170419598445*^9, 3.59170424016538*^9, 3.5917048837483883`*^9, 
   3.591946228244418*^9, 3.591951798033979*^9, 3.592027498956504*^9, 
   3.592039057189651*^9, 3.5920391791974783`*^9, 3.592114806608581*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "3"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozero", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
            ",", "\[Mu]", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"q", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"O2", "[", 
              RowBox[{
              "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",",
                "L", ",", "m", ",", "rb"}], "]"}], "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"ene", "=", 
          RowBox[{"en", "[", 
           RowBox[{
           "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", 
            "L", ",", "m", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb",
             ",", "\[Mu]", ",", "m"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "\[Mu]", ",", "rb"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Psi0H", "=", 
          RowBox[{"Psi0H", "+", "0.05"}]}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "9"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, {3.527658676702615*^9, 3.527658691526883*^9}, {
   3.591704092004555*^9, 3.591704107504458*^9}, {3.591946160691942*^9, 
   3.591946199045264*^9}, {3.591946255624442*^9, 3.591946316089252*^9}, {
   3.591951264369655*^9, 3.591951267495867*^9}, {3.592035457271832*^9, 
   3.592035457568481*^9}, {3.592114778159609*^9, 3.592114798380678*^9}, 
   3.59211974885962*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.09294922206350259`", ",", "1.1100000000000005`", ",", 
   "0.9066926366333592`", ",", "1", ",", "0.1971573829947946`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592115159251177*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.1100000000000005`", ",", "0.04082438421088703`", ",", 
   "0.8605490610489288`", ",", "0.3946735978049142`"}], "}"}]], "Print",
 CellChangeTimes->{3.592115159319125*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.07621956640563902`", ",", "1.1600000000000006`", ",", 
   "0.9441447053831349`", ",", "1", ",", "0.18254144118353863`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592115710056329*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.1600000000000006`", ",", "0.03835646267339547`", ",", 
   "0.8627612102068071`", ",", "0.39204425590720615`"}], "}"}]], "Print",
 CellChangeTimes->{3.592115710082837*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.062091059184850354`", ",", "1.2100000000000006`", ",", 
   "0.9799890092020573`", ",", "1", ",", "0.16880930115238976`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592116240511691*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.2100000000000006`", ",", "0.03599661290198769`", ",", 
   "0.8645317019765512`", ",", "0.3897868665783382`"}], "}"}]], "Print",
 CellChangeTimes->{3.592116240538453*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.05025874245783604`", ",", "1.2600000000000007`", ",", 
   "1.0144421364012595`", ",", "1", ",", "0.15595138533673403`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592116779546137*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.2600000000000007`", ",", "0.03374810462607014`", ",", 
   "0.8659441233439208`", ",", "0.38783330173039055`"}], "}"}]], "Print",
 CellChangeTimes->{3.5921167795755043`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.040429143249162906`", ",", "1.3100000000000007`", ",", 
   "1.047722101051047`", ",", "1", ",", "0.1439466341085408`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5921173172329597`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.3100000000000007`", ",", "0.031612275226938484`", ",", 
   "0.8670676016821718`", ",", "0.38612272073686116`"}], "}"}]], "Print",
 CellChangeTimes->{3.592117317295949*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.03232644867653302`", ",", "1.3600000000000008`", ",", 
   "1.0800355804057067`", ",", "1", ",", "0.132765153327764`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592117846360111*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.3600000000000008`", ",", "0.029588784801933166`", ",", 
   "0.8679587764968559`", ",", "0.3846015954470154`"}], "}"}]], "Print",
 CellChangeTimes->{3.592117846389288*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.025696827115375805`", ",", "1.4100000000000008`", ",", 
   "1.1115688346717645`", ",", "1", ",", "0.12237071607368075`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592118399195962*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.4100000000000008`", ",", "0.027675903618445172`", ",", 
   "0.8686636723788498`", ",", "0.38322331746477195`"}], "}"}]], "Print",
 CellChangeTimes->{3.5921183992320557`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.020311029334654007`", ",", "1.4600000000000009`", ",", 
   "1.1424823436669016`", ",", "1", ",", "0.1127229902189628`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592118934717469*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.4600000000000009`", ",", "0.025870807837421572`", ",", 
   "0.8692194174149569`", ",", "0.3819475606706076`"}], "}"}]], "Print",
 CellChangeTimes->{3.5921189347883377`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.015965484798101538`", ",", "1.510000000000001`", ",", 
   "1.1729087267502107`", ",", "1", ",", "0.10377941373923782`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.59211948155017*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.510000000000001`", ",", "0.0241698620882875`", ",", 
   "0.8696557718947779`", ",", "0.3807394920432207`"}], "}"}]], "Print",
 CellChangeTimes->{3.5921194815833197`*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.015965484798101538`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "1.510000000000001`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "1.1729087267502107`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.10377941373923782`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.591704052866707*^9, 
  3.591704054402067*^9}, {3.594025579317923*^9, 3.594025609254677*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Temp", "[", 
  RowBox[{
  "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb", ",", 
   "\[Mu]", ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{
  3.526662073273216*^9, {3.591704057875879*^9, 3.591704059341307*^9}}],

Cell[BoxData["0.0241698620882875`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527658688001435*^9, {3.591704059972695*^9, 3.591704086534441*^9}, 
   3.59170419598445*^9, 3.59170424016538*^9, 3.5917048837483883`*^9, 
   3.591946228244418*^9, 3.591951798033979*^9, 3.592027498956504*^9, 
   3.592039057189651*^9, 3.5920391791974783`*^9, 3.592114806608581*^9, 
   3.5940256148024483`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "3"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozero", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
            ",", "\[Mu]", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"q", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"O2", "[", 
              RowBox[{
              "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",",
                "L", ",", "m", ",", "rb"}], "]"}], "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"ene", "=", 
          RowBox[{"en", "[", 
           RowBox[{
           "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", 
            "L", ",", "m", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb",
             ",", "\[Mu]", ",", "m"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "\[Mu]", ",", "rb"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Psi0H", "=", 
          RowBox[{"Psi0H", "+", "0.05"}]}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "9"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, {3.527658676702615*^9, 3.527658691526883*^9}, {
   3.591704092004555*^9, 3.591704107504458*^9}, {3.591946160691942*^9, 
   3.591946199045264*^9}, {3.591946255624442*^9, 3.591946316089252*^9}, {
   3.591951264369655*^9, 3.591951267495867*^9}, {3.592035457271832*^9, 
   3.592035457568481*^9}, {3.592114778159609*^9, 3.592114798380678*^9}, 
   3.59211974885962*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.015965484798101538`", ",", "1.510000000000001`", ",", 
   "1.1729087267502107`", ",", "1", ",", "0.10377941373923782`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594025745586684*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.510000000000001`", ",", "0.0241698620882875`", ",", 
   "0.8696557718947779`", ",", "0.3807394920432207`"}], "}"}]], "Print",
 CellChangeTimes->{3.594025745654351*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.012482165816166395`", ",", "1.560000000000001`", ",", 
   "1.2029532352238814`", ",", "1", ",", "0.09549669022497972`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940262897196693`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.560000000000001`", ",", "0.022568873126531833`", ",", 
   "0.8699964521203614`", ",", "0.37956893344875325`"}], "}"}]], "Print",
 CellChangeTimes->{3.594026289790133*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00970751566887706`", ",", "1.610000000000001`", ",", 
   "1.2326960179897275`", ",", "1", ",", "0.08783191821246626`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594026821387353*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.610000000000001`", ",", "0.0210633054029436`", ",", "0.870260250537411`",
    ",", "0.3784095236154372`"}], "}"}]], "Print",
 CellChangeTimes->{3.59402682145892*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.007510727769120796`", ",", "1.660000000000001`", ",", 
   "1.2621954157086055`", ",", "1", ",", "0.08074339529453937`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940273641526327`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.660000000000001`", ",", "0.019648455363646688`", ",", 
   "0.8704619649531958`", ",", "0.37723793521167553`"}], "}"}]], "Print",
 CellChangeTimes->{3.594027364223387*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.005781630100961959`", ",", "1.710000000000001`", ",", 
   "1.29149167578044`", ",", "1", ",", "0.07419115169080572`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594027911049284*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.710000000000001`", ",", "0.018319585834924743`", ",", 
   "0.8706131563256351`", ",", "0.3760331553900234`"}], "}"}]], "Print",
 CellChangeTimes->{3.594027911119063*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.004428383344360134`", ",", "1.7600000000000011`", ",", 
   "1.3206106466949312`", ",", "1", ",", "0.06813727090046166`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594028446638226*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.7600000000000011`", ",", "0.017072024715647373`", ",", 
   "0.8707227573471128`", ",", "0.3747758398744874`"}], "}"}]], "Print",
 CellChangeTimes->{3.594028446667053*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.003375151733742811`", ",", "1.8100000000000012`", ",", 
   "1.3495671687589172`", ",", "1", ",", "0.06254605093208103`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594028951088818*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.8100000000000012`", ",", "0.015901233603247564`", ",", 
   "0.8707975539433981`", ",", "0.3734477415893482`"}], "}"}]], "Print",
 CellChangeTimes->{3.59402895111812*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.002559859389351539`", ",", "1.8600000000000012`", ",", 
   "1.3783680091372899`", ",", "1", ",", "0.057384051767171755`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940294793401423`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.8600000000000012`", ",", "0.014802852296872896`", ",", 
   "0.8708425599417652`", ",", "0.37203120243593757`"}], "}"}]], "Print",
 CellChangeTimes->{3.594029479369812*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0019321052653540785`", ",", "1.9100000000000013`", ",", 
   "1.4070142860658512`", ",", "1", ",", "0.05262006566450771`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.59403001822302*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.9100000000000013`", ",", "0.013772724750077212`", ",", 
   "0.8708613023837699`", ",", "0.3705086995947005`"}], "}"}]], "Print",
 CellChangeTimes->{3.594030018265346*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1.510000000000001`", ",", "0.0241698620882875`", ",", 
     "0.8696557718947779`", ",", "0.3807394920432207`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.560000000000001`", ",", "0.022568873126531833`", ",", 
     "0.8699964521203614`", ",", "0.37956893344875325`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.610000000000001`", ",", "0.0210633054029436`", ",", 
     "0.870260250537411`", ",", "0.3784095236154372`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.660000000000001`", ",", "0.019648455363646688`", ",", 
     "0.8704619649531958`", ",", "0.37723793521167553`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.710000000000001`", ",", "0.018319585834924743`", ",", 
     "0.8706131563256351`", ",", "0.3760331553900234`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.7600000000000011`", ",", "0.017072024715647373`", ",", 
     "0.8707227573471128`", ",", "0.3747758398744874`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.8100000000000012`", ",", "0.015901233603247564`", ",", 
     "0.8707975539433981`", ",", "0.3734477415893482`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.8600000000000012`", ",", "0.014802852296872896`", ",", 
     "0.8708425599417652`", ",", "0.37203120243593757`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.9100000000000013`", ",", "0.013772724750077212`", ",", 
     "0.8708613023837699`", ",", "0.3705086995947005`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.594030018277317*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.0019321052653540785`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "1.9100000000000013`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "1.4070142860658512`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.05262006566450771`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.591704052866707*^9, 
  3.591704054402067*^9}, {3.594025579317923*^9, 3.594025609254677*^9}, {
  3.594032684201153*^9, 3.594032701664873*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Temp", "[", 
  RowBox[{
  "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb", ",", 
   "\[Mu]", ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{
  3.526662073273216*^9, {3.591704057875879*^9, 3.591704059341307*^9}}],

Cell[BoxData["0.013772724750077212`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527658688001435*^9, {3.591704059972695*^9, 3.591704086534441*^9}, 
   3.59170419598445*^9, 3.59170424016538*^9, 3.5917048837483883`*^9, 
   3.591946228244418*^9, 3.591951798033979*^9, 3.592027498956504*^9, 
   3.592039057189651*^9, 3.5920391791974783`*^9, 3.592114806608581*^9, 
   3.5940256148024483`*^9, 3.594032704678733*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "3"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozero", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
            ",", "\[Mu]", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"q", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"O2", "[", 
              RowBox[{
              "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",",
                "L", ",", "m", ",", "rb"}], "]"}], "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"ene", "=", 
          RowBox[{"en", "[", 
           RowBox[{
           "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", 
            "L", ",", "m", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb",
             ",", "\[Mu]", ",", "m"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "\[Mu]", ",", "rb"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Psi0H", "=", 
          RowBox[{"Psi0H", "+", "0.05"}]}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "9"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, {3.527658676702615*^9, 3.527658691526883*^9}, {
   3.591704092004555*^9, 3.591704107504458*^9}, {3.591946160691942*^9, 
   3.591946199045264*^9}, {3.591946255624442*^9, 3.591946316089252*^9}, {
   3.591951264369655*^9, 3.591951267495867*^9}, {3.592035457271832*^9, 
   3.592035457568481*^9}, {3.592114778159609*^9, 3.592114798380678*^9}, 
   3.59211974885962*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0019321052653540785`", ",", "1.9100000000000013`", ",", 
   "1.4070142860658512`", ",", "1", ",", "0.05262006566450771`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.59403282290447*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.9100000000000013`", ",", "0.013772724750077212`", ",", 
   "0.8708613023837699`", ",", "0.3705086995947005`"}], "}"}]], "Print",
 CellChangeTimes->{3.594032822968644*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0014512783242351956`", ",", "1.9600000000000013`", ",", 
   "1.4355033917497024`", ",", "1", ",", "0.04822503821630586`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940333653721113`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.9600000000000013`", ",", "0.012806911312957865`", ",", 
   "0.8708560318509417`", ",", "0.3688624358073811`"}], "}"}]], "Print",
 CellChangeTimes->{3.594033365439088*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0010848909132262705`", ",", "2.010000000000001`", ",", 
   "1.4638304615669702`", ",", "1", ",", "0.04417196053166197`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594033900223823*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.010000000000001`", ",", "0.011901691242580682`", ",", 
   "0.8708278690859185`", ",", "0.3670739606032717`"}], "}"}]], "Print",
 CellChangeTimes->{3.594033900289486*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0008071316171344905`", ",", "2.060000000000001`", ",", 
   "1.491989455575221`", ",", "1", ",", "0.040435746830328294`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594034452263949*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.060000000000001`", ",", "0.011053558615325827`", ",", 
   "0.8707768963021695`", ",", "0.36512381356193485`"}], "}"}]], "Print",
 CellChangeTimes->{3.594034452334502*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0005976278111104385`", ",", "2.1100000000000008`", ",", 
   "1.5199739232904603`", ",", "1", ",", "0.036993107053199664`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940349803070097`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.1100000000000008`", ",", "0.010259214022069512`", ",", 
   "0.870702198939791`", ",", "0.3629911806084981`"}], "}"}]], "Print",
 CellChangeTimes->{3.594034980375617*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0004404014424013316`", ",", "2.1600000000000006`", ",", 
   "1.5477775194134986`", ",", "1", ",", "0.033822420653177566`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594035515072583*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.1600000000000006`", ",", "0.00951555379763897`", ",", 
   "0.8706018612294928`", ",", "0.3606535509541429`"}], "}"}]], "Print",
 CellChangeTimes->{3.594035515150461*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0003229980795814359`", ",", "2.2100000000000004`", ",", 
   "1.5753943304245461`", ",", "1", ",", "0.030903615286562245`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940360530328493`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.2100000000000004`", ",", "0.008819658032806177`", ",", 
   "0.870472916719576`", ",", "0.35808637427373197`"}], "}"}]], "Print",
 CellChangeTimes->{3.594036053074399*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00023576802976906677`", ",", "2.2600000000000002`", ",", 
   "1.6028190623679914`", ",", "1", ",", "0.02821805244929059`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940365990070467`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.2600000000000002`", ",", "0.008168778228701759`", ",", 
   "0.8703112528314491`", ",", "0.3552627012233849`"}], "}"}]], "Print",
 CellChangeTimes->{3.594036599045293*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0001712785935669352`", ",", "2.31`", ",", "1.6300471303630266`", ",", 
   "1", ",", "0.025748420992787367`"}], "}"}]], "Print",
 CellChangeTimes->{3.594037156931054*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.31`", ",", "0.007560325162301078`", ",", "0.8701114664620851`", ",", 
   "0.35215281245875374`"}], "}"}]], "Print",
 CellChangeTimes->{3.594037157005704*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1.9100000000000013`", ",", "0.013772724750077212`", ",", 
     "0.8708613023837699`", ",", "0.3705086995947005`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.9600000000000013`", ",", "0.012806911312957865`", ",", 
     "0.8708560318509417`", ",", "0.3688624358073811`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.010000000000001`", ",", "0.011901691242580682`", ",", 
     "0.8708278690859185`", ",", "0.3670739606032717`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.060000000000001`", ",", "0.011053558615325827`", ",", 
     "0.8707768963021695`", ",", "0.36512381356193485`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.1100000000000008`", ",", "0.010259214022069512`", ",", 
     "0.870702198939791`", ",", "0.3629911806084981`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.1600000000000006`", ",", "0.00951555379763897`", ",", 
     "0.8706018612294928`", ",", "0.3606535509541429`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.2100000000000004`", ",", "0.008819658032806177`", ",", 
     "0.870472916719576`", ",", "0.35808637427373197`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.2600000000000002`", ",", "0.008168778228701759`", ",", 
     "0.8703112528314491`", ",", "0.3552627012233849`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.31`", ",", "0.007560325162301078`", ",", "0.8701114664620851`", ",", 
     "0.35215281245875374`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.594037157022285*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.0001712785935669352`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "2.31`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "1.6300471303630266`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.025748420992787367`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.591704052866707*^9, 
  3.591704054402067*^9}, {3.594025579317923*^9, 3.594025609254677*^9}, {
  3.594032684201153*^9, 3.594032701664873*^9}, {3.594039527003525*^9, 
  3.594039542491797*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Temp", "[", 
  RowBox[{
  "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb", ",", 
   "\[Mu]", ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{
  3.526662073273216*^9, {3.591704057875879*^9, 3.591704059341307*^9}}],

Cell[BoxData["0.007560325162301078`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527658688001435*^9, {3.591704059972695*^9, 3.591704086534441*^9}, 
   3.59170419598445*^9, 3.59170424016538*^9, 3.5917048837483883`*^9, 
   3.591946228244418*^9, 3.591951798033979*^9, 3.592027498956504*^9, 
   3.592039057189651*^9, 3.5920391791974783`*^9, 3.592114806608581*^9, 
   3.5940256148024483`*^9, 3.594032704678733*^9, 3.5940395447698708`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "3"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozero", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
            ",", "\[Mu]", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"q", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"O2", "[", 
              RowBox[{
              "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",",
                "L", ",", "m", ",", "rb"}], "]"}], "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"ene", "=", 
          RowBox[{"en", "[", 
           RowBox[{
           "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", 
            "L", ",", "m", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb",
             ",", "\[Mu]", ",", "m"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "\[Mu]", ",", "rb"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Psi0H", "=", 
          RowBox[{"Psi0H", "+", "0.05"}]}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "9"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, {3.527658676702615*^9, 3.527658691526883*^9}, {
   3.591704092004555*^9, 3.591704107504458*^9}, {3.591946160691942*^9, 
   3.591946199045264*^9}, {3.591946255624442*^9, 3.591946316089252*^9}, {
   3.591951264369655*^9, 3.591951267495867*^9}, {3.592035457271832*^9, 
   3.592035457568481*^9}, {3.592114778159609*^9, 3.592114798380678*^9}, 
   3.59211974885962*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0001712785935669363`", ",", "2.31`", ",", "1.6300471303630424`", ",", 
   "1", ",", "0.02574842099278742`"}], "}"}]], "Print",
 CellChangeTimes->{3.594039687880206*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.31`", ",", "0.0075603251623010325`", ",", "0.8701114664620836`", ",", 
   "0.3521528126607688`"}], "}"}]], "Print",
 CellChangeTimes->{3.594039687933869*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00012383774301542893`", ",", "2.36`", ",", "1.6570746813527575`", ",", 
   "1", ",", "0.023478638748392337`"}], "}"}]], "Print",
 CellChangeTimes->{3.59404020475217*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.36`", ",", "0.006991857318788277`", ",", "0.8698666655720605`", ",", 
   "0.34872382423525927`"}], "}"}]], "Print",
 CellChangeTimes->{3.594040204781137*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00008911126203587742`", ",", "2.4099999999999997`", ",", 
   "1.683898573807013`", ",", "1", ",", "0.021393762062708956`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940407525566263`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.4099999999999997`", ",", "0.0064610700948057095`", ",", 
   "0.8695682095155867`", ",", "0.34493925701031897`"}], "}"}]], "Print",
 CellChangeTimes->{3.5940407526061068`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00006381739510313038`", ",", "2.4599999999999995`", ",", 
   "1.7105163316681669`", ",", "1", ",", "0.019479902807039578`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594041305826767*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.4599999999999995`", ",", "0.005965785871054916`", ",", 
   "0.8692053785230845`", ",", "0.3407586516699383`"}], "}"}]], "Print",
 CellChangeTimes->{3.5940413058827543`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.000045485114134606364`", ",", "2.5099999999999993`", ",", 
   "1.7369260847320174`", ",", "1", ",", "0.01772415230687313`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940418189999847`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.5099999999999993`", ",", "0.0055039449814306895`", ",", 
   "0.8687649601853672`", ",", "0.3361369326750669`"}], "}"}]], "Print",
 CellChangeTimes->{3.594041819043528*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00003226411038562078`", ",", "2.559999999999999`", ",", 
   "1.7631265037436186`", ",", "1", ",", "0.016114511596781914`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594042327010531*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.559999999999999`", ",", "0.005073597559451704`", ",", 
   "0.868230737987227`", ",", "0.33102417564898934`"}], "}"}]], "Print",
 CellChangeTimes->{3.59404232705027*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.000022776471815934646`", ",", "2.609999999999999`", ",", 
   "1.7891167355755504`", ",", "1", ",", "0.014639827411404497`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940428730047283`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.609999999999999`", ",", "0.00467289621404893`", ",", 
   "0.8675828638742272`", ",", "0.3253648134335174`"}], "}"}]], "Print",
 CellChangeTimes->{3.594042873048245*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.000016001676438139776`", ",", "2.659999999999999`", ",", 
   "1.8148963417518278`", ",", "1", ",", "0.013289733354269096`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5940434183613653`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.659999999999999`", ",", "0.0043000894704567265`", ",", 
   "0.8667970935758899`", ",", "0.31909732716847833`"}], "}"}]], "Print",
 CellChangeTimes->{3.5940434183986464`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.000011188002277224813`", ",", "2.7099999999999986`", ",", 
   "1.840465242107269`", ",", "1", ",", "0.012054595730151418`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594043963709272*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.7099999999999986`", ",", "0.0039535159041213476`", ",", 
   "0.8658438600108714`", ",", "0.3121536449373896`"}], "}"}]], "Print",
 CellChangeTimes->{3.594043963784141*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "2.31`", ",", "0.0075603251623010325`", ",", "0.8701114664620836`", ",", 
     "0.3521528126607688`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.36`", ",", "0.006991857318788277`", ",", "0.8698666655720605`", ",", 
     "0.34872382423525927`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.4099999999999997`", ",", "0.0064610700948057095`", ",", 
     "0.8695682095155867`", ",", "0.34493925701031897`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.4599999999999995`", ",", "0.005965785871054916`", ",", 
     "0.8692053785230845`", ",", "0.3407586516699383`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.5099999999999993`", ",", "0.0055039449814306895`", ",", 
     "0.8687649601853672`", ",", "0.3361369326750669`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.559999999999999`", ",", "0.005073597559451704`", ",", 
     "0.868230737987227`", ",", "0.33102417564898934`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.609999999999999`", ",", "0.00467289621404893`", ",", 
     "0.8675828638742272`", ",", "0.3253648134335174`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.659999999999999`", ",", "0.0043000894704567265`", ",", 
     "0.8667970935758899`", ",", "0.31909732716847833`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.7099999999999986`", ",", "0.0039535159041213476`", ",", 
     "0.8658438600108714`", ",", "0.3121536449373896`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.594043963787367*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.09308471219300915`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "1.1100000000000005`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "0.9104104892267038`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.19905603777423378`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.591704052866707*^9, 
  3.591704054402067*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Temp", "[", 
  RowBox[{
  "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb", ",", 
   "\[Mu]", ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{
  3.526662073273216*^9, {3.591704057875879*^9, 3.591704059341307*^9}}],

Cell[BoxData["0.041158203560744885`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527658688001435*^9, {3.591704059972695*^9, 3.591704086534441*^9}, 
   3.59170419598445*^9, 3.59170424016538*^9, 3.5917048837483883`*^9, 
   3.591946228244418*^9, 3.591951798033979*^9, 3.592027498956504*^9, 
   3.592039057189651*^9, 3.5920391791974783`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "3"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozero", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
            ",", "\[Mu]", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"q", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"O2", "[", 
              RowBox[{
              "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",",
                "L", ",", "m", ",", "rb"}], "]"}], "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"ene", "=", 
          RowBox[{"en", "[", 
           RowBox[{
           "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", 
            "L", ",", "m", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb",
             ",", "\[Mu]", ",", "m"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "\[Mu]", ",", "rb"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Psi0H", "=", 
          RowBox[{"Psi0H", "-", "0.05"}]}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "25"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, {3.527658676702615*^9, 3.527658691526883*^9}, {
   3.591704092004555*^9, 3.591704107504458*^9}, {3.591946160691942*^9, 
   3.591946199045264*^9}, {3.591946255624442*^9, 3.591946316089252*^9}, {
   3.591951264369655*^9, 3.591951267495867*^9}, {3.592035457271832*^9, 
   3.592035457568481*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.09294922206350259`", ",", "1.1100000000000005`", ",", 
   "0.9066926366333592`", ",", "1", ",", "0.1971573829947946`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.59203954761077*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.1100000000000005`", ",", "0.04082438421088703`", ",", 
   "0.8605490610489288`", ",", "0.3946735978049142`"}], "}"}]], "Print",
 CellChangeTimes->{3.592039547661523*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.11258838795128497`", ",", "1.0600000000000005`", ",", 
   "0.8674334575757624`", ",", "1", ",", "0.21265259337960576`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592040011448614*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.0600000000000005`", ",", "0.04339497488444865`", ",", 
   "0.8577952101080157`", ",", "0.3977497535422895`"}], "}"}]], "Print",
 CellChangeTimes->{3.5920400115033627`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.13543884315359858`", ",", "1.0100000000000005`", ",", 
   "0.8262027263965752`", ",", "1", ",", "0.22900599278552758`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592040451426499*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.0100000000000005`", ",", "0.046060567970661416`", ",", 
   "0.8543812134442645`", ",", "0.40135302805066625`"}], "}"}]], "Print",
 CellChangeTimes->{3.59204045149043*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.1617838923919399`", ",", "0.9600000000000004`", ",", 
   "0.7828887913428745`", ",", "1", ",", "0.24617786419612453`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592040887201782*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9600000000000004`", ",", "0.0488111744257122`", ",", 
   "0.8501684206745375`", ",", "0.4055670590698856`"}], "}"}]], "Print",
 CellChangeTimes->{3.59204088723324*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.19187451517337908`", ",", "0.9100000000000004`", ",", 
   "0.7374491892640854`", ",", "1", ",", "0.2641082077229629`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592041323073039*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9100000000000004`", ",", "0.05163448912485648`", ",", 
   "0.8449963689903802`", ",", "0.4104756934149316`"}], "}"}]], "Print",
 CellChangeTimes->{3.5920413231039047`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.22591342294403693`", ",", "0.8600000000000003`", ",", 
   "0.6899240917500292`", ",", "1", ",", "0.28271558132385266`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592041753785144*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.8600000000000003`", ",", "0.05451594393869847`", ",", 
   "0.83868141970914`", ",", "0.41615878814765467`"}], "}"}]], "Print",
 CellChangeTimes->{3.5920417538288937`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.26403684639900377`", ",", "0.8100000000000003`", ",", 
   "0.640445844612707`", ",", "1", ",", "0.30189641743507273`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592042194325721*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.8100000000000003`", ",", "0.05743878684303481`", ",", 
   "0.8310156467691244`", ",", "0.4226869377314558`"}], "}"}]], "Print",
 CellChangeTimes->{3.592042194362249*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.30629393381668235`", ",", "0.7600000000000002`", ",", 
   "0.589244248382264`", ",", "1", ",", "0.3215247816633258`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5920426250164013`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7600000000000002`", ",", "0.06038416992527208`", ",", 
   "0.8217659458064255`", ",", "0.43011500107269984`"}], "}"}]], "Print",
 CellChangeTimes->{3.592042625055138*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.3526238656219605`", ",", "0.7100000000000002`", ",", 
   "0.5366477416732665`", ",", "1", ",", "0.3414525490088834`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592043073450078*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7100000000000002`", ",", "0.0633312382323787`", ",", 
   "0.8106732773581974`", ",", "0.43847486237175765`"}], "}"}]], "Print",
 CellChangeTimes->{3.592043073488018*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.4028312172040075`", ",", "0.6600000000000001`", ",", 
   "0.48308095522923894`", ",", "1", ",", "0.3615100093944198`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592043503108328*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6600000000000001`", ",", "0.06625722299146003`", ",", 
   "0.7974518749166707`", ",", "0.4477672336301969`"}], "}"}]], "Print",
 CellChangeTimes->{3.5920435031457653`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.45656073344977194`", ",", "0.6100000000000001`", ",", 
   "0.42905917194992627`", ",", "1", ",", "0.38150696340331935`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592043957522854*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6100000000000001`", ",", "0.06913755367004576`", ",", 
   "0.7817881144646489`", ",", "0.4579535489438374`"}], "}"}]], "Print",
 CellChangeTimes->{3.592043957560511*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5132734761669591`", ",", "0.56`", ",", "0.37518010570661325`", ",", "1", 
   ",", "0.4012344145572568`"}], "}"}]], "Print",
 CellChangeTimes->{3.5920444230108433`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.56`", ",", "0.07194601120759182`", ",", "0.763338518100538`", ",", 
   "0.4689482110533369`"}], "}"}]], "Print",
 CellChangeTimes->{3.592044423049636*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5722271843086463`", ",", "0.51`", ",", "0.3221131905970248`", ",", "1", 
   ",", "0.4204669919995544`"}], "}"}]], "Print",
 CellChangeTimes->{3.592044922911894*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.51`", ",", "0.07465494822758931`", ",", "0.7417259845294146`", ",", 
   "0.48061198762310997`"}], "}"}]], "Print",
 CellChangeTimes->{3.592044922950406*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6324645063713634`", ",", "0.46`", ",", "0.27058635012020615`", ",", "1", 
   ",", "0.4389662376078067`"}], "}"}]], "Print",
 CellChangeTimes->{3.5920454008513527`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.46`", ",", "0.07723560079031275`", ",", "0.7165326815385754`", ",", 
   "0.4927482201622879`"}], "}"}]], "Print",
 CellChangeTimes->{3.59204540088966*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6928133249423714`", ",", "0.41000000000000003`", ",", 
   "0.2213700726994375`", ",", "1", ",", "0.4564848599366884`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592045882538352*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.41000000000000003`", ",", "0.07965851056690246`", ",", 
   "0.6872868528548357`", ",", "0.5051023569190408`"}], "}"}]], "Print",
 CellChangeTimes->{3.592045882576029*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7519034471189832`", ",", "0.36000000000000004`", ",", 
   "0.17525860882376176`", ",", "1", ",", "0.472771994231309`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5920463496750517`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.36000000000000004`", ",", "0.08189406686112033`", ",", 
   "0.6534385388931475`", ",", "0.5173659697568344`"}], "}"}]], "Print",
 CellChangeTimes->{3.592046349746076*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.8082032233543245`", ",", "0.31000000000000005`", ",", 
   "0.1330482495531636`", ",", "1", ",", "0.4875794175043976`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592046825325738*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.31000000000000005`", ",", "0.08391316556945505`", ",", 
   "0.6143145792172429`", ",", "0.529186624218418`"}], "}"}]], "Print",
 CellChangeTimes->{3.592046825362978*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.8600779858551658`", ",", "0.26000000000000006`", ",", 
   "0.09551294132952469`", ",", "1", ",", "0.5006685588186941`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5920472931244993`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.26000000000000006`", ",", "0.08568796809779067`", ",", 
   "0.5690327915629255`", ",", "0.5401827200200604`"}], "}"}]], "Print",
 CellChangeTimes->{3.592047293181551*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9058695334133764`", ",", "0.21000000000000008`", ",", 
   "0.06337790411486698`", ",", "1", ",", "0.5118180297599821`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592047748864428*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.21000000000000008`", ",", "0.08719272888608964`", ",", 
   "0.5163285573319323`", ",", "0.5499639866905015`"}], "}"}]], "Print",
 CellChangeTimes->{3.592047748930533*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9439924621995812`", ",", "0.1600000000000001`", ",", 
   "0.03729238627975859`", ",", "1", ",", "0.5208312940165135`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592048213807847*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.1600000000000001`", ",", "0.08840464725667684`", ",", 
   "0.45416773287373485`", ",", "0.5581556086375946`"}], "}"}]], "Print",
 CellChangeTimes->{3.5920482138749933`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9730394946141321`", ",", "0.11000000000000008`", ",", 
   "0.01780312343546477`", ",", "1", ",", "0.5275440148487822`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592048655741826*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.11000000000000008`", ",", "0.08930468966554024`", ",", 
   "0.37872508630194274`", ",", "0.5644242422376312`"}], "}"}]], "Print",
 CellChangeTimes->{3.592048655808196*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9918848970636182`", ",", "0.06000000000000008`", ",", 
   "0.005330370228743921`", ",", "1", ",", "0.531830580775589`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5920490193997993`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.06000000000000008`", ",", "0.08987832384157551`", ",", 
   "0.2807207793461363`", ",", "0.5685030597649029`"}], "}"}]], "Print",
 CellChangeTimes->{3.592049019468418*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9997734926170634`", ",", "0.010000000000000078`", ",", 
   "0.00014845291530330164`", ",", "1", ",", "0.5336093244874138`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.592049330898676*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.010000000000000078`", ",", "0.09011610800801169`", ",", 
   "0.11477553703501019`", ",", "0.5702130463984448`"}], "}"}]], "Print",
 CellChangeTimes->{3.59204933093158*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.9963833588413413`", ",", 
   RowBox[{"-", "0.039999999999999925`"}], ",", "0.0023725888778829756`", ",",
    "1", ",", "0.5328460220502936`"}], "}"}]], "Print",
 CellChangeTimes->{3.592049668962944*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.039999999999999925`"}], ",", "0.09001408683255283`", ",", 
   "0.22940365923152792`", ",", "0.5694779811749021`"}], "}"}]], "Print",
 CellChangeTimes->{3.592049669006255*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.9818532627071319`", ",", 
   RowBox[{"-", "0.08999999999999993`"}], ",", "0.01195323553429225`", ",", 
   "1", ",", "0.5295553839656587`"}], "}"}]], "Print",
 CellChangeTimes->{3.592050017852744*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.08999999999999993`"}], ",", "0.08957396034219729`", ",", 
   "0.34315229724795904`", ",", "0.5663307218382778`"}], "}"}]], "Print",
 CellChangeTimes->{3.5920500179092007`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1.1100000000000005`", ",", "0.04082438421088703`", ",", 
     "0.8605490610489288`", ",", "0.3946735978049142`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.0600000000000005`", ",", "0.04339497488444865`", ",", 
     "0.8577952101080157`", ",", "0.3977497535422895`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.0100000000000005`", ",", "0.046060567970661416`", ",", 
     "0.8543812134442645`", ",", "0.40135302805066625`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.9600000000000004`", ",", "0.0488111744257122`", ",", 
     "0.8501684206745375`", ",", "0.4055670590698856`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.9100000000000004`", ",", "0.05163448912485648`", ",", 
     "0.8449963689903802`", ",", "0.4104756934149316`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.8600000000000003`", ",", "0.05451594393869847`", ",", 
     "0.83868141970914`", ",", "0.41615878814765467`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.8100000000000003`", ",", "0.05743878684303481`", ",", 
     "0.8310156467691244`", ",", "0.4226869377314558`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.7600000000000002`", ",", "0.06038416992527208`", ",", 
     "0.8217659458064255`", ",", "0.43011500107269984`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.7100000000000002`", ",", "0.0633312382323787`", ",", 
     "0.8106732773581974`", ",", "0.43847486237175765`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.6600000000000001`", ",", "0.06625722299146003`", ",", 
     "0.7974518749166707`", ",", "0.4477672336301969`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.6100000000000001`", ",", "0.06913755367004576`", ",", 
     "0.7817881144646489`", ",", "0.4579535489438374`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.56`", ",", "0.07194601120759182`", ",", "0.763338518100538`", ",", 
     "0.4689482110533369`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.51`", ",", "0.07465494822758931`", ",", "0.7417259845294146`", ",", 
     "0.48061198762310997`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.46`", ",", "0.07723560079031275`", ",", "0.7165326815385754`", ",", 
     "0.4927482201622879`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.41000000000000003`", ",", "0.07965851056690246`", ",", 
     "0.6872868528548357`", ",", "0.5051023569190408`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.36000000000000004`", ",", "0.08189406686112033`", ",", 
     "0.6534385388931475`", ",", "0.5173659697568344`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.31000000000000005`", ",", "0.08391316556945505`", ",", 
     "0.6143145792172429`", ",", "0.529186624218418`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.26000000000000006`", ",", "0.08568796809779067`", ",", 
     "0.5690327915629255`", ",", "0.5401827200200604`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.21000000000000008`", ",", "0.08719272888608964`", ",", 
     "0.5163285573319323`", ",", "0.5499639866905015`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.1600000000000001`", ",", "0.08840464725667684`", ",", 
     "0.45416773287373485`", ",", "0.5581556086375946`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.11000000000000008`", ",", "0.08930468966554024`", ",", 
     "0.37872508630194274`", ",", "0.5644242422376312`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.06000000000000008`", ",", "0.08987832384157551`", ",", 
     "0.2807207793461363`", ",", "0.5685030597649029`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.010000000000000078`", ",", "0.09011610800801169`", ",", 
     "0.11477553703501019`", ",", "0.5702130463984448`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.039999999999999925`"}], ",", "0.09001408683255283`", ",",
      "0.22940365923152792`", ",", "0.5694779811749021`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.08999999999999993`"}], ",", "0.08957396034219729`", ",", 
     "0.34315229724795904`", ",", "0.5663307218382778`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.592039119182437*^9, 3.5920500179118147`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.9997734926170634`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "0.010000000000000078`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "0.00014845291530330164`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.5336093244874138`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.591704052866707*^9, 
  3.591704054402067*^9}, {3.5942962959092817`*^9, 3.5942963116696453`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Temp", "[", 
  RowBox[{
  "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb", ",", 
   "\[Mu]", ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{
  3.526662073273216*^9, {3.591704057875879*^9, 3.591704059341307*^9}}],

Cell[BoxData["0.09011610800801169`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527658688001435*^9, {3.591704059972695*^9, 3.591704086534441*^9}, 
   3.59170419598445*^9, 3.59170424016538*^9, 3.5917048837483883`*^9, 
   3.591946228244418*^9, 3.591951798033979*^9, 3.592027498956504*^9, 
   3.592039057189651*^9, 3.5920391791974783`*^9, 3.5942963178255053`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "3"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozero", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
            ",", "\[Mu]", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"q", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"O2", "[", 
              RowBox[{
              "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",",
                "L", ",", "m", ",", "rb"}], "]"}], "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"ene", "=", 
          RowBox[{"en", "[", 
           RowBox[{
           "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", 
            "L", ",", "m", ",", "rb"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb",
             ",", "\[Mu]", ",", "m"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "\[Mu]", ",", "rb"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate", ",", "ene"}], 
           "}"}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Psi0H", "=", 
          RowBox[{"Psi0H", "-", "0.001"}]}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, {3.527658676702615*^9, 3.527658691526883*^9}, {
   3.591704092004555*^9, 3.591704107504458*^9}, {3.591946160691942*^9, 
   3.591946199045264*^9}, {3.591946255624442*^9, 3.591946316089252*^9}, {
   3.591951264369655*^9, 3.591951267495867*^9}, {3.592035457271832*^9, 
   3.592035457568481*^9}, {3.594296336418358*^9, 3.594296350810932*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9997734926170634`", ",", "0.010000000000000078`", ",", 
   "0.00014845291530330164`", ",", "1", ",", "0.5336093244874138`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594296461663371*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.010000000000000078`", ",", "0.09011610800801169`", ",", 
   "0.11477553703501019`", ",", "0.5702130463984448`"}], "}"}]], "Print",
 CellChangeTimes->{3.594296461736957*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.999816524216719`", ",", "0.009000000000000077`", ",", 
   "0.00012024856741445409`", ",", "1", ",", "0.5336190024681563`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594296688263774*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.009000000000000077`", ",", "0.09011740137205859`", ",", 
   "0.10888652160935933`", ",", "0.5702224220751951`"}], "}"}]], "Print",
 CellChangeTimes->{3.594296688334276*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9998550280841686`", ",", "0.008000000000000076`", ",", 
   "0.00009501241986286854`", ",", "1", ",", "0.5336276619153582`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5942969205085907`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.008000000000000076`", ",", "0.0901185586157793`", ",", 
   "0.10265994500254384`", ",", "0.5702307552041493`"}], "}"}]], "Print",
 CellChangeTimes->{3.594296920584059*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9998890035828804`", ",", "0.0070000000000000765`", ",", 
   "0.00007274469875974891`", ",", "1", ",", "0.5336353027619326`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5942971460424423`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0070000000000000765`", ",", "0.09011957973142176`", ",", 
   "0.096030202708872`", ",", "0.570238091215311`"}], "}"}]], "Print",
 CellChangeTimes->{3.594297146112938*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.999918450151156`", ",", "0.0060000000000000765`", ",", 
   "0.00005344560362562119`", ",", "1", ",", "0.533641924948683`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594297381181941*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0060000000000000765`", ",", "0.09012046471214577`", ",", 
   "0.08890718718802469`", ",", "0.57024451377633`"}], "}"}]], "Print",
 CellChangeTimes->{3.594297381252986*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9999433673021507`", ",", "0.005000000000000076`", ",", 
   "0.00003711530738634293`", ",", "1", ",", "0.5336475284243029`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594297609037167*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.005000000000000076`", ",", "0.09012121355202254`", ",", 
   "0.08116116919589626`", ",", "0.570249880804148`"}], "}"}]], "Print",
 CellChangeTimes->{3.594297609083638*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.99996375462389`", ",", "0.004000000000000076`", ",", 
   "0.000023753956369647238`", ",", "1", ",", "0.5336521131453781`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.5942978360267076`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.004000000000000076`", ",", "0.09012182624603579`", ",", 
   "0.0725930365866544`", ",", "0.570254345610326`"}], "}"}]], "Print",
 CellChangeTimes->{3.5942978360984097`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9999796117792841`", ",", "0.0030000000000000764`", ",", 
   "0.000013361670302216462`", ",", "1", ",", "0.5336556790763864`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.59429806700918*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0030000000000000764`", ",", "0.0901223027900806`", ",", 
   "0.06286760242799515`", ",", "0.5702577739159512`"}], "}"}]], "Print",
 CellChangeTimes->{3.5942980670788116`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.99999093850614`", ",", "0.0020000000000000764`", ",", 
   "5.938542307286351`*^-6", ",", "1", ",", "0.533658226189699`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594298293563246*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0020000000000000764`", ",", "0.09012264318096447`", ",", 
   "0.051331292431758865`", ",", "0.5702602055007966`"}], "}"}]], "Print",
 CellChangeTimes->{3.5942982936358643`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9999977346171703`", ",", "0.0010000000000000763`", ",", 
   "1.4846389027846253`*^-6", ",", "1", ",", "0.5336597544655809`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.594298525952335*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0010000000000000763`", ",", "0.090122847416407`", ",", 
   "0.03629675163408614`", ",", "0.5702617130710629`"}], "}"}]], "Print",
 CellChangeTimes->{3.594298526000388*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.010000000000000078`", ",", "0.09011610800801169`", ",", 
     "0.11477553703501019`", ",", "0.5702130463984448`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.009000000000000077`", ",", "0.09011740137205859`", ",", 
     "0.10888652160935933`", ",", "0.5702224220751951`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.008000000000000076`", ",", "0.0901185586157793`", ",", 
     "0.10265994500254384`", ",", "0.5702307552041493`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.0070000000000000765`", ",", "0.09011957973142176`", ",", 
     "0.096030202708872`", ",", "0.570238091215311`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.0060000000000000765`", ",", "0.09012046471214577`", ",", 
     "0.08890718718802469`", ",", "0.57024451377633`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.005000000000000076`", ",", "0.09012121355202254`", ",", 
     "0.08116116919589626`", ",", "0.570249880804148`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.004000000000000076`", ",", "0.09012182624603579`", ",", 
     "0.0725930365866544`", ",", "0.570254345610326`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.0030000000000000764`", ",", "0.0901223027900806`", ",", 
     "0.06286760242799515`", ",", "0.5702577739159512`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.0020000000000000764`", ",", "0.09012264318096447`", ",", 
     "0.051331292431758865`", ",", "0.5702602055007966`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.0010000000000000763`", ",", "0.090122847416407`", ",", 
     "0.03629675163408614`", ",", "0.5702617130710629`"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.594298526004736*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"aux", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0.010000000000000078`", ",", "0.09011610800801169`", ",", 
       "0.11477553703501019`", ",", "0.5702130463984448`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.009000000000000077`", ",", "0.09011740137205859`", ",", 
       "0.10888652160935933`", ",", "0.5702224220751951`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.008000000000000076`", ",", "0.0901185586157793`", ",", 
       "0.10265994500254384`", ",", "0.5702307552041493`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0070000000000000765`", ",", "0.09011957973142176`", ",", 
       "0.096030202708872`", ",", "0.570238091215311`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0060000000000000765`", ",", "0.09012046471214577`", ",", 
       "0.08890718718802469`", ",", "0.57024451377633`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.005000000000000076`", ",", "0.09012121355202254`", ",", 
       "0.08116116919589626`", ",", "0.570249880804148`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.004000000000000076`", ",", "0.09012182624603579`", ",", 
       "0.0725930365866544`", ",", "0.570254345610326`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0030000000000000764`", ",", "0.0901223027900806`", ",", 
       "0.06286760242799515`", ",", "0.5702577739159512`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0020000000000000764`", ",", "0.09012264318096447`", ",", 
       "0.051331292431758865`", ",", "0.5702602055007966`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0010000000000000763`", ",", "0.090122847416407`", ",", 
       "0.03629675163408614`", ",", "0.5702617130710629`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.010000000000000078`", ",", "0.09011610800801169`", ",", 
       "0.11477553703501019`", ",", "0.5702130463984448`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.06000000000000008`", ",", "0.08987832384157551`", ",", 
       "0.2807207793461363`", ",", "0.5685030597649029`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.11000000000000008`", ",", "0.08930468966554024`", ",", 
       "0.37872508630194274`", ",", "0.5644242422376312`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1600000000000001`", ",", "0.08840464725667684`", ",", 
       "0.45416773287373485`", ",", "0.5581556086375946`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.21000000000000008`", ",", "0.08719272888608964`", ",", 
       "0.5163285573319323`", ",", "0.5499639866905015`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.26000000000000006`", ",", "0.08568796809779067`", ",", 
       "0.5690327915629255`", ",", "0.5401827200200604`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.31000000000000005`", ",", "0.08391316556945505`", ",", 
       "0.6143145792172429`", ",", "0.529186624218418`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.36000000000000004`", ",", "0.08189406686112033`", ",", 
       "0.6534385388931475`", ",", "0.5173659697568344`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.41000000000000003`", ",", "0.07965851056690246`", ",", 
       "0.6872868528548357`", ",", "0.5051023569190408`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.46`", ",", "0.07723560079031275`", ",", "0.7165326815385754`", ",", 
       "0.4927482201622879`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.51`", ",", "0.07465494822758931`", ",", "0.7417259845294146`", ",", 
       "0.48061198762310997`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.56`", ",", "0.07194601120759182`", ",", "0.763338518100538`", ",", 
       "0.4689482110533369`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6100000000000001`", ",", "0.06913755367004576`", ",", 
       "0.7817881144646489`", ",", "0.4579535489438374`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6600000000000001`", ",", "0.06625722299146003`", ",", 
       "0.7974518749166707`", ",", "0.4477672336301969`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.7100000000000002`", ",", "0.0633312382323787`", ",", 
       "0.8106732773581974`", ",", "0.43847486237175765`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.7600000000000002`", ",", "0.06038416992527208`", ",", 
       "0.8217659458064255`", ",", "0.43011500107269984`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8100000000000003`", ",", "0.05743878684303481`", ",", 
       "0.8310156467691244`", ",", "0.4226869377314558`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8600000000000003`", ",", "0.05451594393869847`", ",", 
       "0.83868141970914`", ",", "0.41615878814765467`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.9100000000000004`", ",", "0.05163448912485648`", ",", 
       "0.8449963689903802`", ",", "0.4104756934149316`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.9600000000000004`", ",", "0.0488111744257122`", ",", 
       "0.8501684206745375`", ",", "0.4055670590698856`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.0100000000000005`", ",", "0.046060567970661416`", ",", 
       "0.8543812134442645`", ",", "0.40135302805066625`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.0600000000000005`", ",", "0.04339497488444865`", ",", 
       "0.8577952101080157`", ",", "0.3977497535422895`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1100000000000005`", ",", "0.04082438421088703`", ",", 
       "0.8605490610489288`", ",", "0.3946735978049142`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.510000000000001`", ",", "0.0241698620882875`", ",", 
       "0.8696557718947779`", ",", "0.3807394920432207`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.560000000000001`", ",", "0.022568873126531833`", ",", 
       "0.8699964521203614`", ",", "0.37956893344875325`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.610000000000001`", ",", "0.0210633054029436`", ",", 
       "0.870260250537411`", ",", "0.3784095236154372`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.660000000000001`", ",", "0.019648455363646688`", ",", 
       "0.8704619649531958`", ",", "0.37723793521167553`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.710000000000001`", ",", "0.018319585834924743`", ",", 
       "0.8706131563256351`", ",", "0.3760331553900234`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.7600000000000011`", ",", "0.017072024715647373`", ",", 
       "0.8707227573471128`", ",", "0.3747758398744874`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8100000000000012`", ",", "0.015901233603247564`", ",", 
       "0.8707975539433981`", ",", "0.3734477415893482`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8600000000000012`", ",", "0.014802852296872896`", ",", 
       "0.8708425599417652`", ",", "0.37203120243593757`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.9100000000000013`", ",", "0.013772724750077212`", ",", 
       "0.8708613023837699`", ",", "0.3705086995947005`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.9600000000000013`", ",", "0.012806911312957865`", ",", 
       "0.8708560318509417`", ",", "0.3688624358073811`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.010000000000001`", ",", "0.011901691242580682`", ",", 
       "0.8708278690859185`", ",", "0.3670739606032717`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.060000000000001`", ",", "0.011053558615325827`", ",", 
       "0.8707768963021695`", ",", "0.36512381356193485`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1100000000000008`", ",", "0.010259214022069512`", ",", 
       "0.870702198939791`", ",", "0.3629911806084981`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1600000000000006`", ",", "0.00951555379763897`", ",", 
       "0.8706018612294928`", ",", "0.3606535509541429`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2100000000000004`", ",", "0.008819658032806177`", ",", 
       "0.870472916719576`", ",", "0.35808637427373197`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2600000000000002`", ",", "0.008168778228701759`", ",", 
       "0.8703112528314491`", ",", "0.3552627012233849`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.31`", ",", "0.0075603251623010325`", ",", "0.8701114664620836`", ",",
        "0.3521528126607688`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.31`", ",", "0.007560325162301078`", ",", "0.8701114664620851`", ",", 
       "0.35215281245875374`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.36`", ",", "0.006991857318788277`", ",", "0.8698666655720605`", ",", 
       "0.34872382423525927`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.4099999999999997`", ",", "0.0064610700948057095`", ",", 
       "0.8695682095155867`", ",", "0.34493925701031897`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.4599999999999995`", ",", "0.005965785871054916`", ",", 
       "0.8692053785230845`", ",", "0.3407586516699383`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.5099999999999993`", ",", "0.0055039449814306895`", ",", 
       "0.8687649601853672`", ",", "0.3361369326750669`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.559999999999999`", ",", "0.005073597559451704`", ",", 
       "0.868230737987227`", ",", "0.33102417564898934`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.609999999999999`", ",", "0.00467289621404893`", ",", 
       "0.8675828638742272`", ",", "0.3253648134335174`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.659999999999999`", ",", "0.0043000894704567265`", ",", 
       "0.8667970935758899`", ",", "0.31909732716847833`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.7099999999999986`", ",", "0.0039535159041213476`", ",", 
       "0.8658438600108714`", ",", "0.3121536449373896`"}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.5940394722146273`*^9, 3.594039477848762*^9}, {
  3.594044019015902*^9, 3.594044042187422*^9}, {3.594298724844037*^9, 
  3.594298725260241*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"aux", "=", 
   RowBox[{"Sort", "[", "aux", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.594039436676731*^9, 3.594039482019479*^9}, {
  3.5940440281572237`*^9, 3.594044035951873*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"bux", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Reap", "[", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"aux", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
            RowBox[{"aux", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "3"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "aux", "]"}]}], "}"}]}], "]"}], "]"}], "[", 
      
      RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.591777326060256*^9, 3.591777339245265*^9}, {
  3.59177737105088*^9, 3.591777432277458*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cux", "=", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{"bux", ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Black", ",", "Thick"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5917773965900183`*^9, 3.591777402096999*^9}, {
  3.5917775962000647`*^9, 3.5917776477307*^9}, {3.594022065082747*^9, 
  3.59402207018798*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {GrayLevel[0], Thickness[Large], LineBox[CompressedData["
1:eJxl0H0w2wcYB/BckFMnlti5uKWdBe21nVvGvIf7yhA6dduZTpm32pDVdekw
2lC1eNeuLYuyblPDcEKLEovo2Vgt19J1S9JVCVatSn46hCymWe23u/63P557
7nP33H2f5+GkiWLSqRQKhUfWf33/ZYH4LcdBKOKPPyisa8ZwKoseQTpjS5Lo
HNmJplaXOD7pwa3MwyznHsiXjxwOIB3f4ODwaV0fLin/YHBJl6gy8rfG+zEk
bSl2Jc1lJThdHpXD3tLV/iLpGBYjV1T3PZLzrMuppPnu6Y7LEUOwreplrzAH
MVp7oNcypwR9aFg4Rboi0Pj3kyPX/+cwTSk9jDoIZULbgVjzr4h+vYjZNSMH
R2dytw2+h7k9qpmr38pxSvuoyompQ9O4FUJj5KgU5uePlc2DYdN69ruVAfzY
McYv9XkAFVsdfahgAMM+Gfb5HQv4ofNxNtXcj4CRt1fNSw9xtEm5o/jDfsx+
fHo75Nkj3PYteF9+4xomd/sZtU8W8SdcPC/uvAYP+U8c/+HH+GzK9wY9qw/r
l1IXw44tYeaNVdl2Xy/qZykSobUeG/y567y/ejCtSbylKNVjct1Gd9K3Bwr1
iNOONT0k8/blXYYrCLww7rwUZcCuCtrsN8Ju8G/vf+VKvQH7atorS/QyhAZ1
HxXfNcCLLdjQijpR1s1X+9gR8Dd28X7+pwPSnMRMqTcBmyw3r5C6dkwY+OGs
OAIp2/NKnV8bQqpHVx1yCHwZy6GtLLaidD6A21hFwMyfszwdaYDgpbQ4fw0B
z941UdTOekjGr05Qfyewqsw83VhTh2PuaTSPKQKhsjulipelcIq32KvvEwjY
t6chebQWX8UHuTBmCCS4xnBjC2rQYHd300Q6yOpVxUeRFyAwrWtqdQSaD9p4
m945B7ogyW+NtKORpp7zPouMheYy51kC1karaklgNcJS7E7QSVe8xzPpUyrR
khUu/I2c79Q6lKOlHL8k5UsySfvqOtJV1DJo6E3TN8m8D6b11IeFJdi7N1C0
OU3g86biPDuGBKIOmbWB3FeZrbh/c6gYeMHWcpG8Z1DMPvSFuQh+VdWUDfJe
4rnDn/u8a6KwqKUQ5gxGo1FLoE3LPLicJ4Y6rmegWE2ANZKaIxWdQHh25ETF
HfKf59hPo8/kIcLmlMfyBJmfnHuSrsrFJJejOaMiMHZLRltwy0HUriS34DEC
A0vvije//gTBrbvfnBwmwJvxunfe8ziY9PHXnvUT+BdzJdaW
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesOrigin->{0, 0},
  PlotRange->{{0., 0.090122847416407}, {0., 0.8708613023837699}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.591777402961321*^9, 3.5917774369772387`*^9, {3.591777607229711*^9, 
   3.591777648256131*^9}, 3.59195110047073*^9, 3.59195454519245*^9, 
   3.5920314255909243`*^9, {3.592031488438415*^9, 3.592031501682076*^9}, 
   3.5920315378547897`*^9, {3.592054528565984*^9, 3.592054548568247*^9}, 
   3.594022024741642*^9, {3.594022066376175*^9, 3.594022070713463*^9}, 
   3.594032577126376*^9, 3.594032647668777*^9, {3.594039446967708*^9, 
   3.5940394897342787`*^9}, {3.594044023032215*^9, 3.5940440466499977`*^9}, 
   3.59429873145949*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"fux", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Reap", "[", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"aux", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
            RowBox[{"aux", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "4"}], "]"}], "]"}]}], "}"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "aux", "]"}]}], "}"}]}], "]"}], "]"}], "[", 
      
      RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.591951113885558*^9, 3.59195112519446*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gux", "=", 
  RowBox[{"ListLinePlot", "[", 
   RowBox[{"fux", ",", 
    RowBox[{"PlotStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"Red", ",", "Dashed", ",", "Thick"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<T\>\"", ",", "\"\<\[Epsilon]\>\""}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"Directive", "[", "Large", "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.591951121299851*^9, 3.591951145613995*^9}, {
  3.591954566401696*^9, 3.5919546406659327`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {RGBColor[1, 0, 0], Thickness[Large], Dashing[{Small, Small}], 
    LineBox[CompressedData["
1:eJwBgQF+/iFib1JlAgAAABcAAAACAAAAmVQhBu/mpD9CrMoMVULZP1//4Lvd
N6Y/RjLdYbt02T8FayMyQJWnPyM0aJzEr9k/OPKsO8f9qD9TkMKJz/TZPzIb
RvTVb6o/kEjB1ztF2j8pkaeIg+mrP/tgQnhYoto/HYcG3p1orT8CMYCDTQ3b
P4LgDIas6q4/fhTIEQGH2z/N8wXdeTawP6VOgN74D9w/9EHfvTv2sD+iXyrm
N6jcP9wz8Kv/srE/OULzZhxP3T+B2TbFDWuyP3N5f1s/A94/7j8fMZYcsz8+
CTrIWMLeP842e1u2xbM/TJew1C+J3z9qoLsJgGS0P48xA2vMKeA/wKrncgL3
tD/dZwUUQ47gP8gb001Ve7U/vPWPyRjv4D8QBaSMpe+1Pyo3i0UtSeE/oMYD
P0NStj8OCBoTTpnhP98myNyvobY/n62lJmnc4T9NMH4RrNy2P91dr23DD+I/
RNSEDUQCtz/XtytULTHiPw26vGjZEbc/TxVBbi8/4j+rHLJJ
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"T\"", TraditionalForm], 
    FormBox["\"\[Epsilon]\"", TraditionalForm]},
  AxesOrigin->{0.04, 0.38},
  ImageSize->{559.1999999999999, Automatic},
  LabelStyle->Directive[Large],
  PlotRange->{{0.04082438421088703, 0.09011610800801169}, {0.38, 
   0.5702130463984448}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.591951137468289*^9, 3.591951146277111*^9}, 
   3.591954548933198*^9, {3.5919546029523363`*^9, 3.5919546416926003`*^9}, 
   3.592031507524609*^9, 3.592031539745088*^9, {3.592054531140524*^9, 
   3.592054551218525*^9}}]
}, Open  ]],

Cell["\<\
Comparison with the data obtained with the unbalanced superconductor code\
\>", "Text",
 CellChangeTimes->{{3.592023551055737*^9, 3.5920235648476887`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"eux", "=", 
   GraphicsBox[{{}, {}, 
     {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJxt0Hs8FXYfB3ATSsjlmUw0YomlXJZbZp/EKKFRYg/CI5eWmChxJPfryVxy
qQ3HJUlako7LWSULTSKXqeN0HCLhZxqJWi7P73lt//X88X19Xu8/vt/X6/Pd
9J8gRx9hISGhQDr/yzYLvra9IhsOIcfTBjOGQbSc7I6GsmHJGIs6kCKAf3i4
7UMOGznSyfYKu3kw0PvqZ4dpNtJqdm7bOf87WlertmlJ1CEobqu6qvsjfF5k
FWEjVwf7a55bYnJK0OSpIGVNrdn/ue+neyrBKlNxNqceUJpeq/RJNdhTXi4m
1HOqogfCc2pwkTMso0PdbORtttJai8bzpdFq1J0Sy/vLmtmQXKy6/C9qo95F
xZM59Th8SiRRmFp/o67yrHUj1qTcUHolW4fR+pFPVg1xINX4iz+X+rf4vY1z
Xrc/sGVfvJSlcB0cGEnBLgvdsNONkq16xobZ/oonUmZPIdB48Ox6MRu8sVim
siwfrNZVsHBkozmgI68tYegDy4iWMS+9ugXOS1vhFIPneKDUa+fEuAWrcbWT
kRUjaKp8eUJ4oRbcTN665fFRfMfiiEcfqUXHzJ0x6+UX6DRkuLJbbsLTJrqR
/8cYpqGil6t8E8fV3Sd2/fISMVzDFqljNSjhWfTYHx/Hsy/+vLpScwOOkeRO
iMgE5swFt03nqzHvovJDa/yHfvRalB9uWI1qyyGWwswEYockE6smf0Zlenj9
232T2JgkNljgfw2jzOu69/ImoZV5OTlu4ipeFyv+O6N/EvpKVnO/B1UiJLDz
s/1rCYxnq0zbliqg42RZd2MHgegxdf1dOZex1cTWzsSZwGNliMM3KsdyVN45
wxCCvIObxF6NlcHiUoVvR8qHfuziPzXsXQYHrXedqZkEmwcPjoqPlMJ1gbWj
JJ9A2r1H7MSRUoT2araqFBGUck6lq4+XoOd2Xrv0JYI3WW5jmwNLkF4TVHWm
kuDFX0GcqPliLLc1iYReJ3DBW2n9mGJ8mo3yxZsEf/RtcNi9rhhixrYVqvX0
nmBNYHUBC6LBT4PHOQS1s9F/MnRY8FqvfN/1LoHT8Hltq6QiBJiKt8Q0032R
wv6vawvx7a0T4l4tBMR7pm36RQHk27iFK20E3K6VaUPlAoSWcz/2bicYbGKH
yDn/BLdkrcSMDgJ3LcXJkNwfkdalU8zsJNilqRhnO3ARiQ/Vql0fE+wtszdl
ql1Em/ot1kc99N/apqvVgi7gUoadRGwv7WsuWHx/Nx9u/e0mQ30E14fDIlbL
52NCqX+bSj/Bxe22NnqBeUi90lpu/oRg3dHYX30e5oLH37DF5imBbKzQeIZ2
LsSbUt/t5BJMc/zOFmbmYJ9Ig8H6AYLLvRY6EX+dh0RJ0n0+ddbecxnSfufh
ayV/JJtHkFBdutvmSTbClv2vGj8juFY4/l5+XzaOBXZLdf0fG2tp5B9uzsKe
nkW+M58gcHrqMxmzLLQLOr/po976SH5qPScTPYHvzn49SBBWmxXp8WUmpHPc
AqqoZ4rqb/Q3ZSC4VF9orYDAdNXWhqN7MuCmLynrQc08vVFHsvwHRGmwvKqo
uyK+cfniXjpeHwwpnaW21JH02/z8HCy0XU/rDxGsjFdl3V1zDpmJgyEB1DKz
Yr2CHUzcY4YpF1MPCHsOH/FNw2HnhqnH1E7+zsbbC1Lxa7PrwUXqC9vG5JS5
KZip02lQHybYYvbTd9IbUnDl/VKYNXXkIdM3Ex7JWPF1fOFHPTHVsSm9MgmF
lgb2CdRZqbbygneJyPXpe1tE3a2xVN5kl4iewxs311NfXYp0UyhPQNhXNlKd
1Cr8Cp8Hwgm4Q7zGhqlzk9zzG7zjccz62tBr6qKb6gHdD+IwLaGmKfKcoOVQ
95t5vThYHLg/KkedYK41IlsUi7mclZ2q1GdY0afWysRi4fnCPm3q0KrvY3+L
jwFvudfAiJrBvuBjvBSNXvGPPjanDm5iiJmHR2Pgy+9X9lLb/ePGfxw011X4
48xZrLfoWudIfZqh5JS9EAV+OefQt9TLIjaLEIlCe9PMhAe13NEgh3CFM0hl
hnF9qLf7/e0raX87ZoOmjO5IBKJnNaxOUJs0inhm953G8Esen0Ht6h5gFDpx
CrqraszjqHnchOB7KicRpcd7lUz9Xz0DgZg=
       "]]}},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->True,
    AxesLabel->{
      FormBox["\"T\"", TraditionalForm], 
      FormBox[
      "\"\\!\\(\\*SqrtBox[\\(q\\\\ \\*SubscriptBox[\\(O\\), \
\\(2\\)]\\)]\\)\"", TraditionalForm]},
    AxesOrigin->{0, 0},
    PlotRange->{{0., 0.090122847416407}, {0., 0.8714031872455477}},
    PlotRangeClipping->True,
    PlotRangePadding->{
      Scaled[0.02], 
      Scaled[0.02]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.591777614300652*^9, 3.591777616604521*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"eux", ",", "cux"}], "]"}]], "Input",
 CellChangeTimes->{{3.591777620016062*^9, 3.591777624855693*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJxt0Hs8FXYfB3ATSsjlmUw0YomlXJZbZp/EKKFRYg/CI5eWmChxJPfryVxy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      "]]}}, {{}, {}, 
    {RGBColor[1, 1, 0], Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwBgQF+/iFib1JlAgAAABcAAAACAAAAmVQhBu/mpD+E4DkvnonrP1//4Lvd
N6Y/QIrC8A5z6z8FayMyQJWnP8zqQUUXV+s/OPKsO8f9qD+Uc1xnlDTrPzIb
RvTVb6o/ha1B0zUK6z8pkaeIg+mrP0M8rWp61uo/HYcG3p1orT9Bziogrpfq
P4LgDIas6q4/OpDGGOhL6j/N8wXdeTawP7nTvxUJ8ek/9EHfvTv2sD/b1FzL
uYTpP9wz8Kv/srE/l94AgmgE6T+B2TbFDWuyP/OaYOZEbeg/7j8fMZYcsz8s
tsQhOLznP842e1u2xbM/zSU38tXt5j9qoLsJgGS0P95uf/9A/uU/wKrncgL3
tD85v0/w9+jkP8gb001Ve7U/vDVmDHeo4z8QBaSMpe+1P8Gow0GENeI/oMYD
P0NStj+IaHd3w4XgP98myNyvobY/fdXliRUR3T9NMH4RrNy2PyHd9SQIPdg/
RNSEDUQCtz+7WqZJVPfRPw26vGjZEbc/hzry+e1hvT/kEL8X
      "]]}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"T\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SqrtBox[\\(q\\\\ \\*SubscriptBox[\\(O\\), \\(2\\)]\\)]\\)\"", 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotRange->{{0., 0.090122847416407}, {0., 0.8714031872455477}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.591777625422874*^9, 3.591777650575584*^9}, 
   3.591951336119193*^9, 3.591954555381751*^9, 3.592031512015973*^9, 
   3.5920315438691607`*^9, {3.592054534527074*^9, 3.592054554062854*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
\[Mu]=1 , \[Delta]\[Mu]=0 (Obtained with the unbalanced superconductor code)\
\>", "Subsection",
 CellChangeTimes->{
  3.518979262549418*^9, 3.524319067059612*^9, 3.52433187188137*^9, {
   3.527497337072187*^9, 3.527497337609276*^9}, 3.527574044706429*^9, {
   3.5920235296465063`*^9, 3.592023539542696*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.09308471219300915`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "1.1100000000000005`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "0.9104104892267038`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"v1H", "=", "0.07887564086047512`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Delta]\[Mu]", "=", "0.0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.19905603777423378`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Temp", "[", 
  RowBox[{
  "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", "L", ",", 
   "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{3.526662073273216*^9}],

Cell[BoxData["0.040177960634125424`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527658688001435*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "6"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozero", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "m", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "rb"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"v1H", "=", 
            RowBox[{"xv", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"q", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"O2", "[", 
              RowBox[{
              "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", 
               ",", "q", ",", "L", ",", "m", ",", "rb"}], "]"}], "]"}]}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "\[Mu]", ",",
             "\[Delta]\[Mu]", ",", "rb"}], "}"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Psi0H", "=", 
          RowBox[{"Psi0H", "-", "0.05"}]}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, {3.527658676702615*^9, 3.527658691526883*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0929492220635026`", ",", "1.1100000000000005`", ",", 
   "0.9066926366333593`", ",", 
   RowBox[{"-", "5.733852831917065`*^-21"}], ",", "1", ",", "0.`", ",", 
   "0.19715738299479457`"}], "}"}]], "Print",
 CellChangeTimes->{3.527659265437057*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.1100000000000005`", ",", "0.040824384210887014`", ",", 
   "0.8605710988096366`"}], "}"}]], "Print",
 CellChangeTimes->{3.527659265519767*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.11258838795128497`", ",", "1.0600000000000005`", ",", 
   "0.8674334575757624`", ",", 
   RowBox[{"-", "8.733948608714361`*^-39"}], ",", "1", ",", "0.`", ",", 
   "0.21265259337960576`"}], "}"}]], "Print",
 CellChangeTimes->{3.527659853489381*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.0600000000000005`", ",", "0.04339497488444865`", ",", 
   "0.857814098879288`"}], "}"}]], "Print",
 CellChangeTimes->{3.527659853548855*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.13543884315359858`", ",", "1.0100000000000005`", ",", 
   "0.8262027263965752`", ",", 
   RowBox[{"-", "7.519570787542139`*^-57"}], ",", "1", ",", "0.`", ",", 
   "0.22900599278552758`"}], "}"}]], "Print",
 CellChangeTimes->{3.527660415314049*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.0100000000000005`", ",", "0.046060567970661416`", ",", 
   "0.8543974408837917`"}], "}"}]], "Print",
 CellChangeTimes->{3.527660415379839*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.1617838923919399`", ",", "0.9600000000000004`", ",", 
   "0.7828887913428745`", ",", 
   RowBox[{"-", "3.508903115337443`*^-75"}], ",", "1", ",", "0.`", ",", 
   "0.24617786419612453`"}], "}"}]], "Print",
 CellChangeTimes->{3.527660975774061*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9600000000000004`", ",", "0.0488111744257122`", ",", 
   "0.8501823977882504`"}], "}"}]], "Print",
 CellChangeTimes->{3.527660975883107*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.19187451517337908`", ",", "0.9100000000000004`", ",", 
   "0.7374491892640854`", ",", 
   RowBox[{"-", "8.501997411314074`*^-94"}], ",", "1", ",", "0.`", ",", 
   "0.2641082077229629`"}], "}"}]], "Print",
 CellChangeTimes->{3.527661555277386*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9100000000000004`", ",", "0.05163448912485648`", ",", 
   "0.8450084418177098`"}], "}"}]], "Print",
 CellChangeTimes->{3.527661555396153*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.22591342294403693`", ",", "0.8600000000000003`", ",", 
   "0.6899240917500292`", ",", 
   RowBox[{"-", "1.0208112632201595`*^-112"}], ",", "1", ",", "0.`", ",", 
   "0.28271558132385266`"}], "}"}]], "Print",
 CellChangeTimes->{3.527662129155257*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.8600000000000003`", ",", "0.05451594393869847`", ",", 
   "0.8386918792503465`"}], "}"}]], "Print",
 CellChangeTimes->{3.5276621293305*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.26403684639900377`", ",", "0.8100000000000003`", ",", 
   "0.640445844612707`", ",", 
   RowBox[{"-", "5.747347233457314`*^-132"}], ",", "1", ",", "0.`", ",", 
   "0.30189641743507273`"}], "}"}]], "Print",
 CellChangeTimes->{3.527662715370045*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.8100000000000003`", ",", "0.05743878684303481`", ",", 
   "0.8310247374432973`"}], "}"}]], "Print",
 CellChangeTimes->{3.527662715511651*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.30629393381668235`", ",", "0.7600000000000002`", ",", 
   "0.589244248382264`", ",", 
   RowBox[{"-", "1.4184016022133918`*^-151"}], ",", "1", ",", "0.`", ",", 
   "0.3215247816633258`"}], "}"}]], "Print",
 CellChangeTimes->{3.527663278149126*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7600000000000002`", ",", "0.06038416992527208`", ",", 
   "0.8217738726638875`"}], "}"}]], "Print",
 CellChangeTimes->{3.52766327823898*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.3526238656219605`", ",", "0.7100000000000002`", ",", 
   "0.5366477416732665`", ",", 
   RowBox[{"-", "1.410799447507241`*^-171"}], ",", "1", ",", "0.`", ",", 
   "0.3414525490088834`"}], "}"}]], "Print",
 CellChangeTimes->{3.527663871952281*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7100000000000002`", ",", "0.0633312382323787`", ",", 
   "0.8106802122221293`"}], "}"}]], "Print",
 CellChangeTimes->{3.527663872048653*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.4028312172040075`", ",", "0.6600000000000001`", ",", 
   "0.48308095522923894`", ",", 
   RowBox[{"-", "5.090097285181929`*^-192"}], ",", "1", ",", "0.`", ",", 
   "0.3615100093944198`"}], "}"}]], "Print",
 CellChangeTimes->{3.527664438226939*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6600000000000001`", ",", "0.06625722299146003`", ",", 
   "0.7974579615936637`"}], "}"}]], "Print",
 CellChangeTimes->{3.527664438322562*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1.1100000000000005`", ",", "0.040824384210887014`", ",", 
     "0.8605710988096366`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.0600000000000005`", ",", "0.04339497488444865`", ",", 
     "0.857814098879288`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.0100000000000005`", ",", "0.046060567970661416`", ",", 
     "0.8543974408837917`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.9600000000000004`", ",", "0.0488111744257122`", ",", 
     "0.8501823977882504`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.9100000000000004`", ",", "0.05163448912485648`", ",", 
     "0.8450084418177098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.8600000000000003`", ",", "0.05451594393869847`", ",", 
     "0.8386918792503465`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.8100000000000003`", ",", "0.05743878684303481`", ",", 
     "0.8310247374432973`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.7600000000000002`", ",", "0.06038416992527208`", ",", 
     "0.8217738726638875`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.7100000000000002`", ",", "0.0633312382323787`", ",", 
     "0.8106802122221293`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.6600000000000001`", ",", "0.06625722299146003`", ",", 
     "0.7974579615936637`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.527664438329288*^9}]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.4028312172040075`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "0.6600000000000001`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "0.48308095522923894`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"v1H", "=", 
   RowBox[{"-", "5.090097285181929`*^-192"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Delta]\[Mu]", "=", "0.0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.3615100093944198`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.52766479694054*^9, 
  3.52766482190444*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Temp", "[", 
  RowBox[{
  "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", "L", ",", 
   "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{3.526662073273216*^9}],

Cell[BoxData["0.06625722299146003`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527658688001435*^9, 3.527664826787126*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "6"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozero", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "m", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "rb"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"v1H", "=", 
            RowBox[{"xv", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"q", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"O2", "[", 
              RowBox[{
              "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", 
               ",", "q", ",", "L", ",", "m", ",", "rb"}], "]"}], "]"}]}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "\[Mu]", ",",
             "\[Delta]\[Mu]", ",", "rb"}], "}"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Psi0H", "=", 
          RowBox[{"Psi0H", "-", "0.05"}]}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, {3.527658676702615*^9, 3.527658691526883*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.4028312172040075`", ",", "0.6600000000000001`", ",", 
   "0.48308095522923894`", ",", 
   RowBox[{"-", "5.090097285181929`*^-192"}], ",", "1", ",", "0.`", ",", 
   "0.3615100093944198`"}], "}"}]], "Print",
 CellChangeTimes->{3.527664980050176*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6600000000000001`", ",", "0.06625722299146003`", ",", 
   "0.7974579615936637`"}], "}"}]], "Print",
 CellChangeTimes->{3.527664980166026*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.45656073344977194`", ",", "0.6100000000000001`", ",", 
   "0.42905917194992627`", ",", 
   RowBox[{"-", "5.847767129151884`*^-213"}], ",", "1", ",", "0.`", ",", 
   "0.38150696340331935`"}], "}"}]], "Print",
 CellChangeTimes->{3.527665583143044*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6100000000000001`", ",", "0.06913755367004576`", ",", 
   "0.7817934731391551`"}], "}"}]], "Print",
 CellChangeTimes->{3.527665583220798*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5132734761669591`", ",", "0.56`", ",", "0.37518010570661325`", ",", 
   RowBox[{"-", "1.8230746382397692`*^-234"}], ",", "1", ",", "0.`", ",", 
   "0.4012344145572568`"}], "}"}]], "Print",
 CellChangeTimes->{3.527666194745685*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.56`", ",", "0.07194601120759182`", ",", "0.7633432490100527`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.527666194865544*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.5722271843086463`", ",", "0.51`", ",", "0.3221131905970248`", ",", 
   RowBox[{"-", "1.266959364447325`*^-256"}], ",", "1", ",", "0.`", ",", 
   "0.4204669919995544`"}], "}"}]], "Print",
 CellChangeTimes->{3.527666853759614*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.51`", ",", "0.07465494822758931`", ",", "0.7417301710021157`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.527666853912279*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6324645063713634`", ",", "0.46`", ",", "0.27058635012020615`", ",", 
   RowBox[{"-", "1.5467208119068697`*^-279"}], ",", "1", ",", "0.`", ",", 
   "0.4389662376078067`"}], "}"}]], "Print",
 CellChangeTimes->{3.527667485063525*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.46`", ",", "0.07723560079031275`", ",", "0.7165363924598971`"}], 
  "}"}]], "Print",
 CellChangeTimes->{3.527667485242284*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.6928133249423714`", ",", "0.41000000000000003`", ",", 
   "0.2213700726994375`", ",", 
   RowBox[{"-", "2.4970668869711217`*^-303"}], ",", "1", ",", "0.`", ",", 
   "0.4564848599366884`"}], "}"}]], "Print",
 CellChangeTimes->{3.527668150958069*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.41000000000000003`", ",", "0.07965851056690246`", ",", 
   "0.687290144610921`"}], "}"}]], "Print",
 CellChangeTimes->{3.527668151098395*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.7519034471189832`", ",", "0.36000000000000004`", ",", 
   "0.17525860882376176`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.472771994231309`"}], "}"}]], "Print",
 CellChangeTimes->{3.527668793880508*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.36000000000000004`", ",", "0.08189406686112033`", ",", 
   "0.6534414568127956`"}], "}"}]], "Print",
 CellChangeTimes->{3.527668794002104*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.8082032233543245`", ",", "0.31000000000000005`", ",", 
   "0.1330482495531636`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.4875794175043976`"}], "}"}]], "Print",
 CellChangeTimes->{3.52766945305611*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.31000000000000005`", ",", "0.08391316556945505`", ",", 
   "0.6143171584910838`"}], "}"}]], "Print",
 CellChangeTimes->{3.527669453193508*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.8600779858551658`", ",", "0.26000000000000006`", ",", 
   "0.09551294132952469`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5006685588186941`"}], "}"}]], "Print",
 CellChangeTimes->{3.5276701003414*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.26000000000000006`", ",", "0.08568796809779067`", ",", 
   "0.5690350575380231`"}], "}"}]], "Print",
 CellChangeTimes->{3.5276701004617*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9058695334133764`", ",", "0.21000000000000008`", ",", 
   "0.06337790411486698`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5118180297599821`"}], "}"}]], "Print",
 CellChangeTimes->{3.527670721767301*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.21000000000000008`", ",", "0.08719272888608964`", ",", 
   "0.5163305249037864`"}], "}"}]], "Print",
 CellChangeTimes->{3.527670721913085*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.6600000000000001`", ",", "0.06625722299146003`", ",", 
     "0.7974579615936637`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.6100000000000001`", ",", "0.06913755367004576`", ",", 
     "0.7817934731391551`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.56`", ",", "0.07194601120759182`", ",", "0.7633432490100527`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
    "0.51`", ",", "0.07465494822758931`", ",", "0.7417301710021157`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
    "0.46`", ",", "0.07723560079031275`", ",", "0.7165363924598971`"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
    "0.41000000000000003`", ",", "0.07965851056690246`", ",", 
     "0.687290144610921`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.36000000000000004`", ",", "0.08189406686112033`", ",", 
     "0.6534414568127956`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.31000000000000005`", ",", "0.08391316556945505`", ",", 
     "0.6143171584910838`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.26000000000000006`", ",", "0.08568796809779067`", ",", 
     "0.5690350575380231`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.21000000000000008`", ",", "0.08719272888608964`", ",", 
     "0.5163305249037864`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.527670721919455*^9}]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.9058695334133764`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "0.21000000000000008`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "0.06337790411486698`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"v1H", "=", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Delta]\[Mu]", "=", "0.0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.5118180297599821`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.52766479694054*^9, 
  3.52766482190444*^9}, {3.52767082256979*^9, 3.527670848692667*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Temp", "[", 
  RowBox[{
  "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", "L", ",", 
   "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{3.526662073273216*^9}],

Cell[BoxData["0.08719272888608964`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527658688001435*^9, 3.527664826787126*^9, 3.527670852829301*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "6"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozero", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "m", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "rb"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"v1H", "=", 
            RowBox[{"xv", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"q", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"O2", "[", 
              RowBox[{
              "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", 
               ",", "q", ",", "L", ",", "m", ",", "rb"}], "]"}], "]"}]}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "\[Mu]", ",",
             "\[Delta]\[Mu]", ",", "rb"}], "}"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Psi0H", "=", 
          RowBox[{"Psi0H", "-", "0.05"}]}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, {3.527658676702615*^9, 3.527658691526883*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9058695334133764`", ",", "0.21000000000000008`", ",", 
   "0.06337790411486698`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5118180297599821`"}], "}"}]], "Print",
 CellChangeTimes->{3.527671010996246*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.21000000000000008`", ",", "0.08719272888608964`", ",", 
   "0.5163305249037864`"}], "}"}]], "Print",
 CellChangeTimes->{3.527671011119553*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9439924621995812`", ",", "0.1600000000000001`", ",", 
   "0.03729238627975859`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5208312940165135`"}], "}"}]], "Print",
 CellChangeTimes->{3.527671651649584*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.1600000000000001`", ",", "0.08840464725667684`", ",", 
   "0.4541694042378432`"}], "}"}]], "Print",
 CellChangeTimes->{3.527671651761717*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9730394946141321`", ",", "0.11000000000000008`", ",", 
   "0.01780312343546477`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5275440148487822`"}], "}"}]], "Print",
 CellChangeTimes->{3.527672241288678*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.11000000000000008`", ",", "0.08930468966554024`", ",", 
   "0.37872644481943835`"}], "}"}]], "Print",
 CellChangeTimes->{3.527672241398551*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9918848970636182`", ",", "0.06000000000000008`", ",", 
   "0.005330370228743921`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.531830580775589`"}], "}"}]], "Print",
 CellChangeTimes->{3.52767272209101*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.06000000000000008`", ",", "0.08987832384157551`", ",", 
   "0.28072177016104144`"}], "}"}]], "Print",
 CellChangeTimes->{3.527672722233877*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9997734926170634`", ",", "0.010000000000000078`", ",", 
   "0.00014845291530330164`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5336093244874138`"}], "}"}]], "Print",
 CellChangeTimes->{3.527673142144286*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.010000000000000078`", ",", "0.09011610800801169`", ",", 
   "0.11477593944575228`"}], "}"}]], "Print",
 CellChangeTimes->{3.527673142411588*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.9963833588413413`", ",", 
   RowBox[{"-", "0.039999999999999925`"}], ",", "0.0023725888778829756`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5328460220502936`"}], "}"}]], "Print",
 CellChangeTimes->{3.527673597034716*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.039999999999999925`"}], ",", "0.09001408683255283`", ",", 
   "0.22940446584018612`"}], "}"}]], "Print",
 CellChangeTimes->{3.527673597240173*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.9818532627071319`", ",", 
   RowBox[{"-", "0.08999999999999993`"}], ",", "0.01195323553429225`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5295553839656587`"}], "}"}]], "Print",
 CellChangeTimes->{3.527674064731077*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.08999999999999993`"}], ",", "0.08957396034219729`", ",", 
   "0.34315351883814377`"}], "}"}]], "Print",
 CellChangeTimes->{3.527674065022027*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.9567707833298564`", ",", 
   RowBox[{"-", "0.13999999999999993`"}], ",", "0.028678528643036667`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5238004124875313`"}], "}"}]], "Print",
 CellChangeTimes->{3.527674632078752*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.13999999999999993`"}], ",", "0.088803011103186`", ",", 
   "0.4259088770779667`"}], "}"}]], "Print",
 CellChangeTimes->{3.527674632210844*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.9221228852284421`", ",", 
   RowBox[{"-", "0.18999999999999995`"}], ",", "0.0521845670215981`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5156896795266942`"}], "}"}]], "Print",
 CellChangeTimes->{3.527675220008342*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.18999999999999995`"}], ",", "0.08771379602436695`", ",", 
   "0.49275672333344667`"}], "}"}]], "Print",
 CellChangeTimes->{3.52767522014444*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.8792161166265783`", ",", 
   RowBox[{"-", "0.23999999999999994`"}], ",", "0.0819725415848419`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5053727519774165`"}], "}"}]], "Print",
 CellChangeTimes->{3.527675828290533*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "0.23999999999999994`"}], ",", "0.08632362933464242`", ",", 
   "0.5489342425531537`"}], "}"}]], "Print",
 CellChangeTimes->{3.527675828444678*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.21000000000000008`", ",", "0.08719272888608964`", ",", 
     "0.5163305249037864`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.1600000000000001`", ",", "0.08840464725667684`", ",", 
     "0.4541694042378432`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.11000000000000008`", ",", "0.08930468966554024`", ",", 
     "0.37872644481943835`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.06000000000000008`", ",", "0.08987832384157551`", ",", 
     "0.28072177016104144`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.010000000000000078`", ",", "0.09011610800801169`", ",", 
     "0.11477593944575228`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.039999999999999925`"}], ",", "0.09001408683255283`", ",",
      "0.22940446584018612`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.08999999999999993`"}], ",", "0.08957396034219729`", ",", 
     "0.34315351883814377`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.13999999999999993`"}], ",", "0.088803011103186`", ",", 
     "0.4259088770779667`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.18999999999999995`"}], ",", "0.08771379602436695`", ",", 
     "0.49275672333344667`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.23999999999999994`"}], ",", "0.08632362933464242`", ",", 
     "0.5489342425531537`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.527675828502952*^9}]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.9997734926170634`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "0.010000000000000078`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "0.00014845291530330164`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"v1H", "=", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Delta]\[Mu]", "=", "0.0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.5336093244874138`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.52766479694054*^9, 
  3.52766482190444*^9}, {3.52767082256979*^9, 3.527670848692667*^9}, {
  3.52768299753341*^9, 3.527683023505727*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Temp", "[", 
  RowBox[{
  "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", "L", ",", 
   "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{3.526662073273216*^9}],

Cell[BoxData["0.09011610800801169`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527658688001435*^9, 3.527664826787126*^9, 3.527670852829301*^9, 
   3.527683052799827*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "6"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozero", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "m", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "rb"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"v1H", "=", 
            RowBox[{"xv", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"q", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"O2", "[", 
              RowBox[{
              "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", 
               ",", "q", ",", "L", ",", "m", ",", "rb"}], "]"}], "]"}]}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "\[Mu]", ",",
             "\[Delta]\[Mu]", ",", "rb"}], "}"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Psi0H", "=", 
          RowBox[{"Psi0H", "-", "0.001"}]}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, {3.527658676702615*^9, 3.527658691526883*^9}, {
   3.527683045014319*^9, 3.527683046128892*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9997734926170634`", ",", "0.010000000000000078`", ",", 
   "0.00014845291530330164`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5336093244874138`"}], "}"}]], "Print",
 CellChangeTimes->{3.527683199344663*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.010000000000000078`", ",", "0.09011610800801169`", ",", 
   "0.11477593944575228`"}], "}"}]], "Print",
 CellChangeTimes->{3.527683199490873*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.999816524216719`", ",", "0.009000000000000077`", ",", 
   "0.00012024856741445409`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5336190024681563`"}], "}"}]], "Print",
 CellChangeTimes->{3.527683501932464*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.009000000000000077`", ",", "0.09011740137205859`", ",", 
   "0.10888690335898193`"}], "}"}]], "Print",
 CellChangeTimes->{3.52768350209448*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9998550280841686`", ",", "0.008000000000000076`", ",", 
   "0.00009501241986286854`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5336276619153582`"}], "}"}]], "Print",
 CellChangeTimes->{3.527683810639043*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.008000000000000076`", ",", "0.0901185586157793`", ",", 
   "0.10266030491049064`"}], "}"}]], "Print",
 CellChangeTimes->{3.527683810801371*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9998890035828804`", ",", "0.0070000000000000765`", ",", 
   "0.00007274469875974891`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5336353027619326`"}], "}"}]], "Print",
 CellChangeTimes->{3.527684109866871*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0070000000000000765`", ",", "0.09011957973142176`", ",", 
   "0.09603053936446036`"}], "}"}]], "Print",
 CellChangeTimes->{3.527684110038986*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.999918450151156`", ",", "0.0060000000000000765`", ",", 
   "0.00005344560362562119`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.533641924948683`"}], "}"}]], "Print",
 CellChangeTimes->{3.527684422074403*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0060000000000000765`", ",", "0.09012046471214577`", ",", 
   "0.0889074988645426`"}], "}"}]], "Print",
 CellChangeTimes->{3.527684422369239*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9999433673021507`", ",", "0.005000000000000076`", ",", 
   "0.00003711530738634293`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5336475284243029`"}], "}"}]], "Print",
 CellChangeTimes->{3.527684725037015*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.005000000000000076`", ",", "0.09012121355202254`", ",", 
   "0.08116145371170005`"}], "}"}]], "Print",
 CellChangeTimes->{3.527684725191271*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.99996375462389`", ",", "0.004000000000000076`", ",", 
   "0.000023753956369647238`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5336521131453781`"}], "}"}]], "Print",
 CellChangeTimes->{3.527685024834679*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.004000000000000076`", ",", "0.09012182624603579`", ",", 
   "0.07259329106193829`"}], "}"}]], "Print",
 CellChangeTimes->{3.527685025013064*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9999796117792841`", ",", "0.0030000000000000764`", ",", 
   "0.000013361670302216462`", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5336556790763864`"}], "}"}]], "Print",
 CellChangeTimes->{3.527685333322516*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0030000000000000764`", ",", "0.0901223027900806`", ",", 
   "0.06286782280777406`"}], "}"}]], "Print",
 CellChangeTimes->{3.527685333526252*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.99999093850614`", ",", "0.0020000000000000764`", ",", 
   "5.93854230728635`*^-6", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5336582261896992`"}], "}"}]], "Print",
 CellChangeTimes->{3.527685634043162*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0020000000000000764`", ",", "0.09012264318096452`", ",", 
   "0.051331472369764264`"}], "}"}]], "Print",
 CellChangeTimes->{3.527685634187316*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.9999977346171703`", ",", "0.0010000000000000763`", ",", 
   "1.484638902784625`*^-6", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5336597544655809`"}], "}"}]], "Print",
 CellChangeTimes->{3.527685927944102*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0010000000000000763`", ",", "0.090122847416407`", ",", 
   "0.03629687886890541`"}], "}"}]], "Print",
 CellChangeTimes->{3.527685928061779*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0.010000000000000078`", ",", "0.09011610800801169`", ",", 
     "0.11477593944575228`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.009000000000000077`", ",", "0.09011740137205859`", ",", 
     "0.10888690335898193`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.008000000000000076`", ",", "0.0901185586157793`", ",", 
     "0.10266030491049064`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.0070000000000000765`", ",", "0.09011957973142176`", ",", 
     "0.09603053936446036`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.0060000000000000765`", ",", "0.09012046471214577`", ",", 
     "0.0889074988645426`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.005000000000000076`", ",", "0.09012121355202254`", ",", 
     "0.08116145371170005`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.004000000000000076`", ",", "0.09012182624603579`", ",", 
     "0.07259329106193829`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.0030000000000000764`", ",", "0.0901223027900806`", ",", 
     "0.06286782280777406`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.0020000000000000764`", ",", "0.09012264318096452`", ",", 
     "0.051331472369764264`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0.0010000000000000763`", ",", "0.090122847416407`", ",", 
     "0.03629687886890541`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.527685928118491*^9}]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.09308471219300915`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "1.1100000000000005`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "0.9104104892267038`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"v1H", "=", "0.07887564086047512`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Delta]\[Mu]", "=", "0.0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.19905603777423378`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Temp", "[", 
  RowBox[{
  "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", "L", ",", 
   "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{3.526662073273216*^9}],

Cell[BoxData["0.040177960634125424`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "6"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozero", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "m", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "rb"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"v1H", "=", 
            RowBox[{"xv", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"q", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"O2", "[", 
              RowBox[{
              "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", 
               ",", "q", ",", "L", ",", "m", ",", "rb"}], "]"}], "]"}]}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "\[Mu]", ",",
             "\[Delta]\[Mu]", ",", "rb"}], "}"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Psi0H", "=", 
          RowBox[{"Psi0H", "+", "0.02"}]}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "30"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0929492220635026`", ",", "1.1100000000000005`", ",", 
   "0.9066926366333593`", ",", 
   RowBox[{"-", "5.733852831917065`*^-21"}], ",", "1", ",", "0.`", ",", 
   "0.19715738299479457`"}], "}"}]], "Print",
 CellChangeTimes->{3.527498725219059*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.1100000000000005`", ",", "0.040824384210887014`", ",", 
   "0.8605710988096366`"}], "}"}]], "Print",
 CellChangeTimes->{3.527498725560975*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.08592545560139363`", ",", "1.1300000000000006`", ",", 
   "0.9218797409945797`", ",", "7.140053581505044`*^-44", ",", "1", ",", 
   "0.`", ",", "0.19120489442839708`"}], "}"}]], "Print",
 CellChangeTimes->{3.527499337916807*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.1300000000000006`", ",", "0.03982454310259842`", ",", 
   "0.8615163843581205`"}], "}"}]], "Print",
 CellChangeTimes->{3.527499338132236*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.07934752944084204`", ",", "1.1500000000000006`", ",", 
   "0.9367896486292022`", ",", 
   RowBox[{"-", "1.1313803213922941`*^-66"}], ",", "1", ",", "0.`", ",", 
   "0.18539385103897932`"}], "}"}]], "Print",
 CellChangeTimes->{3.527499921387941*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.1500000000000006`", ",", "0.038841542360782`", ",", 
   "0.8623820331483601`"}], "}"}]], "Print",
 CellChangeTimes->{3.527499921804068*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0731956376107149`", ",", "1.1700000000000006`", ",", 
   "0.9514353971703511`", ",", "2.2723733423350805`*^-89", ",", "1", ",", 
   "0.`", ",", "0.1797244286369679`"}], "}"}]], "Print",
 CellChangeTimes->{3.527500510369905*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.1700000000000006`", ",", "0.03787571271203138`", ",", 
   "0.863174330740192`"}], "}"}]], "Print",
 CellChangeTimes->{3.527500510619972*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.06745002085426739`", ",", "1.1900000000000006`", ",", 
   "0.9658305477820147`", ",", 
   RowBox[{"-", "5.746407908050093`*^-112"}], ",", "1", ",", "0.`", ",", 
   "0.1741964279648488`"}], "}"}]], "Print",
 CellChangeTimes->{3.527501107312856*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.1900000000000006`", ",", "0.036927329197502766`", ",", 
   "0.8638991314782578`"}], "}"}]], "Print",
 CellChangeTimes->{3.527501107421215*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.062091059184850354`", ",", "1.2100000000000006`", ",", 
   "0.9799890092020578`", ",", "1.8073773879798496`*^-134", ",", "1", ",", 
   "0.`", ",", "0.1688093011523897`"}], "}"}]], "Print",
 CellChangeTimes->{3.527501672053877*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.2100000000000006`", ",", "0.03599661290198767`", ",", 
   "0.8645618789574472`"}], "}"}]], "Print",
 CellChangeTimes->{3.527501672217496*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.05709935661739824`", ",", "1.2300000000000006`", ",", 
   "0.9939248709127514`", ",", 
   RowBox[{"-", "7.02320636557301`*^-157"}], ",", "1", ",", "0.`", ",", 
   "0.16356217883808177`"}], "}"}]], "Print",
 CellChangeTimes->{3.527502229312748*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.2300000000000006`", ",", "0.035083732967896165`", ",", 
   "0.8651676266511001`"}], "}"}]], "Print",
 CellChangeTimes->{3.527502229517724*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.05245581804662581`", ",", "1.2500000000000007`", ",", 
   "1.0076522475883642`", ",", "3.345646562724863`*^-179", ",", "1", ",", 
   "0.`", ",", "0.15845389765840034`"}], "}"}]], "Print",
 CellChangeTimes->{3.527502804959421*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.2500000000000007`", ",", "0.034188808869770326`", ",", 
   "0.8657210585630286`"}], "}"}]], "Print",
 CellChangeTimes->{3.527502805074079*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.048141718268442386`", ",", "1.2700000000000007`", ",", 
   "1.0211851365872033`", ",", 
   RowBox[{"-", "1.938121058240922`*^-201"}], ",", "1", ",", "0.`", ",", 
   "0.15348302780478623`"}], "}"}]], "Print",
 CellChangeTimes->{3.527503372350338*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.2700000000000007`", ",", "0.03331191291855782`", ",", 
   "0.8662265097680126`"}], "}"}]], "Print",
 CellChangeTimes->{3.527503372587049*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.04413876318062751`", ",", "1.2900000000000007`", ",", 
   "1.0345372898393033`", ",", "1.3588799837260593`*^-223", ",", "1", ",", 
   "0.`", ",", "0.1486479003558651`"}], "}"}]], "Print",
 CellChangeTimes->{3.527503944596917*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.2900000000000007`", ",", "0.03245307295986712`", ",", 
   "0.866687986711924`"}], "}"}]], "Print",
 CellChangeTimes->{3.527503944848173*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.040429143249162906`", ",", "1.3100000000000007`", ",", 
   "1.0477221010510473`", ",", 
   RowBox[{"-", "1.1400994986730866`*^-245"}], ",", "1", ",", "0.`", ",", 
   "0.14394663410854075`"}], "}"}]], "Print",
 CellChangeTimes->{3.527504505830511*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.3100000000000007`", ",", "0.03161227522693846`", ",", 
   "0.8671091871517086`"}], "}"}]], "Print",
 CellChangeTimes->{3.527504506050441*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.03699557938419002`", ",", "1.3300000000000007`", ",", 
   "1.0607525087235843`", ",", "1.1370314561248872`*^-267", ",", "1", ",", 
   "0.`", ",", "0.13937716165497147`"}], "}"}]], "Print",
 CellChangeTimes->{3.527505081097536*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.3300000000000007`", ",", "0.030789467307131464`", ",", 
   "0.8674935196266751`"}], "}"}]], "Print",
 CellChangeTimes->{3.527505081249747*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.03382136143063882`", ",", "1.3500000000000008`", ",", 
   "1.073640915079993`", ",", 
   RowBox[{"-", "1.3318638206178378`*^-289"}], ",", "1", ",", "0.`", ",", 
   "0.13493725448156663`"}], "}"}]], "Print",
 CellChangeTimes->{3.527505639273103*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.3500000000000008`", ",", "0.029984561180303727`", ",", 
   "0.8678441223652654`"}], "}"}]], "Print",
 CellChangeTimes->{3.527505639478581*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.030890379539579974`", ",", "1.3700000000000008`", ",", 
   "1.0863991206306152`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.13062454689935546`"}], "}"}]], "Print",
 CellChangeTimes->{3.527506213291939*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.3700000000000008`", ",", "0.029197436288402583`", ",", 
   "0.8681638815453164`"}], "}"}]], "Print",
 CellChangeTimes->{3.527506213497621*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.028187148744102393`", ",", "1.3900000000000008`", ",", 
   "1.0990382737872584`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.12643655865069323`"}], "}"}]], "Print",
 CellChangeTimes->{3.527506824218655*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.3900000000000008`", ",", "0.028427942597730158`", ",", 
   "0.8684554488401788`"}], "}"}]], "Print",
 CellChangeTimes->{3.527506824683511*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.025696827115375805`", ",", "1.4100000000000008`", ",", 
   "1.1115688346717643`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.12237071607368077`"}], "}"}]], "Print",
 CellChangeTimes->{3.527507434650686*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.4100000000000008`", ",", "0.02767590361844518`", ",", 
   "0.8687212581974211`"}], "}"}]], "Print",
 CellChangeTimes->{3.527507434873346*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.023405227918528303`", ",", "1.4300000000000008`", ",", 
   "1.1240005520558969`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.11842437174145731`"}], "}"}]], "Print",
 CellChangeTimes->{3.527508049565525*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.4300000000000008`", ",", "0.026941119349694776`", ",", 
   "0.8689635418108862`"}], "}"}]], "Print",
 CellChangeTimes->{3.527508049705596*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.021298826222714794`", ",", "1.4500000000000008`", ",", 
   "1.13634245221772`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.11459482252746746`"}], "}"}]], "Print",
 CellChangeTimes->{3.527508662374987*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.4500000000000008`", ",", "0.026223369123080653`", ",", 
   "0.8691843452601098`"}], "}"}]], "Print",
 CellChangeTimes->{3.527508662616252*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.01936476044460005`", ",", "1.4700000000000009`", ",", 
   "1.1486028384019622`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.11087932607897459`"}], "}"}]], "Print",
 CellChangeTimes->{3.527509279613083*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.4700000000000009`", ",", "0.025522414321731444`", ",", 
   "0.8693855418033473`"}], "}"}]], "Print",
 CellChangeTimes->{3.52750927978709*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.01759082931931`", ",", "1.4900000000000009`", ",", "1.160789299523721`", 
   ",", "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", 
   ",", "0.`", ",", "0.10727511570881369`"}], "}"}]], "Print",
 CellChangeTimes->{3.527509871506687*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.4900000000000009`", ",", "0.024838000956872913`", ",", 
   "0.8695688458215228`"}], "}"}]], "Print",
 CellChangeTimes->{3.52750987166504*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.015965484798101538`", ",", "1.510000000000001`", ",", 
   "1.172908726750211`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.10377941373923781`"}], "}"}]], "Print",
 CellChangeTimes->{3.527510448990301*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.510000000000001`", ",", "0.024169862088287492`", ",", 
   "0.8697358254200469`"}], "}"}]], "Print",
 CellChangeTimes->{3.527510449282746*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.014477821368310812`", ",", "1.530000000000001`", ",", 
   "1.1849673366272893`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.10038944335153122`"}], "}"}]], "Print",
 CellChangeTimes->{3.527511041631893*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.530000000000001`", ",", "0.023517720079299028`", ",", 
   "0.8698879142037842`"}], "}"}]], "Print",
 CellChangeTimes->{3.527511041792343*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.013117562279586872`", ",", "1.550000000000001`", ",", 
   "1.1969706994790492`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.09710243901085833`"}], "}"}]], "Print",
 CellChangeTimes->{3.527511629619538*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.550000000000001`", ",", "0.022881288680805946`", ",", 
   "0.8700264222473362`"}], "}"}]], "Print",
 CellChangeTimes->{3.527511629743369*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.01187504314218806`", ",", "1.570000000000001`", ",", "1.20892377189285`",
    ",", "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", 
   ",", "0.`", ",", "0.09391565554776167`"}], "}"}]], "Print",
 CellChangeTimes->{3.527512199022686*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.570000000000001`", ",", "0.022260274942348217`", ",", 
   "0.8701525462883483`"}], "}"}]], "Print",
 CellChangeTimes->{3.527512199089563*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.010741193339468422`", ",", "1.590000000000001`", ",", 
   "1.2208309322021749`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.0908263759861062`"}], "}"}]], "Print",
 CellChangeTimes->{3.527512774987071*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.590000000000001`", ",", "0.021654380951192268`", ",", 
   "0.8702673791758581`"}], "}"}]], "Print",
 CellChangeTimes->{3.527512775110648*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.009707515668877061`", ",", "1.610000000000001`", ",", 
   "1.2326960179897277`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.08783191821246625`"}], "}"}]], "Print",
 CellChangeTimes->{3.527513354053027*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.610000000000001`", ",", "0.021063305402943593`", ",", 
   "0.8703719186088476`"}], "}"}]], "Print",
 CellChangeTimes->{3.527513354132496*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.008766064595028092`", ",", "1.630000000000001`", ",", 
   "1.2445223647481023`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.08492964058437406`"}], "}"}]], "Print",
 CellChangeTimes->{3.527513940162521*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.630000000000001`", ",", "0.020486745009253984`", ",", 
   "0.870467075202272`"}], "}"}]], "Print",
 CellChangeTimes->{3.527513940245074*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.007909423465779617`", ",", "1.650000000000001`", ",", 
   "1.2563128449508907`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.08211694657492949`"}], "}"}]], "Print",
 CellChangeTimes->{3.527514531591837*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.650000000000001`", ",", "0.019924395749805486`", ",", 
   "0.8705536799190667`"}], "}"}]], "Print",
 CellChangeTimes->{3.527514531684007*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.007130681008753707`", ",", "1.670000000000001`", ",", 
   "1.2680699068997863`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.0793912885494417`"}], "}"}]], "Print",
 CellChangeTimes->{3.527515100210517*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.670000000000001`", ",", "0.01937595397696203`", ",", 
   "0.8706324909071118`"}], "}"}]], "Print",
 CellChangeTimes->{3.527515100298695*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.006423407392172529`", ",", "1.690000000000001`", ",", 
   "1.2797956128205268`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.07675017076642733`"}], "}"}]], "Print",
 CellChangeTimes->{3.527515691957164*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.690000000000001`", ",", "0.01884111738232146`", ",", 
   "0.8707041997799484`"}], "}"}]], "Print",
 CellChangeTimes->{3.527515692101799*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1.1100000000000005`", ",", "0.040824384210887014`", ",", 
     "0.8605710988096366`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.1300000000000006`", ",", "0.03982454310259842`", ",", 
     "0.8615163843581205`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.1500000000000006`", ",", "0.038841542360782`", ",", 
     "0.8623820331483601`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.1700000000000006`", ",", "0.03787571271203138`", ",", 
     "0.863174330740192`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.1900000000000006`", ",", "0.036927329197502766`", ",", 
     "0.8638991314782578`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.2100000000000006`", ",", "0.03599661290198767`", ",", 
     "0.8645618789574472`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.2300000000000006`", ",", "0.035083732967896165`", ",", 
     "0.8651676266511001`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.2500000000000007`", ",", "0.034188808869770326`", ",", 
     "0.8657210585630286`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.2700000000000007`", ",", "0.03331191291855782`", ",", 
     "0.8662265097680126`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.2900000000000007`", ",", "0.03245307295986712`", ",", 
     "0.866687986711924`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.3100000000000007`", ",", "0.03161227522693846`", ",", 
     "0.8671091871517086`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.3300000000000007`", ",", "0.030789467307131464`", ",", 
     "0.8674935196266751`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.3500000000000008`", ",", "0.029984561180303727`", ",", 
     "0.8678441223652654`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.3700000000000008`", ",", "0.029197436288402583`", ",", 
     "0.8681638815453164`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.3900000000000008`", ",", "0.028427942597730158`", ",", 
     "0.8684554488401788`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.4100000000000008`", ",", "0.02767590361844518`", ",", 
     "0.8687212581974211`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.4300000000000008`", ",", "0.026941119349694776`", ",", 
     "0.8689635418108862`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.4500000000000008`", ",", "0.026223369123080653`", ",", 
     "0.8691843452601098`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.4700000000000009`", ",", "0.025522414321731444`", ",", 
     "0.8693855418033473`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.4900000000000009`", ",", "0.024838000956872913`", ",", 
     "0.8695688458215228`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.510000000000001`", ",", "0.024169862088287492`", ",", 
     "0.8697358254200469`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.530000000000001`", ",", "0.023517720079299028`", ",", 
     "0.8698879142037842`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.550000000000001`", ",", "0.022881288680805946`", ",", 
     "0.8700264222473362`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.570000000000001`", ",", "0.022260274942348217`", ",", 
     "0.8701525462883483`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.590000000000001`", ",", "0.021654380951192268`", ",", 
     "0.8702673791758581`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.610000000000001`", ",", "0.021063305402943593`", ",", 
     "0.8703719186088476`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.630000000000001`", ",", "0.020486745009253984`", ",", 
     "0.870467075202272`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.650000000000001`", ",", "0.019924395749805486`", ",", 
     "0.8705536799190667`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.670000000000001`", ",", "0.01937595397696203`", ",", 
     "0.8706324909071118`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.690000000000001`", ",", "0.01884111738232146`", ",", 
     "0.8707041997799484`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.527515692105783*^9}]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.006423407392172529`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "1.690000000000001`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "1.2797956128205268`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
  "v1H", "=", "1.82829831102198509374799747`15.954589770191005*^-311"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Delta]\[Mu]", "=", "0.0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.07675017076642733`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.527532140765602*^9, 
  3.52753217497735*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Temp", "[", 
  RowBox[{
  "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", "L", ",", 
   "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{3.526662073273216*^9}],

Cell[BoxData["0.01884111738232146`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527532179763596*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "6"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozero", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "m", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "rb"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"v1H", "=", 
            RowBox[{"xv", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"q", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"O2", "[", 
              RowBox[{
              "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", 
               ",", "q", ",", "L", ",", "m", ",", "rb"}], "]"}], "]"}]}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "\[Mu]", ",",
             "\[Delta]\[Mu]", ",", "rb"}], "}"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Psi0H", "=", 
          RowBox[{"Psi0H", "+", "0.02"}]}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "30"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.006423407392172529`", ",", "1.690000000000001`", ",", 
   "1.2797956128205268`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.07675017076642733`"}], "}"}]], "Print",
 CellChangeTimes->{3.527532326231365*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.690000000000001`", ",", "0.01884111738232146`", ",", 
   "0.8707041997799484`"}], "}"}]], "Print",
 CellChangeTimes->{3.527532326349028*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0057816301009619596`", ",", "1.710000000000001`", ",", 
   "1.2914916757804404`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.07419115169080572`"}], "}"}]], "Print",
 CellChangeTimes->{3.527532909603179*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.710000000000001`", ",", "0.01831958583492474`", ",", 
   "0.8707694373793595`"}], "}"}]], "Print",
 CellChangeTimes->{3.527532909698036*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.005199809847331942`", ",", "1.730000000000001`", ",", 
   "1.3031594950917236`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.07171184570183499`"}], "}"}]], "Print",
 CellChangeTimes->{3.527533483666499*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.730000000000001`", ",", "0.017811062101129975`", ",", 
   "0.8708287790568587`"}], "}"}]], "Print",
 CellChangeTimes->{3.527533483741711*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.004672816704897626`", ",", "1.750000000000001`", ",", 
   "1.3148001899466228`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.06930992427250508`"}], "}"}]], "Print",
 CellChangeTimes->{3.527534029030956*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.750000000000001`", ",", "0.017315252456183188`", ",", 
   "0.8708827495097131`"}], "}"}]], "Print",
 CellChangeTimes->{3.527534029181074*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.004195906627154834`", ",", "1.7700000000000011`", ",", 
   "1.3264146311032063`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.06698311669098814`"}], "}"}]], "Print",
 CellChangeTimes->{3.527534609642722*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.7700000000000011`", ",", "0.01683186719735771`", ",", 
   "0.8709318272055117`"}], "}"}]], "Print",
 CellChangeTimes->{3.527534609774461*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0037646984849646938`", ",", "1.7900000000000011`", ",", 
   "1.33800347050341`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.06472921038853767`"}], "}"}]], "Print",
 CellChangeTimes->{3.527535161066229*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.7900000000000011`", ",", "0.016360621068230278`", ",", 
   "0.8709764484275252`"}], "}"}]], "Print",
 CellChangeTimes->{3.527535161207379*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0033751517337428124`", ",", "1.8100000000000012`", ",", 
   "1.3495671687589184`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.06254605093208104`"}], "}"}]], "Print",
 CellChangeTimes->{3.527535706415339*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.8100000000000012`", ",", "0.01590123360324756`", ",", 
   "0.8710170109712396`"}], "}"}]], "Print",
 CellChangeTimes->{3.527535706549001*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0030235447993276804`", ",", "1.8300000000000012`", ",", 
   "1.361106020485709`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.06043154173378732`"}], "}"}]], "Print",
 CellChangeTimes->{3.527536260061357*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.8300000000000012`", ",", "0.015453429401244521`", ",", 
   "0.8710538775205376`"}], "}"}]], "Print",
 CellChangeTimes->{3.527536260181306*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.002706454251999645`", ",", "1.8500000000000012`", ",", 
   "1.3726201775054057`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.05838364352420129`"}], "}"}]], "Print",
 CellChangeTimes->{3.527536792612657*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.8500000000000012`", ",", "0.01501693833602982`", ",", 
   "0.871087378730094`"}], "}"}]], "Print",
 CellChangeTimes->{3.527536792722577*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.002420734820773843`", ",", "1.8700000000000012`", ",", 
   "1.384109669961678`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.056400373630180224`"}], "}"}]], "Print",
 CellChangeTimes->{3.527537364013814*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.8700000000000012`", ",", "0.01459149571157748`", ",", 
   "0.8711178160386982`"}], "}"}]], "Print",
 CellChangeTimes->{3.527537364130144*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.002163500284800397`", ",", "1.8900000000000012`", ",", 
   "1.395574425423601`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.054479805093886634`"}], "}"}]], "Print",
 CellChangeTimes->{3.527537925919999*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.8900000000000012`", ",", "0.014176842368773366`", ",", 
   "0.8711454642363653`"}], "}"}]], "Print",
 CellChangeTimes->{3.527537926039765*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0019321052653540807`", ",", "1.9100000000000013`", ",", 
   "1.4070142860658534`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.052620065664507755`"}], "}"}]], "Print",
 CellChangeTimes->{3.527538501730218*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.9100000000000013`", ",", "0.013772724750077209`", ",", 
   "0.8711705738063743`"}], "}"}]], "Print",
 CellChangeTimes->{3.527538501834404*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0017241279303487624`", ",", "1.9300000000000013`", ",", 
   "1.4184290240286916`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.0508193366901884`"}], "}"}]], "Print",
 CellChangeTimes->{3.527539062141266*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.9300000000000013`", ",", "0.013378894927883623`", ",", 
   "0.8711933730616968`"}], "}"}]], "Print",
 CellChangeTimes->{3.527539062267897*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0015373536134267395`", ",", "1.9500000000000013`", ",", 
   "1.4298183550694747`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.04907585193388378`"}], "}"}]], "Print",
 CellChangeTimes->{3.527539628411961*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.9500000000000013`", ",", "0.012995110601810614`", ",", 
   "0.8712140700937073`"}], "}"}]], "Print",
 CellChangeTimes->{3.527539628522019*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0013697593413035819`", ",", "1.9700000000000013`", ",", 
   "1.4411819506227816`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.04738789633344103`"}], "}"}]], "Print",
 CellChangeTimes->{3.527540172129302*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.9700000000000013`", ",", "0.012621135069614197`", ",", 
   "0.8712328545495877`"}], "}"}]], "Print",
 CellChangeTimes->{3.527540172309236*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0012194992560503267`", ",", "1.9900000000000013`", ",", 
   "1.452519448388477`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.045753804723192674`"}], "}"}]], "Print",
 CellChangeTimes->{3.527540762255769*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.9900000000000013`", ",", "0.012256737175930411`", ",", 
   "0.8712498992534751`"}], "}"}]], "Print",
 CellChangeTimes->{3.527540762595176*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0010848909132262728`", ",", "2.010000000000001`", ",", 
   "1.463830461566975`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.04417196053166201`"}], "}"}]], "Print",
 CellChangeTimes->{3.527541328566755*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.010000000000001`", ",", "0.011901691242580663`", ",", 
   "0.87126536168509`"}], "}"}]], "Print",
 CellChangeTimes->{3.527541328680711*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0009644024321022268`", ",", "2.030000000000001`", ",", 
   "1.475114586858911`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.04264079446761995`"}], "}"}]], "Print",
 CellChangeTimes->{3.527541902540211*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.030000000000001`", ",", "0.011555776983746617`", ",", 
   "0.8712793853284386`"}], "}"}]], "Print",
 CellChangeTimes->{3.527541902650103*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.000856640470509385`", ",", "2.050000000000001`", ",", 
   "1.4863714113428634`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.04115878320466534`"}], "}"}]], "Print",
 CellChangeTimes->{3.527542497484343*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.050000000000001`", ",", "0.011218779408925603`", ",", 
   "0.8712921009020416`"}], "}"}]], "Print",
 CellChangeTimes->{3.527542497668537*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0007603389939945683`", ",", "2.070000000000001`", ",", 
   "1.4976005183400605`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.03972444807270183`"}], "}"}]], "Print",
 CellChangeTimes->{3.527543064565372*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.070000000000001`", ",", "0.010890488716217036`", ",", 
   "0.8713036274811776`"}], "}"}]], "Print",
 CellChangeTimes->{3.527543064898671*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0006743488068494918`", ",", "2.090000000000001`", ",", 
   "1.508801492369462`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.03833635376312592`"}], "}"}]], "Print",
 CellChangeTimes->{3.527543619693167*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.090000000000001`", ",", "0.010570700178162825`", ",", 
   "0.871314073521673`"}], "}"}]], "Print",
 CellChangeTimes->{3.527543619817347*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0005976278111104379`", ",", "2.110000000000001`", ",", 
   "1.5199739232904694`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.036993107053199685`"}], "}"}]], "Print",
 CellChangeTimes->{3.527544178685833*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.110000000000001`", ",", "0.010259214022069472`", ",", 
   "0.8713235377939481`"}], "}"}]], "Print",
 CellChangeTimes->{3.527544178804448*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0005292319587045605`", ",", "2.1300000000000012`", ",", 
   "1.5311174097240483`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.03569335555393322`"}], "}"}]], "Print",
 CellChangeTimes->{3.527544741958386*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.1300000000000012`", ",", "0.009955835306474186`", ",", 
   "0.8713321102352273`"}], "}"}]], "Print",
 CellChangeTimes->{3.527544742083586*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0004683068614685658`", ",", "2.1500000000000012`", ",", 
   "1.5422315618364002`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.03443578648482192`"}], "}"}]], "Print",
 CellChangeTimes->{3.527545304418057*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.1500000000000012`", ",", "0.009660373795179754`", ",", 
   "0.8713398727271604`"}], "}"}]], "Print",
 CellChangeTimes->{3.527545304531822*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0004140800237119346`", ",", "2.1700000000000013`", ",", 
   "1.5533160035626363`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.03321912547795725`"}], "}"}]], "Print",
 CellChangeTimes->{3.527545861787395*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.1700000000000013`", ",", "0.0093726438300722`", ",", 
   "0.8713468998053958`"}], "}"}]], "Print",
 CellChangeTimes->{3.527545861899277*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00036585366227463213`", ",", "2.1900000000000013`", ",", 
   "1.5643703743413493`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.032042135413329675`"}], "}"}]], "Print",
 CellChangeTimes->{3.527546412795764*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.1900000000000013`", ",", "0.009092464203747106`", ",", 
   "0.8713532593071123`"}], "}"}]], "Print",
 CellChangeTimes->{3.527546412918735*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00032299807958143504`", ",", "2.2100000000000013`", ",", 
   "1.5753943304245532`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.03090361528656224`"}], "}"}]], "Print",
 CellChangeTimes->{3.527546976251341*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.2100000000000013`", ",", "0.00881965803280615`", ",", 
   "0.8713590129619594`"}], "}"}]], "Print",
 CellChangeTimes->{3.52754697652742*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00028494555597027166`", ",", "2.2300000000000013`", ",", 
   "1.5863875458213619`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.029802399109825687`"}], "}"}]], "Print",
 CellChangeTimes->{3.527547538869694*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.2300000000000013`", ",", "0.008554052632538701`", ",", 
   "0.8713642169313646`"}], "}"}]], "Print",
 CellChangeTimes->{3.527547538987045*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00025118472852635486`", ",", "2.2500000000000013`", ",", 
   "1.5973497129279077`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.02873735484629046`"}], "}"}]], "Print",
 CellChangeTimes->{3.527548124898313*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.2500000000000013`", ",", "0.00829547939357699`", ",", 
   "0.8713689223007414`"}], "}"}]], "Print",
 CellChangeTimes->{3.527548125013247*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00022125542474827535`", ",", "2.2700000000000014`", ",", 
   "1.6082805428905382`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.027707383378142516`"}], "}"}]], "Print",
 CellChangeTimes->{3.527548685325389*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.2700000000000014`", ",", "0.008043773661001037`", ",", 
   "0.8713731755286986`"}], "}"}]], "Print",
 CellChangeTimes->{3.527548685438451*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "1.690000000000001`", ",", "0.01884111738232146`", ",", 
     "0.8707041997799484`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.710000000000001`", ",", "0.01831958583492474`", ",", 
     "0.8707694373793595`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.730000000000001`", ",", "0.017811062101129975`", ",", 
     "0.8708287790568587`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.750000000000001`", ",", "0.017315252456183188`", ",", 
     "0.8708827495097131`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.7700000000000011`", ",", "0.01683186719735771`", ",", 
     "0.8709318272055117`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.7900000000000011`", ",", "0.016360621068230278`", ",", 
     "0.8709764484275252`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.8100000000000012`", ",", "0.01590123360324756`", ",", 
     "0.8710170109712396`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.8300000000000012`", ",", "0.015453429401244521`", ",", 
     "0.8710538775205376`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.8500000000000012`", ",", "0.01501693833602982`", ",", 
     "0.871087378730094`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.8700000000000012`", ",", "0.01459149571157748`", ",", 
     "0.8711178160386982`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.8900000000000012`", ",", "0.014176842368773366`", ",", 
     "0.8711454642363653`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.9100000000000013`", ",", "0.013772724750077209`", ",", 
     "0.8711705738063743`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.9300000000000013`", ",", "0.013378894927883623`", ",", 
     "0.8711933730616968`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.9500000000000013`", ",", "0.012995110601810614`", ",", 
     "0.8712140700937073`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.9700000000000013`", ",", "0.012621135069614197`", ",", 
     "0.8712328545495877`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "1.9900000000000013`", ",", "0.012256737175930411`", ",", 
     "0.8712498992534751`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.010000000000001`", ",", "0.011901691242580663`", ",", 
     "0.87126536168509`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.030000000000001`", ",", "0.011555776983746617`", ",", 
     "0.8712793853284386`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.050000000000001`", ",", "0.011218779408925603`", ",", 
     "0.8712921009020416`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.070000000000001`", ",", "0.010890488716217036`", ",", 
     "0.8713036274811776`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.090000000000001`", ",", "0.010570700178162825`", ",", 
     "0.871314073521673`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.110000000000001`", ",", "0.010259214022069472`", ",", 
     "0.8713235377939481`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.1300000000000012`", ",", "0.009955835306474186`", ",", 
     "0.8713321102352273`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.1500000000000012`", ",", "0.009660373795179754`", ",", 
     "0.8713398727271604`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.1700000000000013`", ",", "0.0093726438300722`", ",", 
     "0.8713468998053958`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.1900000000000013`", ",", "0.009092464203747106`", ",", 
     "0.8713532593071123`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.2100000000000013`", ",", "0.00881965803280615`", ",", 
     "0.8713590129619594`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.2300000000000013`", ",", "0.008554052632538701`", ",", 
     "0.8713642169313646`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.2500000000000013`", ",", "0.00829547939357699`", ",", 
     "0.8713689223007414`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.2700000000000014`", ",", "0.008043773661001037`", ",", 
     "0.8713731755286986`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.527548685498226*^9}]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.00022125542474827535`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "2.2700000000000014`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "1.6082805428905382`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
  "v1H", "=", "1.82829831102198509374799747`15.954589770191005*^-311"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Delta]\[Mu]", "=", "0.0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.027707383378142516`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.527532140765602*^9, 
  3.52753217497735*^9}, {3.52757037142602*^9, 3.527570400964818*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Temp", "[", 
  RowBox[{
  "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", "L", ",", 
   "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{3.526662073273216*^9}],

Cell[BoxData["0.008043773661001037`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527532179763596*^9, 3.527570411948981*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "6"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozero", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "m", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "rb"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"v1H", "=", 
            RowBox[{"xv", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"q", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"O2", "[", 
              RowBox[{
              "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", 
               ",", "q", ",", "L", ",", "m", ",", "rb"}], "]"}], "]"}]}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "\[Mu]", ",",
             "\[Delta]\[Mu]", ",", "rb"}], "}"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Psi0H", "=", 
          RowBox[{"Psi0H", "+", "0.02"}]}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, 3.527570421921102*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0002212554247482773`", ",", "2.2700000000000014`", ",", 
   "1.6082805428905598`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.027707383378142596`"}], "}"}]], "Print",
 CellChangeTimes->{3.527570566153254*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.2700000000000014`", ",", "0.008043773661000975`", ",", 
   "0.8713731755286951`"}], "}"}]], "Print",
 CellChangeTimes->{3.527570566419443*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00019474392057321164`", ",", "2.2900000000000014`", ",", 
   "1.619179765744176`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.026711417507928804`"}], "}"}]], "Print",
 CellChangeTimes->{3.527571144678748*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.2900000000000014`", ",", "0.007798774616273637`", ",", 
   "0.8713770188570347`"}], "}"}]], "Print",
 CellChangeTimes->{3.527571144794264*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00017127859356693025`", ",", "2.3100000000000014`", ",", 
   "1.630047130362977`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.025748420992787135`"}], "}"}]], "Print",
 CellChangeTimes->{3.527571706151774*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.3100000000000014`", ",", "0.0075603251623012`", ",", 
   "0.8713804906849095`"}], "}"}]], "Print",
 CellChangeTimes->{3.527571706251261*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0001505259434154772`", ",", "2.3300000000000014`", ",", 
   "1.6408824042560421`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.024817387610951414`"}], "}"}]], "Print",
 CellChangeTimes->{3.527572270776094*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.3300000000000014`", ",", "0.007328271811844587`", ",", 
   "0.8713836259103342`"}], "}"}]], "Print",
 CellChangeTimes->{3.527572270913096*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00013218695321821135`", ",", "2.3500000000000014`", ",", 
   "1.651685373236906`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.023917340259795295`"}], "}"}]], "Print",
 CellChangeTimes->{3.527572826848059*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.3500000000000014`", ",", "0.007102464579441541`", ",", 
   "0.8713864562418092`"}], "}"}]], "Print",
 CellChangeTimes->{3.527572826925539*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "2.2700000000000014`", ",", "0.008043773661000975`", ",", 
     "0.8713731755286951`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.2900000000000014`", ",", "0.007798774616273637`", ",", 
     "0.8713770188570347`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.3100000000000014`", ",", "0.0075603251623012`", ",", 
     "0.8713804906849095`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.3300000000000014`", ",", "0.007328271811844587`", ",", 
     "0.8713836259103342`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.3500000000000014`", ",", "0.007102464579441541`", ",", 
     "0.8713864562418092`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.527572826935442*^9}]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.00013218695321821135`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "2.3500000000000014`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "1.651685373236906`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
  "v1H", "=", "1.82829831102198509374799747`15.954589770191005*^-311"}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Delta]\[Mu]", "=", "0.0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.023917340259795295`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.527532140765602*^9, 
  3.52753217497735*^9}, {3.52757037142602*^9, 3.527570400964818*^9}, {
  3.527573114287057*^9, 3.527573141017334*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Temp", "[", 
  RowBox[{
  "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", "L", ",", 
   "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], "]"}]], "Input",
 CellChangeTimes->{3.526662073273216*^9}],

Cell[BoxData["0.007102464579441541`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527532179763596*^9, 3.527570411948981*^9, {3.527573145650075*^9, 
   3.52757315707739*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "6"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozero", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "m", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "rb"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"v1H", "=", 
            RowBox[{"xv", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"q", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"O2", "[", 
              RowBox[{
              "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", 
               ",", "q", ",", "L", ",", "m", ",", "rb"}], "]"}], "]"}]}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "\[Mu]", ",",
             "\[Delta]\[Mu]", ",", "rb"}], "}"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Psi0H", "=", 
          RowBox[{"Psi0H", "+", "0.05"}]}], ";"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, 3.527570421921102*^9, 3.527573151915229*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0001321869532182198`", ",", "2.3500000000000014`", ",", 
   "1.6516853732370653`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.023917340259795788`"}], "}"}]], "Print",
 CellChangeTimes->{3.527573317042179*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.3500000000000014`", ",", "0.007102464579441121`", ",", 
   "0.8713864562417842`"}], "}"}]], "Print",
 CellChangeTimes->{3.527573317170661*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.0000952099712519269`", ",", "2.4000000000000012`", ",", 
   "1.67855021597648`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.02179662615193559`"}], "}"}]], "Print",
 CellChangeTimes->{3.527573987893152*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.4000000000000012`", ",", "0.00656431936886881`", ",", 
   "0.8713923807295743`"}], "}"}]], "Print",
 CellChangeTimes->{3.527573988003396*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00006825017526882759`", ",", "2.450000000000001`", ",", 
   "1.7052093688395338`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.019849626404122044`"}], "}"}]], "Print",
 CellChangeTimes->{3.527574663107897*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.450000000000001`", ",", "0.006062102970004584`", ",", 
   "0.8713969548400621`"}], "}"}]], "Print",
 CellChangeTimes->{3.52757466341831*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00004869109173879011`", ",", "2.500000000000001`", ",", 
   "1.731660845567624`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.018063242224410126`"}], "}"}]], "Print",
 CellChangeTimes->{3.527575330557887*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.500000000000001`", ",", "0.005593732805912434`", ",", 
   "0.8714004786598704`"}], "}"}]], "Print",
 CellChangeTimes->{3.527575330613541*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.00003457133727476485`", ",", "2.5500000000000007`", ",", 
   "1.7579032139625608`", ",", 
   "1.82829831102198509374799747`15.954589770191005*^-311", ",", "1", ",", 
   "0.`", ",", "0.01642529800154421`"}], "}"}]], "Print",
 CellChangeTimes->{3.527576017583596*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.5500000000000007`", ",", "0.005157237661811166`", ",", 
   "0.8714031872455477`"}], "}"}]], "Print",
 CellChangeTimes->{3.527576017727613*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "2.3500000000000014`", ",", "0.007102464579441121`", ",", 
     "0.8713864562417842`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.4000000000000012`", ",", "0.00656431936886881`", ",", 
     "0.8713923807295743`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.450000000000001`", ",", "0.006062102970004584`", ",", 
     "0.8713969548400621`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.500000000000001`", ",", "0.005593732805912434`", ",", 
     "0.8714004786598704`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.5500000000000007`", ",", "0.005157237661811166`", ",", 
     "0.8714031872455477`"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.527576017734135*^9}]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sup0", " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "0.010000000000000078`", ",", "0.09011610800801169`", ",", 
       "0.11477593944575228`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.009000000000000077`", ",", "0.09011740137205859`", ",", 
       "0.10888690335898193`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.008000000000000076`", ",", "0.0901185586157793`", ",", 
       "0.10266030491049064`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0070000000000000765`", ",", "0.09011957973142176`", ",", 
       "0.09603053936446036`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0060000000000000765`", ",", "0.09012046471214577`", ",", 
       "0.0889074988645426`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.005000000000000076`", ",", "0.09012121355202254`", ",", 
       "0.08116145371170005`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.004000000000000076`", ",", "0.09012182624603579`", ",", 
       "0.07259329106193829`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0030000000000000764`", ",", "0.0901223027900806`", ",", 
       "0.06286782280777406`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0020000000000000764`", ",", "0.09012264318096452`", ",", 
       "0.051331472369764264`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0010000000000000763`", ",", "0.090122847416407`", ",", 
       "0.03629687886890541`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.21000000000000008`", ",", "0.08719272888608964`", ",", 
       "0.5163305249037864`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1600000000000001`", ",", "0.08840464725667684`", ",", 
       "0.4541694042378432`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.11000000000000008`", ",", "0.08930468966554024`", ",", 
       "0.37872644481943835`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.06000000000000008`", ",", "0.08987832384157551`", ",", 
       "0.28072177016104144`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.010000000000000078`", ",", "0.09011610800801169`", ",", 
       "0.11477593944575228`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.039999999999999925`"}], ",", "0.09001408683255283`", 
       ",", "0.22940446584018612`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.08999999999999993`"}], ",", "0.08957396034219729`", 
       ",", "0.34315351883814377`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.13999999999999993`"}], ",", "0.088803011103186`", ",", 
       "0.4259088770779667`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.18999999999999995`"}], ",", "0.08771379602436695`", 
       ",", "0.49275672333344667`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.23999999999999994`"}], ",", "0.08632362933464242`", 
       ",", "0.5489342425531537`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6600000000000001`", ",", "0.06625722299146003`", ",", 
       "0.7974579615936637`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6100000000000001`", ",", "0.06913755367004576`", ",", 
       "0.7817934731391551`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.56`", ",", "0.07194601120759182`", ",", "0.7633432490100527`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.51`", ",", "0.07465494822758931`", ",", "0.7417301710021157`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.46`", ",", "0.07723560079031275`", ",", "0.7165363924598971`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.41000000000000003`", ",", "0.07965851056690246`", ",", 
       "0.687290144610921`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.36000000000000004`", ",", "0.08189406686112033`", ",", 
       "0.6534414568127956`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.31000000000000005`", ",", "0.08391316556945505`", ",", 
       "0.6143171584910838`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.26000000000000006`", ",", "0.08568796809779067`", ",", 
       "0.5690350575380231`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.21000000000000008`", ",", "0.08719272888608964`", ",", 
       "0.5163305249037864`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1100000000000005`", ",", "0.040824384210887014`", ",", 
       "0.8605710988096366`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.0600000000000005`", ",", "0.04339497488444865`", ",", 
       "0.857814098879288`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.0100000000000005`", ",", "0.046060567970661416`", ",", 
       "0.8543974408837917`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.9600000000000004`", ",", "0.0488111744257122`", ",", 
       "0.8501823977882504`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.9100000000000004`", ",", "0.05163448912485648`", ",", 
       "0.8450084418177098`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8600000000000003`", ",", "0.05451594393869847`", ",", 
       "0.8386918792503465`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8100000000000003`", ",", "0.05743878684303481`", ",", 
       "0.8310247374432973`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.7600000000000002`", ",", "0.06038416992527208`", ",", 
       "0.8217738726638875`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.7100000000000002`", ",", "0.0633312382323787`", ",", 
       "0.8106802122221293`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6600000000000001`", ",", "0.06625722299146003`", ",", 
       "0.7974579615936637`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3500000000000014`", ",", "0.007102464579441121`", ",", 
       "0.8713864562417842`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.4000000000000012`", ",", "0.00656431936886881`", ",", 
       "0.8713923807295743`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.450000000000001`", ",", "0.006062102970004584`", ",", 
       "0.8713969548400621`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.500000000000001`", ",", "0.005593732805912434`", ",", 
       "0.8714004786598704`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.5500000000000007`", ",", "0.005157237661811166`", ",", 
       "0.8714031872455477`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2700000000000014`", ",", "0.008043773661000975`", ",", 
       "0.8713731755286951`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2900000000000014`", ",", "0.007798774616273637`", ",", 
       "0.8713770188570347`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3100000000000014`", ",", "0.0075603251623012`", ",", 
       "0.8713804906849095`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3300000000000014`", ",", "0.007328271811844587`", ",", 
       "0.8713836259103342`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3500000000000014`", ",", "0.007102464579441541`", ",", 
       "0.8713864562418092`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.690000000000001`", ",", "0.01884111738232146`", ",", 
       "0.8707041997799484`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.710000000000001`", ",", "0.01831958583492474`", ",", 
       "0.8707694373793595`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.730000000000001`", ",", "0.017811062101129975`", ",", 
       "0.8708287790568587`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.750000000000001`", ",", "0.017315252456183188`", ",", 
       "0.8708827495097131`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.7700000000000011`", ",", "0.01683186719735771`", ",", 
       "0.8709318272055117`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.7900000000000011`", ",", "0.016360621068230278`", ",", 
       "0.8709764484275252`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8100000000000012`", ",", "0.01590123360324756`", ",", 
       "0.8710170109712396`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8300000000000012`", ",", "0.015453429401244521`", ",", 
       "0.8710538775205376`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8500000000000012`", ",", "0.01501693833602982`", ",", 
       "0.871087378730094`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8700000000000012`", ",", "0.01459149571157748`", ",", 
       "0.8711178160386982`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8900000000000012`", ",", "0.014176842368773366`", ",", 
       "0.8711454642363653`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.9100000000000013`", ",", "0.013772724750077209`", ",", 
       "0.8711705738063743`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.9300000000000013`", ",", "0.013378894927883623`", ",", 
       "0.8711933730616968`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.9500000000000013`", ",", "0.012995110601810614`", ",", 
       "0.8712140700937073`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.9700000000000013`", ",", "0.012621135069614197`", ",", 
       "0.8712328545495877`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.9900000000000013`", ",", "0.012256737175930411`", ",", 
       "0.8712498992534751`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.010000000000001`", ",", "0.011901691242580663`", ",", 
       "0.87126536168509`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.030000000000001`", ",", "0.011555776983746617`", ",", 
       "0.8712793853284386`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.050000000000001`", ",", "0.011218779408925603`", ",", 
       "0.8712921009020416`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.070000000000001`", ",", "0.010890488716217036`", ",", 
       "0.8713036274811776`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.090000000000001`", ",", "0.010570700178162825`", ",", 
       "0.871314073521673`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.110000000000001`", ",", "0.010259214022069472`", ",", 
       "0.8713235377939481`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1300000000000012`", ",", "0.009955835306474186`", ",", 
       "0.8713321102352273`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1500000000000012`", ",", "0.009660373795179754`", ",", 
       "0.8713398727271604`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1700000000000013`", ",", "0.0093726438300722`", ",", 
       "0.8713468998053958`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1900000000000013`", ",", "0.009092464203747106`", ",", 
       "0.8713532593071123`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2100000000000013`", ",", "0.00881965803280615`", ",", 
       "0.8713590129619594`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2300000000000013`", ",", "0.008554052632538701`", ",", 
       "0.8713642169313646`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2500000000000013`", ",", "0.00829547939357699`", ",", 
       "0.8713689223007414`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2700000000000014`", ",", "0.008043773661001037`", ",", 
       "0.8713731755286986`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1100000000000005`", ",", "0.040824384210887014`", ",", 
       "0.8605710988096366`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1300000000000006`", ",", "0.03982454310259842`", ",", 
       "0.8615163843581205`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1500000000000006`", ",", "0.038841542360782`", ",", 
       "0.8623820331483601`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1700000000000006`", ",", "0.03787571271203138`", ",", 
       "0.863174330740192`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1900000000000006`", ",", "0.036927329197502766`", ",", 
       "0.8638991314782578`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2100000000000006`", ",", "0.03599661290198767`", ",", 
       "0.8645618789574472`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2300000000000006`", ",", "0.035083732967896165`", ",", 
       "0.8651676266511001`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2500000000000007`", ",", "0.034188808869770326`", ",", 
       "0.8657210585630286`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2700000000000007`", ",", "0.03331191291855782`", ",", 
       "0.8662265097680126`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2900000000000007`", ",", "0.03245307295986712`", ",", 
       "0.866687986711924`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3100000000000007`", ",", "0.03161227522693846`", ",", 
       "0.8671091871517086`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3300000000000007`", ",", "0.030789467307131464`", ",", 
       "0.8674935196266751`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3500000000000008`", ",", "0.029984561180303727`", ",", 
       "0.8678441223652654`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3700000000000008`", ",", "0.029197436288402583`", ",", 
       "0.8681638815453164`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3900000000000008`", ",", "0.028427942597730158`", ",", 
       "0.8684554488401788`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.4100000000000008`", ",", "0.02767590361844518`", ",", 
       "0.8687212581974211`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.4300000000000008`", ",", "0.026941119349694776`", ",", 
       "0.8689635418108862`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.4500000000000008`", ",", "0.026223369123080653`", ",", 
       "0.8691843452601098`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.4700000000000009`", ",", "0.025522414321731444`", ",", 
       "0.8693855418033473`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.4900000000000009`", ",", "0.024838000956872913`", ",", 
       "0.8695688458215228`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.510000000000001`", ",", "0.024169862088287492`", ",", 
       "0.8697358254200469`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.530000000000001`", ",", "0.023517720079299028`", ",", 
       "0.8698879142037842`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.550000000000001`", ",", "0.022881288680805946`", ",", 
       "0.8700264222473362`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.570000000000001`", ",", "0.022260274942348217`", ",", 
       "0.8701525462883483`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.590000000000001`", ",", "0.021654380951192268`", ",", 
       "0.8702673791758581`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.610000000000001`", ",", "0.021063305402943593`", ",", 
       "0.8703719186088476`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.630000000000001`", ",", "0.020486745009253984`", ",", 
       "0.870467075202272`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.650000000000001`", ",", "0.019924395749805486`", ",", 
       "0.8705536799190667`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.670000000000001`", ",", "0.01937595397696203`", ",", 
       "0.8706324909071118`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.690000000000001`", ",", "0.01884111738232146`", ",", 
       "0.8707041997799484`"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sup0", "=", 
   RowBox[{"Sort", "[", 
    RowBox[{"sup0", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"#1", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "<", 
       RowBox[{"#2", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], "&"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.524302745764251*^9, {3.524304303624772*^9, 3.524304303859522*^9}, {
   3.524305928524451*^9, 3.524305928749994*^9}, {3.524307970776345*^9, 
   3.524307971045909*^9}, {3.524309980069252*^9, 3.524309980262837*^9}, {
   3.52431202921529*^9, 3.524312029452827*^9}, {3.524319102188027*^9, 
   3.524319107773131*^9}, 3.52432243069187*^9, {3.524324102930209*^9, 
   3.524324103124819*^9}, {3.524326094525362*^9, 3.524326094751202*^9}, {
   3.524328195441684*^9, 3.524328204141016*^9}, {3.524328596346701*^9, 
   3.524328596556198*^9}, {3.524331907651904*^9, 3.524331912496061*^9}, 
   3.524368347736553*^9, 3.524380886670206*^9, 3.524416545025921*^9, 
   3.526662558862511*^9, {3.526662994175646*^9, 3.526663047976033*^9}, {
   3.527497351643601*^9, 3.527497354605974*^9}, 3.527532106567305*^9, {
   3.52757033830177*^9, 3.527570338768347*^9}, {3.527573064654163*^9, 
   3.52757306514834*^9}, {3.527576102491095*^9, 3.527576102879881*^9}, {
   3.527664611555304*^9, 3.527664611969092*^9}, {3.52767075761618*^9, 
   3.527670758075469*^9}, {3.527676441506783*^9, 3.527676441842475*^9}, {
   3.527685985620692*^9, 3.52768598606879*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ucp0", " ", "=", " ", 
   RowBox[{"Flatten", "[", "\n", "   ", 
    RowBox[{
     RowBox[{
      RowBox[{"Reap", "[", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"sup0", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", " ", "2"}], "]"}], "]"}], ",", " ", 
            RowBox[{"sup0", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", " ", "3"}], "]"}], "]"}]}], "}"}], "]"}], ",",
          " ", 
         RowBox[{"{", 
          RowBox[{"i", ",", " ", "1", ",", " ", 
           RowBox[{"Length", "[", "sup0", "]"}]}], "}"}]}], "]"}], "]"}], "[", 
      RowBox[{"[", "\n", "    ", "2", "]"}], "]"}], ",", " ", "1"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.5243027539472*^9, {3.524319111512178*^9, 3.524319115652132*^9}, {
   3.524331915157296*^9, 3.524331919984001*^9}, {3.527497355590646*^9, 
   3.527497358400619*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLinePlot", "[", 
  RowBox[{"ucp0", ",", " ", 
   RowBox[{"AxesLabel", " ", "->", " ", 
    RowBox[{"{", 
     RowBox[{
     "\"\<T\>\"", ",", " ", 
      "\"\<\!\(\*SqrtBox[\(q\\\ \*SubscriptBox[\(O\), \(2\)]\)]\)\>\""}], 
     "}"}]}], ",", 
   RowBox[{"PlotStyle", " ", "->", " ", "Thick"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.524302268751234*^9, 3.52430234319271*^9}, {
   3.524302728475688*^9, 3.524302756234891*^9}, {3.524309990516572*^9, 
   3.52430999187715*^9}, 3.524319129061069*^9, 3.524319173474104*^9, 
   3.524331921114179*^9, 3.527497359210477*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJxt0Hs8FXYfB3ATSsjlmUw0YomlXJZbZp/EKKFRYg/CI5eWmChxJPfryVxy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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"T\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SqrtBox[\\(q\\\\ \\*SubscriptBox[\\(O\\), \\(2\\)]\\)]\\)\"", 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotRange->{{0., 0.090122847416407}, {0., 0.8714031872455477}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{3.527532112598945*^9, 3.527570344198694*^9, 
  3.52757307111536*^9, 3.527576108274267*^9, 3.527664618988182*^9, 
  3.527670763548468*^9, 3.527676447081145*^9, 3.527685992738739*^9, 
  3.530088371901893*^9, 3.530598605938823*^9, 3.591777582796918*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[BoxData[
 RowBox[{
  RowBox[{"mapitozerotemp", "[", 
   RowBox[{
   "phiseed_", ",", "Psiseed_", ",", "chiseed_", ",", "vseed_", ",", "q_", 
    ",", "L_", ",", "m_", ",", "\[Mu]_", ",", "\[Delta]\[Mu]_", ",", 
    "rbseed_", ",", "tf_"}], "]"}], ":=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"root", "=", 
     RowBox[{"FindRoot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"myfalloffs", "[", 
            RowBox[{
            "xphi", ",", "xPsi", ",", "xchi", ",", "xv", ",", "q", ",", "L", 
             ",", "m", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "xrb"}], 
            "]"}], "[", 
           RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"myfalloffs", "[", 
            RowBox[{
            "xphi", ",", "xPsi", ",", "xchi", ",", "xv", ",", "q", ",", "L", 
             ",", "m", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "xrb"}], 
            "]"}], "[", 
           RowBox[{"[", "6", "]"}], "]"}], "\[Equal]", "0"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"myfalloffs", "[", 
            RowBox[{
            "xphi", ",", "xPsi", ",", "xchi", ",", "xv", ",", "q", ",", "L", 
             ",", "m", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "xrb"}], 
            "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "\[Mu]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"myfalloffs", "[", 
            RowBox[{
            "xphi", ",", "xPsi", ",", "xchi", ",", "xv", ",", "q", ",", "L", 
             ",", "m", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "xrb"}], 
            "]"}], "[", 
           RowBox[{"[", "8", "]"}], "]"}], "\[Equal]", "\[Delta]\[Mu]"}], ",",
          "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"Temp", "[", 
           RowBox[{
           "xphi", ",", "xPsi", ",", "xchi", ",", "xv", ",", "q", ",", "L", 
            ",", "xrb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], "]"}],
           "\[Equal]", "tf"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"xphi", ",", "phiseed"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"xPsi", ",", "Psiseed"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"xchi", ",", "chiseed"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"xv", ",", "vseed"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"xrb", ",", "rbseed"}], "}"}]}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"root", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"root", "[", 
        RowBox[{"[", "2", "]"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"root", "[", 
        RowBox[{"[", "3", "]"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"root", "[", 
        RowBox[{"[", "4", "]"}], "]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"root", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "}"}]}], "]"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.51825345996814*^9, 3.518253503672404*^9}, {
   3.518253569283111*^9, 3.518253572916624*^9}, {3.518253661418877*^9, 
   3.518253663269773*^9}, {3.518254988190951*^9, 3.518254992052982*^9}, 
   3.518255309130712*^9, {3.518255479609168*^9, 3.518255483274393*^9}, {
   3.518255729646248*^9, 3.518255732373961*^9}, 3.518256808528726*^9, {
   3.518256844739378*^9, 3.51825687409923*^9}, {3.518257979378632*^9, 
   3.518257981256335*^9}, {3.518781357885994*^9, 3.51878135810442*^9}, {
   3.518781412507668*^9, 3.518781412856478*^9}, 3.518784447226562*^9, {
   3.518845114763977*^9, 3.518845118824914*^9}, {3.518845581923709*^9, 
   3.518845584884543*^9}, {3.518845724690582*^9, 3.518845729033978*^9}, {
   3.518846518589559*^9, 3.518846521026605*^9}, {3.518846596046646*^9, 
   3.518846600830725*^9}, {3.518850582922312*^9, 3.518850585122151*^9}, {
   3.518850821675352*^9, 3.518850848961273*^9}, {3.518974330218472*^9, 
   3.518974336178536*^9}, 3.518974392852843*^9, {3.518979218810205*^9, 
   3.518979223122877*^9}, {3.51897944668155*^9, 3.518979446834642*^9}, {
   3.519037007003674*^9, 3.519037013062243*^9}, {3.519040334854333*^9, 
   3.519040339438048*^9}, {3.519205264525156*^9, 3.519205264683847*^9}, {
   3.524300259433193*^9, 3.524300292069622*^9}, {3.524300410117035*^9, 
   3.524300413481683*^9}, {3.524300552668965*^9, 3.524300557681228*^9}, {
   3.524980795239148*^9, 3.524980828687594*^9}, {3.525536655140798*^9, 
   3.525536655541713*^9}, {3.525587786649477*^9, 3.525587798816364*^9}, {
   3.525588468432449*^9, 3.525588469877958*^9}, {3.525589155046332*^9, 
   3.52558915784769*^9}, {3.526316545775968*^9, 3.52631654802111*^9}, {
   3.528555431290289*^9, 3.528555572593812*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.9999977346171703`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "10"}]]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "1.484638902784625`*^-6"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"v1H", "=", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Delta]\[Mu]", "=", "0.`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.5336597544655809`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.527532140765602*^9, 
  3.52753217497735*^9}, {3.52757037142602*^9, 3.527570400964818*^9}, {
  3.527573114287057*^9, 3.527573141017334*^9}, {3.528554934358523*^9, 
  3.528554987466933*^9}, {3.528555684897992*^9, 3.528555688254348*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tf", "=", 
  RowBox[{"Temp", "[", 
   RowBox[{
   "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", "L", ",", 
    "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.526662073273216*^9, {3.528555623207958*^9, 3.528555625070324*^9}}],

Cell[BoxData["0.0901228049491446`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527532179763596*^9, 3.527570411948981*^9, {3.527573145650075*^9, 
   3.52757315707739*^9}, 3.528555637495191*^9, 3.528555691499584*^9, 
   3.528608773102631*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "6"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozerotemp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "m", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "rb", ",",
             "tf"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"v1H", "=", 
            RowBox[{"xv", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"q", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"O2", "[", 
              RowBox[{
              "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", 
               ",", "q", ",", "L", ",", "m", ",", "rb"}], "]"}], "]"}]}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "\[Mu]", ",",
             "\[Delta]\[Mu]", ",", "rb"}], "}"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"tf", "=", 
          RowBox[{"tf", "+", ".001"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, 3.527570421921102*^9, 3.527573151915229*^9, {
   3.528555553176855*^9, 3.528555553848503*^9}, {3.528555586071926*^9, 
   3.528555643893947*^9}, {3.528608782003791*^9, 3.528608784303358*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.`", ",", 
   RowBox[{"-", "2.1956033126937403`*^-14"}], ",", 
   RowBox[{"-", "4.8335195541491076`*^-18"}], ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5336599056607614`"}], "}"}]], "Print",
 CellChangeTimes->{3.528609118171608*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.1956033126937403`*^-14"}], ",", "0.09012280494914457`", 
   ",", "1.7007718662407718`*^-7"}], "}"}]], "Print",
 CellChangeTimes->{3.528609118264986*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.`", ",", "2.8616954477415756`*^-20", ",", 
   RowBox[{"-", "4.723051980097703`*^-21"}], ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5369049123328103`"}], "}"}]], "Print",
 CellChangeTimes->{3.528609602146227*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.8616954477415756`*^-20", ",", "0.0911228049491446`", ",", 
   "1.9558613005589779`*^-10"}], "}"}]], "Print",
 CellChangeTimes->{3.528609602297069*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.`", ",", 
   RowBox[{"-", "6.139157385278415`*^-20"}], ",", 
   RowBox[{"-", "3.182389973507165`*^-24"}], ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.540158739486296`"}], "}"}]], "Print",
 CellChangeTimes->{3.528610066840494*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "6.139157385278415`*^-20"}], ",", "0.09212280494914458`", ",",
    "2.884875505536054`*^-10"}], "}"}]], "Print",
 CellChangeTimes->{3.528610067030955*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.1956033126937403`*^-14"}], ",", "0.09012280494914457`", 
     ",", "1.7007718662407718`*^-7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.8616954477415756`*^-20", ",", "0.0911228049491446`", ",", 
     "1.9558613005589779`*^-10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "6.139157385278415`*^-20"}], ",", "0.09212280494914458`", 
     ",", "2.884875505536054`*^-10"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.528610067186182*^9}]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.9999977346171703`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "10"}]]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "1.484638902784625`*^-6"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"v1H", "=", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Delta]\[Mu]", "=", "0.`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.5336597544655809`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.527532140765602*^9, 
  3.52753217497735*^9}, {3.52757037142602*^9, 3.527570400964818*^9}, {
  3.527573114287057*^9, 3.527573141017334*^9}, {3.528554934358523*^9, 
  3.528554987466933*^9}, {3.528555684897992*^9, 3.528555688254348*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tf", "=", 
  RowBox[{"Temp", "[", 
   RowBox[{
   "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", "L", ",", 
    "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.526662073273216*^9, {3.528555623207958*^9, 3.528555625070324*^9}}],

Cell[BoxData["0.0901228049491446`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527532179763596*^9, 3.527570411948981*^9, {3.527573145650075*^9, 
   3.52757315707739*^9}, 3.528555637495191*^9, 3.528555691499584*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "6"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozerotemp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "m", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "rb", ",",
             "tf"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"v1H", "=", 
            RowBox[{"xv", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"q", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"O2", "[", 
              RowBox[{
              "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", 
               ",", "q", ",", "L", ",", "m", ",", "rb"}], "]"}], "]"}]}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "\[Mu]", ",",
             "\[Delta]\[Mu]", ",", "rb"}], "}"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"tf", "=", 
          RowBox[{"tf", "+", ".01"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "2"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, 3.527570421921102*^9, 3.527573151915229*^9, {
   3.528555553176855*^9, 3.528555553848503*^9}, {3.528555586071926*^9, 
   3.528555643893947*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.`", ",", 
   RowBox[{"-", "2.1956033126937403`*^-14"}], ",", 
   RowBox[{"-", "4.8335195541491076`*^-18"}], ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5336599056607614`"}], "}"}]], "Print",
 CellChangeTimes->{3.52855602434077*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2.1956033126937403`*^-14"}], ",", "0.09012280494914457`", 
   ",", "1.7007718662407718`*^-7"}], "}"}]], "Print",
 CellChangeTimes->{3.528556024444585*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.`", ",", 
   RowBox[{"-", "4.584482530895569`*^-17"}], ",", 
   RowBox[{"-", "4.292832991243567`*^-19"}], ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5664964383498186`"}], "}"}]], "Print",
 CellChangeTimes->{3.528556648000988*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "4.584482530895569`*^-17"}], ",", "0.10012280494914429`", ",",
    "8.285317162811081`*^-9"}], "}"}]], "Print",
 CellChangeTimes->{3.528556648113599*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2.1956033126937403`*^-14"}], ",", "0.09012280494914457`", 
     ",", "1.7007718662407718`*^-7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4.584482530895569`*^-17"}], ",", "0.10012280494914429`", 
     ",", "8.285317162811081`*^-9"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.528556648121185*^9}]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "1.`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", 
   RowBox[{"-", "4.584482530895569`*^-17"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", 
   RowBox[{"-", "4.292832991243567`*^-19"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"v1H", "=", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}]}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Delta]\[Mu]", "=", "0.`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.5664964383498186`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524401863041014*^9, 3.524401893072766*^9}, {
  3.52749734078494*^9, 3.527497340976845*^9}, {3.527532140765602*^9, 
  3.52753217497735*^9}, {3.52757037142602*^9, 3.527570400964818*^9}, {
  3.527573114287057*^9, 3.527573141017334*^9}, {3.528554934358523*^9, 
  3.528554987466933*^9}, {3.528555684897992*^9, 3.528555688254348*^9}, {
  3.528556982928631*^9, 3.528557022085174*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tf", "=", 
  RowBox[{"Temp", "[", 
   RowBox[{
   "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", "L", ",", 
    "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.526662073273216*^9, {3.528555623207958*^9, 3.528555625070324*^9}}],

Cell[BoxData["0.10012280494914429`"], "Output",
 CellChangeTimes->{
  3.524401912288856*^9, 3.524804059353783*^9, 3.526662076788737*^9, {
   3.527497344125045*^9, 3.527497363504965*^9}, 3.527498148668857*^9, 
   3.527532179763596*^9, 3.527570411948981*^9, {3.527573145650075*^9, 
   3.52757315707739*^9}, 3.528555637495191*^9, 3.528555691499584*^9, 
   3.528557026476248*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"epsi", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "6"}]]}], ";"}], "\n", 
 RowBox[{"sweep", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"mapa", "=", 
          RowBox[{"mapitozerotemp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "m", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "rb", ",",
             "tf"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"phi1H", "=", 
            RowBox[{"xphi", "/.", "mapa"}]}], ",", 
           RowBox[{"v1H", "=", 
            RowBox[{"xv", "/.", "mapa"}]}], ",", 
           RowBox[{"Psi0H", "=", 
            RowBox[{"xPsi", "/.", "mapa"}]}], ",", 
           RowBox[{"chi0H", "=", 
            RowBox[{"xchi", "/.", "mapa"}]}], ",", 
           RowBox[{"rb", "=", 
            RowBox[{"xrb", "/.", "mapa"}]}]}], "}"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"condensate", "=", 
          RowBox[{"Sqrt", "[", 
           RowBox[{"q", " ", 
            RowBox[{"Abs", "[", 
             RowBox[{"O2", "[", 
              RowBox[{
              "epsi", ",", "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", 
               ",", "q", ",", "L", ",", "m", ",", "rb"}], "]"}], "]"}]}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"temp", "=", 
          RowBox[{"Temp", "[", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "q", ",", 
            "L", ",", "rb", ",", "\[Mu]", ",", "\[Delta]\[Mu]", ",", "m"}], 
           "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{
           "phi1H", ",", "Psi0H", ",", "chi0H", ",", "v1H", ",", "\[Mu]", ",",
             "\[Delta]\[Mu]", ",", "rb"}], "}"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{"Psi0H", ",", "temp", ",", "condensate"}], "}"}], "]"}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{"tf", "=", 
          RowBox[{"tf", "+", ".01"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "4"}], "}"}]}], "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.524299700589004*^9, 3.524299702664687*^9}, 
   3.52429979595477*^9, {3.524300918895746*^9, 3.524300919042573*^9}, {
   3.524301236002723*^9, 3.524301241783462*^9}, 3.524319322858776*^9, 
   3.524331962724126*^9, {3.524401898709607*^9, 3.524401899530632*^9}, 
   3.526662066638542*^9, 3.527570421921102*^9, 3.527573151915229*^9, {
   3.528555553176855*^9, 3.528555553848503*^9}, {3.528555586071926*^9, 
   3.528555643893947*^9}, 3.528557030463065*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.`", ",", 
   RowBox[{"-", "4.584482530895569`*^-17"}], ",", 
   RowBox[{"-", "4.292832991243567`*^-19"}], ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.5664964383498186`"}], "}"}]], "Print",
 CellChangeTimes->{3.528557186681261*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "4.584482530895569`*^-17"}], ",", "0.10012280494914429`", ",",
    "8.285317162811081`*^-9"}], "}"}]], "Print",
 CellChangeTimes->{3.52855718675501*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.`", ",", 
   RowBox[{"-", "5.787229028989088`*^-20"}], ",", "7.917522233103978`*^-24", 
   ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.600138226157398`"}], "}"}]], "Print",
 CellChangeTimes->{3.528557780903871*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "5.787229028989088`*^-20"}], ",", "0.11012280494914417`", ",",
    "3.090778783757721`*^-10"}], "}"}]], "Print",
 CellChangeTimes->{3.528557781010034*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"1.`", ",", "2.922206777442216`*^-20", ",", 
   RowBox[{"-", "2.4987110142271854`*^-24"}], ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.6345051694758654`"}], "}"}]], "Print",
 CellChangeTimes->{3.528558407681635*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2.922206777442216`*^-20", ",", "0.12012280494914424`", ",", 
   "2.279532280200175`*^-10"}], "}"}]], "Print",
 CellChangeTimes->{3.528558407854218*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1.`", ",", "3.552758738360234`*^-22", ",", "1.3438341299653258`*^-25", ",", 
   RowBox[{"-", "1.6488197106265422607503032838`15.954589770191005*^-309"}], 
   ",", "1", ",", "0.`", ",", "0.6695237193827971`"}], "}"}]], "Print",
 CellChangeTimes->{3.528559038220364*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "3.552758738360234`*^-22", ",", "0.13012280494914427`", ",", 
   "2.58574974485437`*^-11"}], "}"}]], "Print",
 CellChangeTimes->{3.528559038345149*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "4.584482530895569`*^-17"}], ",", "0.10012280494914429`", 
     ",", "8.285317162811081`*^-9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "5.787229028989088`*^-20"}], ",", "0.11012280494914417`", 
     ",", "3.090778783757721`*^-10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "2.922206777442216`*^-20", ",", "0.12012280494914424`", ",", 
     "2.279532280200175`*^-10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "3.552758738360234`*^-22", ",", "0.13012280494914427`", ",", 
     "2.58574974485437`*^-11"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.528559038442184*^9}]
}, Closed]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"sup0norm", " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "3.552758738360234`*^-22", ",", "0.13012280494914427`", ",", 
       "2.58574974485437`*^-11"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.922206777442216`*^-20", ",", "0.12012280494914424`", ",", 
       "2.279532280200175`*^-10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "5.787229028989088`*^-20"}], ",", "0.11012280494914417`", 
       ",", "3.090778783757721`*^-10"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "4.584482530895569`*^-17"}], ",", "0.10012280494914429`", 
       ",", "8.285317162811081`*^-9"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "2.1956033126937403`*^-14"}], ",", "0.09012280494914457`",
        ",", "1.7007718662407718`*^-7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0010000000000000763`", ",", "0.090122847416407`", ",", 
       "0.03629687886890541`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0020000000000000764`", ",", "0.09012264318096452`", ",", 
       "0.051331472369764264`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0030000000000000764`", ",", "0.0901223027900806`", ",", 
       "0.06286782280777406`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.004000000000000076`", ",", "0.09012182624603579`", ",", 
       "0.07259329106193829`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.005000000000000076`", ",", "0.09012121355202254`", ",", 
       "0.08116145371170005`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0060000000000000765`", ",", "0.09012046471214577`", ",", 
       "0.0889074988645426`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.0070000000000000765`", ",", "0.09011957973142176`", ",", 
       "0.09603053936446036`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.008000000000000076`", ",", "0.0901185586157793`", ",", 
       "0.10266030491049064`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.009000000000000077`", ",", "0.09011740137205859`", ",", 
       "0.10888690335898193`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.010000000000000078`", ",", "0.09011610800801169`", ",", 
       "0.11477593944575228`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.010000000000000078`", ",", "0.09011610800801169`", ",", 
       "0.11477593944575228`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.06000000000000008`", ",", "0.08987832384157551`", ",", 
       "0.28072177016104144`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.11000000000000008`", ",", "0.08930468966554024`", ",", 
       "0.37872644481943835`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.1600000000000001`", ",", "0.08840464725667684`", ",", 
       "0.4541694042378432`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.21000000000000008`", ",", "0.08719272888608964`", ",", 
       "0.5163305249037864`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.21000000000000008`", ",", "0.08719272888608964`", ",", 
       "0.5163305249037864`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.26000000000000006`", ",", "0.08568796809779067`", ",", 
       "0.5690350575380231`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.31000000000000005`", ",", "0.08391316556945505`", ",", 
       "0.6143171584910838`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.36000000000000004`", ",", "0.08189406686112033`", ",", 
       "0.6534414568127956`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.41000000000000003`", ",", "0.07965851056690246`", ",", 
       "0.687290144610921`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.46`", ",", "0.07723560079031275`", ",", "0.7165363924598971`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.51`", ",", "0.07465494822758931`", ",", "0.7417301710021157`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.56`", ",", "0.07194601120759182`", ",", "0.7633432490100527`"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6100000000000001`", ",", "0.06913755367004576`", ",", 
       "0.7817934731391551`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6600000000000001`", ",", "0.06625722299146003`", ",", 
       "0.7974579615936637`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.6600000000000001`", ",", "0.06625722299146003`", ",", 
       "0.7974579615936637`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.7100000000000002`", ",", "0.0633312382323787`", ",", 
       "0.8106802122221293`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.7600000000000002`", ",", "0.06038416992527208`", ",", 
       "0.8217738726638875`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8100000000000003`", ",", "0.05743878684303481`", ",", 
       "0.8310247374432973`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.8600000000000003`", ",", "0.05451594393869847`", ",", 
       "0.8386918792503465`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.9100000000000004`", ",", "0.05163448912485648`", ",", 
       "0.8450084418177098`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "0.9600000000000004`", ",", "0.0488111744257122`", ",", 
       "0.8501823977882504`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.0100000000000005`", ",", "0.046060567970661416`", ",", 
       "0.8543974408837917`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.0600000000000005`", ",", "0.04339497488444865`", ",", 
       "0.857814098879288`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1100000000000005`", ",", "0.040824384210887014`", ",", 
       "0.8605710988096366`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1100000000000005`", ",", "0.040824384210887014`", ",", 
       "0.8605710988096366`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1300000000000006`", ",", "0.03982454310259842`", ",", 
       "0.8615163843581205`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1500000000000006`", ",", "0.038841542360782`", ",", 
       "0.8623820331483601`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1700000000000006`", ",", "0.03787571271203138`", ",", 
       "0.863174330740192`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.1900000000000006`", ",", "0.036927329197502766`", ",", 
       "0.8638991314782578`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2100000000000006`", ",", "0.03599661290198767`", ",", 
       "0.8645618789574472`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2300000000000006`", ",", "0.035083732967896165`", ",", 
       "0.8651676266511001`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2500000000000007`", ",", "0.034188808869770326`", ",", 
       "0.8657210585630286`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2700000000000007`", ",", "0.03331191291855782`", ",", 
       "0.8662265097680126`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.2900000000000007`", ",", "0.03245307295986712`", ",", 
       "0.866687986711924`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3100000000000007`", ",", "0.03161227522693846`", ",", 
       "0.8671091871517086`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3300000000000007`", ",", "0.030789467307131464`", ",", 
       "0.8674935196266751`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3500000000000008`", ",", "0.029984561180303727`", ",", 
       "0.8678441223652654`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3700000000000008`", ",", "0.029197436288402583`", ",", 
       "0.8681638815453164`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.3900000000000008`", ",", "0.028427942597730158`", ",", 
       "0.8684554488401788`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.4100000000000008`", ",", "0.02767590361844518`", ",", 
       "0.8687212581974211`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.4300000000000008`", ",", "0.026941119349694776`", ",", 
       "0.8689635418108862`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.4500000000000008`", ",", "0.026223369123080653`", ",", 
       "0.8691843452601098`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.4700000000000009`", ",", "0.025522414321731444`", ",", 
       "0.8693855418033473`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.4900000000000009`", ",", "0.024838000956872913`", ",", 
       "0.8695688458215228`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.510000000000001`", ",", "0.024169862088287492`", ",", 
       "0.8697358254200469`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.530000000000001`", ",", "0.023517720079299028`", ",", 
       "0.8698879142037842`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.550000000000001`", ",", "0.022881288680805946`", ",", 
       "0.8700264222473362`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.570000000000001`", ",", "0.022260274942348217`", ",", 
       "0.8701525462883483`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.590000000000001`", ",", "0.021654380951192268`", ",", 
       "0.8702673791758581`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.610000000000001`", ",", "0.021063305402943593`", ",", 
       "0.8703719186088476`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.630000000000001`", ",", "0.020486745009253984`", ",", 
       "0.870467075202272`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.650000000000001`", ",", "0.019924395749805486`", ",", 
       "0.8705536799190667`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.670000000000001`", ",", "0.01937595397696203`", ",", 
       "0.8706324909071118`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.690000000000001`", ",", "0.01884111738232146`", ",", 
       "0.8707041997799484`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.690000000000001`", ",", "0.01884111738232146`", ",", 
       "0.8707041997799484`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.710000000000001`", ",", "0.01831958583492474`", ",", 
       "0.8707694373793595`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.730000000000001`", ",", "0.017811062101129975`", ",", 
       "0.8708287790568587`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.750000000000001`", ",", "0.017315252456183188`", ",", 
       "0.8708827495097131`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.7700000000000011`", ",", "0.01683186719735771`", ",", 
       "0.8709318272055117`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.7900000000000011`", ",", "0.016360621068230278`", ",", 
       "0.8709764484275252`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8100000000000012`", ",", "0.01590123360324756`", ",", 
       "0.8710170109712396`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8300000000000012`", ",", "0.015453429401244521`", ",", 
       "0.8710538775205376`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8500000000000012`", ",", "0.01501693833602982`", ",", 
       "0.871087378730094`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8700000000000012`", ",", "0.01459149571157748`", ",", 
       "0.8711178160386982`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.8900000000000012`", ",", "0.014176842368773366`", ",", 
       "0.8711454642363653`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.9100000000000013`", ",", "0.013772724750077209`", ",", 
       "0.8711705738063743`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.9300000000000013`", ",", "0.013378894927883623`", ",", 
       "0.8711933730616968`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.9500000000000013`", ",", "0.012995110601810614`", ",", 
       "0.8712140700937073`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.9700000000000013`", ",", "0.012621135069614197`", ",", 
       "0.8712328545495877`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "1.9900000000000013`", ",", "0.012256737175930411`", ",", 
       "0.8712498992534751`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.010000000000001`", ",", "0.011901691242580663`", ",", 
       "0.87126536168509`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.030000000000001`", ",", "0.011555776983746617`", ",", 
       "0.8712793853284386`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.050000000000001`", ",", "0.011218779408925603`", ",", 
       "0.8712921009020416`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.070000000000001`", ",", "0.010890488716217036`", ",", 
       "0.8713036274811776`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.090000000000001`", ",", "0.010570700178162825`", ",", 
       "0.871314073521673`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.110000000000001`", ",", "0.010259214022069472`", ",", 
       "0.8713235377939481`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1300000000000012`", ",", "0.009955835306474186`", ",", 
       "0.8713321102352273`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1500000000000012`", ",", "0.009660373795179754`", ",", 
       "0.8713398727271604`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1700000000000013`", ",", "0.0093726438300722`", ",", 
       "0.8713468998053958`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.1900000000000013`", ",", "0.009092464203747106`", ",", 
       "0.8713532593071123`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2100000000000013`", ",", "0.00881965803280615`", ",", 
       "0.8713590129619594`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2300000000000013`", ",", "0.008554052632538701`", ",", 
       "0.8713642169313646`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2500000000000013`", ",", "0.00829547939357699`", ",", 
       "0.8713689223007414`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2700000000000014`", ",", "0.008043773661001037`", ",", 
       "0.8713731755286986`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2700000000000014`", ",", "0.008043773661000975`", ",", 
       "0.8713731755286951`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.2900000000000014`", ",", "0.007798774616273637`", ",", 
       "0.8713770188570347`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3100000000000014`", ",", "0.0075603251623012`", ",", 
       "0.8713804906849095`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3300000000000014`", ",", "0.007328271811844587`", ",", 
       "0.8713836259103342`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3500000000000014`", ",", "0.007102464579441541`", ",", 
       "0.8713864562418092`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.3500000000000014`", ",", "0.007102464579441121`", ",", 
       "0.8713864562417842`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.4000000000000012`", ",", "0.00656431936886881`", ",", 
       "0.8713923807295743`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.450000000000001`", ",", "0.006062102970004584`", ",", 
       "0.8713969548400621`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.500000000000001`", ",", "0.005593732805912434`", ",", 
       "0.8714004786598704`"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "2.5500000000000007`", ",", "0.005157237661811166`", ",", 
       "0.8714031872455477`"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"sup0norm", "=", 
     RowBox[{"Sort", "[", 
      RowBox[{"sup0norm", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"#1", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "<", 
         RowBox[{"#2", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "&"}]}], "]"}]}], ";"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{
  3.524302745764251*^9, {3.524304303624772*^9, 3.524304303859522*^9}, {
   3.524305928524451*^9, 3.524305928749994*^9}, {3.524307970776345*^9, 
   3.524307971045909*^9}, {3.524309980069252*^9, 3.524309980262837*^9}, {
   3.52431202921529*^9, 3.524312029452827*^9}, {3.524319102188027*^9, 
   3.524319107773131*^9}, 3.52432243069187*^9, {3.524324102930209*^9, 
   3.524324103124819*^9}, {3.524326094525362*^9, 3.524326094751202*^9}, {
   3.524328195441684*^9, 3.524328204141016*^9}, {3.524328596346701*^9, 
   3.524328596556198*^9}, {3.524331907651904*^9, 3.524331912496061*^9}, 
   3.524368347736553*^9, 3.524380886670206*^9, 3.524416545025921*^9, 
   3.526662558862511*^9, {3.526662994175646*^9, 3.526663047976033*^9}, {
   3.527497351643601*^9, 3.527497354605974*^9}, 3.527532106567305*^9, {
   3.52757033830177*^9, 3.527570338768347*^9}, {3.527573064654163*^9, 
   3.52757306514834*^9}, {3.527576102491095*^9, 3.527576102879881*^9}, {
   3.527664611555304*^9, 3.527664611969092*^9}, {3.52767075761618*^9, 
   3.527670758075469*^9}, {3.527676441506783*^9, 3.527676441842475*^9}, {
   3.527685985620692*^9, 3.52768598606879*^9}, {3.528556686111762*^9, 
   3.528556695567441*^9}, {3.528556735703959*^9, 3.528556736089035*^9}, {
   3.528556766498661*^9, 3.528556824790115*^9}, 3.528556897278793*^9, {
   3.528556932252047*^9, 3.528556934048754*^9}, {3.528559058707776*^9, 
   3.528559069528704*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ucp0norm", " ", "=", " ", 
   RowBox[{"Flatten", "[", "\n", "   ", 
    RowBox[{
     RowBox[{
      RowBox[{"Reap", "[", 
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"Sow", "[", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"sup0norm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", " ", "2"}], "]"}], "]"}], ",", " ", 
            RowBox[{"sup0norm", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", " ", "3"}], "]"}], "]"}]}], "}"}], "]"}], ",",
          " ", 
         RowBox[{"{", 
          RowBox[{"i", ",", " ", "1", ",", " ", 
           RowBox[{"Length", "[", "sup0norm", "]"}]}], "}"}]}], "]"}], "]"}], 
      "[", 
      RowBox[{"[", "\n", "    ", "2", "]"}], "]"}], ",", " ", "1"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{
  3.5243027539472*^9, {3.524319111512178*^9, 3.524319115652132*^9}, {
   3.524331915157296*^9, 3.524331919984001*^9}, {3.527497355590646*^9, 
   3.527497358400619*^9}, {3.52855669752529*^9, 3.528556708210071*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListLinePlot", "[", 
  RowBox[{"ucp0norm", ",", " ", 
   RowBox[{"AxesLabel", " ", "->", " ", 
    RowBox[{"{", 
     RowBox[{
     "\"\<T\>\"", ",", " ", 
      "\"\<\!\(\*SqrtBox[\(q\\\ \*SubscriptBox[\(O\), \(2\)]\)]\)\>\""}], 
     "}"}]}], ",", 
   RowBox[{"PlotStyle", " ", "->", " ", "Thick"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.524302268751234*^9, 3.52430234319271*^9}, {
   3.524302728475688*^9, 3.524302756234891*^9}, {3.524309990516572*^9, 
   3.52430999187715*^9}, 3.524319129061069*^9, 3.524319173474104*^9, 
   3.524331921114179*^9, 3.527497359210477*^9, {3.528556710696467*^9, 
   3.528556711239949*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJxt0Hs81fcfB3DToRS5/KZWmGLEslwql9np1Rkjt1pGbO4/15YdE7knd5HM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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"T\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SqrtBox[\\(q\\\\ \\*SubscriptBox[\\(O\\), \\(2\\)]\\)]\\)\"", 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotRange->{{0., 0.13012280494914427`}, {0., 0.8714031872455477}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.527532112598945*^9, 3.527570344198694*^9, 3.52757307111536*^9, 
   3.527576108274267*^9, 3.527664618988182*^9, 3.527670763548468*^9, 
   3.527676447081145*^9, 3.527685992738739*^9, {3.528556716677442*^9, 
   3.528556742301383*^9}, 3.528556833239449*^9, {3.528556911274248*^9, 
   3.528556940220296*^9}, 3.528559078731606*^9}]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Gauge field fluctuations and \[Sigma]",
 Cell[BoxData[
  FormBox[
   RowBox[{" ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["m", "2"], "=", 
      RowBox[{"-", "2"}]}]}]}], TraditionalForm]], "None"],
 ")"
}], "Section",
 CellChangeTimes->{{3.443460831786476*^9, 3.443460833932804*^9}, {
  3.513958558525482*^9, 3.513958570656308*^9}, {3.514085560992966*^9, 
  3.514085561493388*^9}, {3.515840647844936*^9, 3.515840649850667*^9}, {
  3.52411130555468*^9, 3.524111311897523*^9}, {3.524312236392092*^9, 
  3.524312244474828*^9}, {3.526701130785454*^9, 3.526701136700875*^9}, {
  3.591783267254774*^9, 3.5917832797656717`*^9}, {3.591945883956121*^9, 
  3.591945886610627*^9}, {3.592031619696484*^9, 3.59203162602248*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"eq", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Ax", "''"}], "[", "r", "]"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"g", "'"}], "[", "r", "]"}], 
        RowBox[{"g", "[", "r", "]"}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"\[Chi]", "'"}], "[", "r", "]"}], "2"]}], ")"}], 
     RowBox[{
      RowBox[{"Ax", "'"}], "[", "r", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         SuperscriptBox["\[Omega]", "2"], 
         SuperscriptBox[
          RowBox[{"g", "[", "r", "]"}], "2"]], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[Chi]", "[", "r", "]"}]]}], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["q", 
          RowBox[{"2", " "}]], 
         SuperscriptBox[
          RowBox[{"\[Psi]", "[", "r", "]"}], "2"]}], 
        RowBox[{"g", "[", "r", "]"}]]}], ")"}], 
     RowBox[{"Ax", "[", "r", "]"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"\[Phi]", "'"}], "[", "r", "]"}], 
      RowBox[{"g", "[", "r", "]"}]], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Chi]", "[", "r", "]"}]], 
     RowBox[{"Ax", "[", "r", "]"}], " ", 
     RowBox[{
      SuperscriptBox["\[Phi]", "\[Prime]",
       MultilineFunction->None], "[", "r", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.51408535036025*^9, 3.514085409964751*^9}, {
   3.514086393981213*^9, 3.514086401591647*^9}, 3.514096929031632*^9, {
   3.514468620087975*^9, 3.514468622059326*^9}, {3.515127432714019*^9, 
   3.515127437864488*^9}, {3.524312269323475*^9, 3.524312271016474*^9}, {
   3.528988255504818*^9, 3.528988257572096*^9}, {3.591777873100369*^9, 
   3.591777901989708*^9}}],

Cell[BoxData[{
 RowBox[{"Ax", ":=", 
  RowBox[{"Function", "[", 
   RowBox[{"r", ",", 
    RowBox[{"Axz", "[", 
     RowBox[{"rba", "/", "r"}], "]"}]}], "]"}]}], "\n", 
 RowBox[{"g", ":=", 
  RowBox[{"Function", "[", 
   RowBox[{"r", ",", 
    RowBox[{
     RowBox[{"hz", "[", 
      RowBox[{"rba", "/", "r"}], "]"}], "+", 
     RowBox[{"r", "^", "2"}]}]}], "]"}]}], "\n", 
 RowBox[{"\[Chi]", ":=", 
  RowBox[{"Function", "[", 
   RowBox[{"r", ",", 
    RowBox[{"\[Chi]z", "[", 
     RowBox[{"rba", "/", "r"}], "]"}]}], "]"}]}], "\n", 
 RowBox[{"\[Psi]", ":=", 
  RowBox[{"Function", "[", 
   RowBox[{"r", ",", 
    RowBox[{
     RowBox[{"rba", "/", "r"}], " ", 
     RowBox[{"\[CapitalPsi]z", "[", 
      RowBox[{"rba", "/", "r"}], "]"}]}]}], "]"}]}], "\n", 
 RowBox[{"\[Phi]", ":=", 
  RowBox[{"Function", "[", 
   RowBox[{"r", ",", 
    RowBox[{"\[Phi]z", "[", 
     RowBox[{"rba", "/", "r"}], "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.5917778890083017`*^9, 3.5917778998793993`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"eqz", "[", "\[Omega]_", "]"}], ":=", 
   RowBox[{"eq", "/.", 
    RowBox[{"r", "\[Rule]", 
     RowBox[{"rba", "/", "z"}]}]}]}], "\n"}]], "Input",
 CellChangeTimes->{{3.528991013762469*^9, 3.528991015410715*^9}, {
  3.5917779069937363`*^9, 3.5917779097783947`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Atest", "[", "z_", "]"}], " ", "=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "z"}], ")"}], 
      RowBox[{"\[ImaginaryI]", " ", "\[Alpha]", " ", "\[Omega]"}]], 
     RowBox[{"(", 
      RowBox[{"aa", "+", 
       RowBox[{"bb", 
        RowBox[{"(", 
         RowBox[{"1", "-", "z"}], ")"}]}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.51780255691354*^9, 3.51780255971632*^9}, {
   3.518499238762355*^9, 3.518499244773582*^9}, {3.518499924363781*^9, 
   3.518499925512058*^9}, {3.526318089588645*^9, 3.526318107236839*^9}, {
   3.526318518683606*^9, 3.52631852915859*^9}, {3.52670415646014*^9, 
   3.526704179884531*^9}, 3.5917779144691257`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"hz", "[", "1", "]"}], "=", 
   RowBox[{"-", 
    SuperscriptBox["rba", "2"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.514097148253551*^9, 3.514097149708911*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"myAeqseries", " ", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"eqz", "[", "\[Omega]", "]"}], "/.", " ", 
      RowBox[{"Axz", "\[Rule]", " ", "Atest"}]}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"z", ",", "1", ",", "5"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4434609602512417`*^9, 3.443460977920329*^9}, {
   3.443461076091736*^9, 3.4434610775059757`*^9}, 3.443461184768013*^9, {
   3.513081360025775*^9, 3.513081406284198*^9}, {3.513081608628728*^9, 
   3.513081662444802*^9}, {3.51308181976548*^9, 3.51308183896236*^9}, 
   3.513082009338978*^9, {3.51308233667272*^9, 3.513082337106364*^9}, {
   3.513307007949817*^9, 3.513307014516473*^9}, {3.513309312364547*^9, 
   3.513309330625428*^9}, {3.513309382475982*^9, 3.513309384471579*^9}, {
   3.513309439101622*^9, 3.513309467997385*^9}, {3.51332706145247*^9, 
   3.513327065986574*^9}, {3.513327519423076*^9, 3.513327562988858*^9}, 
   3.513327746661915*^9, {3.513402974360795*^9, 3.513402981668002*^9}, {
   3.513403054995969*^9, 3.513403057144638*^9}, 3.513403485435854*^9, {
   3.51350084073945*^9, 3.513500852351034*^9}, {3.513667142587836*^9, 
   3.513667179787221*^9}, 3.513685378160556*^9, {3.513685454706872*^9, 
   3.513685485324266*^9}, {3.513685938765759*^9, 3.513685941782482*^9}, {
   3.513686684528468*^9, 3.513686694995064*^9}, {3.513686800170411*^9, 
   3.513686802053493*^9}, {3.513686833367306*^9, 3.513686835282486*^9}, {
   3.513686925450154*^9, 3.513686928933273*^9}, 3.513687328693369*^9, 
   3.513687793114795*^9, 3.513751743652084*^9, 3.513751802646727*^9, {
   3.513751876624131*^9, 3.513751899224994*^9}, 3.513751940400493*^9, {
   3.513752044246861*^9, 3.513752158257839*^9}, 3.513752368690689*^9, 
   3.513754222569343*^9, {3.513754317245515*^9, 3.513754350418253*^9}, {
   3.513913759293537*^9, 3.513913772891414*^9}, {3.513913954601864*^9, 
   3.51391395695303*^9}, {3.513914089771683*^9, 3.513914091980357*^9}, 
   3.513916521749366*^9, {3.51391727284414*^9, 3.513917273192362*^9}, {
   3.513917331137281*^9, 3.513917370210844*^9}, 3.513917409879874*^9, {
   3.513917618903762*^9, 3.513917619175637*^9}, 3.513918619009738*^9, {
   3.513918944057462*^9, 3.513918977904785*^9}, {3.513921044255434*^9, 
   3.51392104437114*^9}, {3.513921095011533*^9, 3.513921096384608*^9}, 
   3.513922901341453*^9, 3.513922945657906*^9, 3.51392304276515*^9, {
   3.513923102962159*^9, 3.513923103388292*^9}, {3.513923407313766*^9, 
   3.51392341200602*^9}, {3.51392348529835*^9, 3.513923485401182*^9}, 
   3.513923601386472*^9, 3.513925400450144*^9, {3.513925575545916*^9, 
   3.513925578205646*^9}, 3.513925739531871*^9, {3.513926019152703*^9, 
   3.513926025354717*^9}, {3.513926078217651*^9, 3.513926080593616*^9}, {
   3.513926539496846*^9, 3.513926540230327*^9}, {3.513943179010044*^9, 
   3.513943179668531*^9}, {3.514086752003199*^9, 3.514086791644206*^9}, {
   3.514086960677719*^9, 3.514086964782646*^9}, {3.514105209477332*^9, 
   3.514105209676843*^9}, {3.514110457902895*^9, 3.514110462786327*^9}, {
   3.514114969805384*^9, 3.514114970011074*^9}, {3.514115006199772*^9, 
   3.514115006368433*^9}, {3.51411528952416*^9, 3.514115290744492*^9}, {
   3.514115329664624*^9, 3.514115330777915*^9}, {3.515127504618628*^9, 
   3.515127507764098*^9}, {3.518499295509795*^9, 3.518499297291777*^9}, {
   3.518499975994375*^9, 3.518499977573865*^9}, {3.526318142964187*^9, 
   3.526318150255423*^9}, {3.52899101870152*^9, 3.528991020275369*^9}, {
   3.5917779194021463`*^9, 3.5917779371083183`*^9}, {3.591783770757298*^9, 
   3.5917837933162403`*^9}, 3.591784481837326*^9, 3.591786014301469*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SC1Om2", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{"myAeqseries", ",", 
      RowBox[{"-", "2"}]}], "]"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"SC1Om1", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{"myAeqseries", ",", 
      RowBox[{"-", "1"}]}], "]"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.517724970588241*^9, 3.517724979337594*^9}, {
   3.526318169083824*^9, 3.526318178531918*^9}, {3.59177793832448*^9, 
   3.591777939077229*^9}, {3.591783763982106*^9, 3.591783768621708*^9}, 
   3.591784549262205*^9, 3.591786019733768*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"alphasol", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", "SC1Om2", ")"}], "\[Equal]", "0"}], ",", "\[Alpha]"}], 
     "]"}], "]"}]}], "\n"}]], "Input",
 CellChangeTimes->{{3.526318221356166*^9, 3.526318300745424*^9}, {
  3.526318545778811*^9, 3.526318549895463*^9}, {3.526704205443624*^9, 
  3.52670420822729*^9}, {3.591777952745064*^9, 3.591777953641697*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"Solve", "::", "ifun"}], "MessageName"], ":", 
  " ", "\<\"Inverse functions are being used by \[NoBreak]\\!\\(Solve\\)\
\[NoBreak], so some solutions may not be found; use Reduce for complete \
solution information. \\!\\(\\*ButtonBox[\\\"\[RightSkeleton]\\\", \
ButtonStyle->\\\"Link\\\", ButtonFrame->None, \
ButtonData:>\\\"paclet:ref/message/Solve/ifun\\\", ButtonNote -> \
\\\"Solve::ifun\\\"]\\)\"\>"}]], "Message", "MSG",
 CellChangeTimes->{3.591777961562284*^9, 3.591964596669385*^9, 
  3.592031751091592*^9, 3.592054621123361*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Alpha]", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         FractionBox[
          RowBox[{"\[Chi]z", "[", "1", "]"}], "2"]], " ", "rba"}], 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["rba", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["hz", "\[Prime]",
          MultilineFunction->None], "[", "1", "]"}]}]]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", "\[Rule]", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        FractionBox[
         RowBox[{"\[Chi]z", "[", "1", "]"}], "2"]], " ", "rba"}], 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["rba", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["hz", "\[Prime]",
         MultilineFunction->None], "[", "1", "]"}]}]]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.528791275749226*^9, 3.528957470671327*^9, 3.528960008745311*^9, 
   3.528960918543365*^9, 3.528961371570624*^9, 3.528976416696364*^9, 
   3.528987590807495*^9, 3.528988360581609*^9, 3.528990613404484*^9, 
   3.528991139404986*^9, 3.529004188216938*^9, 3.529004555528057*^9, 
   3.529047439522076*^9, 3.529221767186837*^9, 3.529243276049282*^9, 
   3.529306791040773*^9, 3.529383245989301*^9, 3.529474853849513*^9, 
   3.529480797413056*^9, 3.529729810393256*^9, 3.529825523446452*^9, 
   3.53019858935699*^9, 3.530258129915077*^9, 3.530270699608709*^9, 
   3.530449845068597*^9, 3.530512726459886*^9, 3.53060046421794*^9, 
   3.530686055976053*^9, 3.530745615107889*^9, {3.530775384126962*^9, 
   3.530775398031991*^9}, 3.5897758299447904`*^9, 3.5897856892905807`*^9, {
   3.59177795519386*^9, 3.591777961566744*^9}, 3.591964596705503*^9, 
   3.592031751097703*^9, 3.592054621129366*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Alpha]s", "=", 
  RowBox[{"\[Alpha]", "/.", 
   RowBox[{"alphasol", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.518503467656829*^9, 3.518515464020496*^9, {3.518516068767015*^9, 
   3.518516083673547*^9}, 3.518516834977918*^9, 3.519114693604523*^9, {
   3.526318341320564*^9, 3.526318359372153*^9}, {3.526704229367251*^9, 
   3.52670423940485*^9}, 3.528736809517267*^9, 3.591777963795636*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     FractionBox[
      RowBox[{"\[Chi]z", "[", "1", "]"}], "2"]], " ", "rba"}], 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox["rba", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["hz", "\[Prime]",
      MultilineFunction->None], "[", "1", "]"}]}]]}]], "Output",
 CellChangeTimes->{
  3.524312568885146*^9, 3.524387021775492*^9, 3.524417379857228*^9, 
   3.52480412495782*^9, 3.526316613832339*^9, {3.526318338943927*^9, 
   3.526318362074875*^9}, 3.526318552547057*^9, 3.526358007484682*^9, 
   3.526365129422661*^9, 3.526369300960678*^9, 3.526701157534219*^9, 
   3.52670302958219*^9, 3.526704237488876*^9, 3.526720886508621*^9, 
   3.526798735765271*^9, 3.526807315380624*^9, 3.526807657049657*^9, 
   3.526815602368932*^9, 3.526820852170955*^9, 3.526827906182496*^9, 
   3.526841171431682*^9, 3.526877231642693*^9, 3.52687916523498*^9, 
   3.526893440187336*^9, 3.52757627611225*^9, 3.52768627310164*^9, 
   3.52791533210416*^9, 3.528562114965898*^9, 3.52856768161845*^9, 
   3.528570675235248*^9, 3.528573759770321*^9, 3.528614456122994*^9, 
   3.528625070041164*^9, 3.528631803843718*^9, 3.528636718869863*^9, 
   3.528638670239114*^9, 3.528640537070089*^9, 3.528644717596353*^9, 
   3.528711706088334*^9, 3.528711855367161*^9, 3.528736810791267*^9, 
   3.528791283839025*^9, 3.528957472617449*^9, 3.528960010719589*^9, 
   3.528960920707055*^9, 3.528961373564651*^9, 3.528976418131245*^9, 
   3.528987592248675*^9, 3.528988361953996*^9, 3.528990614617273*^9, 
   3.528991141480197*^9, 3.529004189741713*^9, 3.529004557900575*^9, 
   3.529047441197585*^9, 3.529221768565407*^9, 3.529243277991547*^9, 
   3.529306792287914*^9, 3.529383248045881*^9, 3.529474855141844*^9, 
   3.529480799096699*^9, 3.52972981195654*^9, 3.529825524548013*^9, 
   3.530198591146913*^9, 3.530258131606275*^9, 3.530270700505497*^9, 
   3.53044984701982*^9, 3.530512728233857*^9, 3.53060046535906*^9, 
   3.530686058473397*^9, 3.530745616756726*^9, 3.530775399757898*^9, 
   3.589775832464794*^9, 3.5897856893455806`*^9, 3.591777964344116*^9, 
   3.591964596798017*^9, 3.5920317531457767`*^9, 3.592054621293811*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[Mu]=1 , T=0.024 ", "Subsection",
 CellChangeTimes->{{3.51575575632212*^9, 3.51575576145651*^9}, 
   3.51775071147825*^9, {3.517821054600002*^9, 3.517821060696964*^9}, {
   3.517821211834488*^9, 3.517821212602274*^9}, {3.51909703744846*^9, 
   3.51909704724021*^9}, 3.521371647418889*^9, {3.526702958336682*^9, 
   3.526702958716364*^9}, {3.52862509353546*^9, 3.528625094305773*^9}, {
   3.528791486570583*^9, 3.528791493303499*^9}, {3.52897647929874*^9, 
   3.528976480671223*^9}, {3.528986313715766*^9, 3.528986319312132*^9}, {
   3.529003048508376*^9, 3.529003048650323*^9}, {3.52900324296551*^9, 
   3.529003243536097*^9}, {3.5920316093072453`*^9, 3.592031609628893*^9}, 
   3.592119793801755*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"phi1H", "=", "0.015965484798101538`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Psi0H", "=", "1.510000000000001`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"chi0H", "=", "1.1729087267502107`"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Mu]", "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"rb", "=", "0.10377941373923782`"}], ";"}]}], "Input",
 CellChangeTimes->{{3.524312107681956*^9, 3.524312146442813*^9}, {
   3.52438693055079*^9, 3.524386960100925*^9}, {3.526702922983326*^9, 
   3.526702948270863*^9}, {3.529003193131798*^9, 3.52900320139028*^9}, 
   3.529003239744631*^9, {3.591778004450143*^9, 3.591778006168412*^9}, {
   3.592119772093679*^9, 3.592119787405282*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"t1", "=", 
  RowBox[{"Temp", "[", 
   RowBox[{
   "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "rb", ",", 
    "\[Mu]", ",", "m"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.526316632796038*^9, 3.526316634956685*^9}, 
   3.526701213056864*^9, {3.528961799786495*^9, 3.528961806112022*^9}, 
   3.528961839396363*^9, 3.52896242886325*^9, 3.528976487066186*^9, {
   3.5917780113630457`*^9, 3.591778013650738*^9}, {3.5921092122658463`*^9, 
   3.592109212921692*^9}, 3.592124943299695*^9}],

Cell[BoxData["0.0241698620882875`"], "Output",
 CellChangeTimes->{
  3.524386964512876*^9, 3.52438703777194*^9, 3.524479852799116*^9, {
   3.5263166259669*^9, 3.526316635868054*^9}, 3.526318371124255*^9, 
   3.526358013359031*^9, {3.526701216205963*^9, 3.526701222367712*^9}, 
   3.526702953819007*^9, 3.526703034612125*^9, 3.526798740928998*^9, 
   3.526807318622489*^9, 3.526807659609339*^9, 3.526877239836487*^9, 
   3.526879169678105*^9, 3.526893444181812*^9, 3.528613377476213*^9, {
   3.528613511840573*^9, 3.528613534027083*^9}, 3.528614460471915*^9, 
   3.528961736011532*^9, 3.528961806799477*^9, 3.5289618400221*^9, 
   3.528961922629379*^9, {3.528962411842639*^9, 3.528962430217178*^9}, 
   3.528962600053191*^9, {3.52897648555242*^9, 3.528976487843998*^9}, 
   3.528986327727074*^9, 3.528987596946584*^9, 3.528988364506506*^9, 
   3.528990619066275*^9, 3.528991144212766*^9, 3.529003248191945*^9, 
   3.529004087683526*^9, 3.529004194099731*^9, 3.529004561784583*^9, 
   3.529125537817702*^9, 3.529143494588921*^9, 3.529647734396007*^9, 
   3.529760246189356*^9, 3.529826200540868*^9, {3.53060044773057*^9, 
   3.530600468177308*^9}, {3.591778018490275*^9, 3.5917780555674562`*^9}, 
   3.591964600432513*^9, 3.592109213723667*^9, {3.5921197907876596`*^9, 
   3.592119800761681*^9}, 3.5921249455242977`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Phi]s", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"myphi", "[", 
    RowBox[{
    "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
     "rb"}], "]"}], "[", "z", "]"}]}], "\n", 
 RowBox[{
  RowBox[{"\[CapitalPsi]s", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"myPsi", "[", 
    RowBox[{
    "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
     "rb"}], "]"}], "[", "z", "]"}]}], "\n", 
 RowBox[{
  RowBox[{"\[Chi]s", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"mychi", "[", 
    RowBox[{
    "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
     "rb"}], "]"}], "[", "z", "]"}]}], "\n", 
 RowBox[{
  RowBox[{"hs", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"myh", "[", 
    RowBox[{
    "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",", 
     "rb"}], "]"}], "[", "z", "]"}]}]}], "Input",
 CellChangeTimes->{{3.526316657199994*^9, 3.526316682010257*^9}, {
  3.591778059412162*^9, 3.591778064285982*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"Evaluate", "[", 
     RowBox[{"\[Phi]s", "[", "z", "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"z", ",", "delta", ",", 
      RowBox[{"1", "-", "small"}]}], "}"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<z\>\"", ",", "\"\<\[Phi]\>\""}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "\[Rule]", "Thick"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}], "]"}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"\[CapitalPsi]s", "[", "z", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "delta", ",", 
     RowBox[{"1", "-", "small"}]}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<z\>\"", ",", "\"\<\[CapitalPsi]\>\""}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", "Thick"}]}], "]"}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"\[Chi]s", "[", "z", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "delta", ",", 
     RowBox[{"1", "-", "small"}]}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<z\>\"", ",", "\"\<\[Chi]\>\""}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", "Thick"}]}], "]"}], "\n", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"hs", "[", "z", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"z", ",", "delta", ",", 
     RowBox[{"1", "-", "small"}]}], "}"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<z\>\"", ",", "\"\<h\>\""}], "}"}]}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", "Thick"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.5243809036163*^9, {3.59177807040476*^9, 3.5917780903611803`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJwVlmk81IkDh+VoOl05GpWydCi2pEhlvrFalahkdamIvxByJYqNxEfGURIa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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"z\"", TraditionalForm], 
    FormBox["\"\[Phi]\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Print",
 CellChangeTimes->{
  3.524386968696475*^9, 3.524387050031898*^9, 3.524479856529991*^9, {
   3.526316640119477*^9, 3.526316661906143*^9}, 3.526316693781918*^9, 
   3.526318376345379*^9, 3.526358019556898*^9, 3.526702971601576*^9, 
   3.526703039891609*^9, 3.52679874728368*^9, 3.526877245859006*^9, 
   3.528613400057599*^9, 3.528613544261464*^9, 3.528976499403924*^9, 
   3.528986333437065*^9, {3.528991146175253*^9, 3.528991155795053*^9}, 
   3.529003258194361*^9, 3.529125543428411*^9, 3.529143500233121*^9, {
   3.591778077106327*^9, 3.591778095997671*^9}, 3.591964607434396*^9, 
   3.59211980734785*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJwV13k0VP//B/CxzFzZK8maJUKyV1J4vVMoW8haIVmrT4X8KO1Zk1TSFCJl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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"z\"", TraditionalForm], 
    FormBox["\"\[CapitalPsi]\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotRange->NCache[{{
      Rational[1, 10000000000], 
      Rational[999999999, 1000000000]}, {0., 2.917591697225331}}, {{1.*^-10, 
    0.999999999}, {0., 2.917591697225331}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.524386969952201*^9, 3.524387051279019*^9, 3.52447985782212*^9, {
   3.526316640352118*^9, 3.5263166619673*^9}, 3.526316697277704*^9, 
   3.526318379796968*^9, 3.526358023018349*^9, 3.526702975326232*^9, 
   3.526703043579129*^9, 3.526798750912547*^9, 3.526877249476782*^9, 
   3.528613417639345*^9, 3.528613548680376*^9, 3.528976502939048*^9, 
   3.52898633711287*^9, {3.528991146240214*^9, 3.528991159465263*^9}, 
   3.529003262208856*^9, 3.529125546855674*^9, 3.529143503805775*^9, {
   3.591778081190257*^9, 3.591778100247732*^9}, 3.591964611652265*^9, 
   3.592119811459032*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJwVlnc41o33x6WskhGRrGSXGcoTPm9F5Sk7iURkKzJKgyIzu3SjrOyVeSOy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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"z\"", TraditionalForm], 
    FormBox["\"\[Chi]\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotRange->NCache[{{
      Rational[1, 10000000000], 
      Rational[999999999, 1000000000]}, {0., 1.1729087191563168`}}, {{1.*^-10,
     0.999999999}, {0., 1.1729087191563168`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.524386969952201*^9, 3.524387051279019*^9, 3.52447985782212*^9, {
   3.526316640352118*^9, 3.5263166619673*^9}, 3.526316697277704*^9, 
   3.526318379796968*^9, 3.526358023018349*^9, 3.526702975326232*^9, 
   3.526703043579129*^9, 3.526798750912547*^9, 3.526877249476782*^9, 
   3.528613417639345*^9, 3.528613548680376*^9, 3.528976502939048*^9, 
   3.52898633711287*^9, {3.528991146240214*^9, 3.528991159465263*^9}, 
   3.529003262208856*^9, 3.529125546855674*^9, 3.529143503805775*^9, {
   3.591778081190257*^9, 3.591778100247732*^9}, 3.591964611652265*^9, 
   3.5921198155641747`*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], Thickness[Large], LineBox[CompressedData["
1:eJwVl3k8VV8XxkWhklQyJRoQJRSSyJLIXKZQIfOYMVEZMl2Zh5OElPleMyEz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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{
    FormBox["\"z\"", TraditionalForm], 
    FormBox["\"h\"", TraditionalForm]},
  AxesOrigin->{0, 0},
  PlotRange->NCache[{{
      Rational[1, 10000000000], 
      Rational[999999999, 1000000000]}, {-0.04572332224015678, 
     0.018391479973150566`}}, {{1.*^-10, 0.999999999}, {-0.04572332224015678, 
    0.018391479973150566`}}],
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{
  3.524386969952201*^9, 3.524387051279019*^9, 3.52447985782212*^9, {
   3.526316640352118*^9, 3.5263166619673*^9}, 3.526316697277704*^9, 
   3.526318379796968*^9, 3.526358023018349*^9, 3.526702975326232*^9, 
   3.526703043579129*^9, 3.526798750912547*^9, 3.526877249476782*^9, 
   3.528613417639345*^9, 3.528613548680376*^9, 3.528976502939048*^9, 
   3.52898633711287*^9, {3.528991146240214*^9, 3.528991159465263*^9}, 
   3.529003262208856*^9, 3.529125546855674*^9, 3.529143503805775*^9, {
   3.591778081190257*^9, 3.591778100247732*^9}, 3.591964611652265*^9, 
   3.592119819650629*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"nearHor", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"hz", "'"}], "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"h1H", "[", 
        RowBox[{
        "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
         ",", "rb"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"hz", "''"}], "[", "1", "]"}], "\[Rule]", 
      RowBox[{"2", " ", 
       RowBox[{"h2H", "[", 
        RowBox[{
        "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
         ",", "rb"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"\[Chi]z", "[", "1", "]"}], "\[Rule]", "chi0H"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Chi]z", "'"}], "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"chi1H", "[", 
        RowBox[{
        "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
         ",", "rb"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Chi]z", "''"}], "[", "1", "]"}], "\[Rule]", 
      RowBox[{"2", " ", 
       RowBox[{"chi2H", "[", 
        RowBox[{
        "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
         ",", "rb"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Phi]z", "'"}], "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", "phi1H"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Phi]z", "''"}], "[", "1", "]"}], "\[Rule]", 
      RowBox[{"phi2H", "[", 
       RowBox[{
       "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", ",",
         "rb"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{"\[CapitalPsi]z", "[", "1", "]"}], "\[Rule]", "Psi0H"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalPsi]z", "'"}], "[", "1", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{"Psi1H", "[", 
        RowBox[{
        "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
         ",", "rb"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[CapitalPsi]z", "''"}], "[", "1", "]"}], "\[Rule]", 
      RowBox[{"2", " ", 
       RowBox[{"Psi2H", "[", 
        RowBox[{
        "phi1H", ",", "Psi0H", ",", "chi0H", ",", "q", ",", "L", ",", "m", 
         ",", "rb"}], "]"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.519114619085685*^9, 3.519114631258076*^9}, {
  3.524312674560631*^9, 3.524312685077454*^9}, {3.526316762752219*^9, 
  3.52631678097384*^9}, {3.591778114078228*^9, 3.591778125838992*^9}}],

Cell["In-falling check", "Text",
 CellChangeTimes->{{3.51780145776072*^9, 3.517801476373378*^9}, {
  3.518499218433597*^9, 3.518499219853782*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Alpha]s", "/.", "nearHor"}], "/.", 
  RowBox[{"rba", "\[Rule]", "rb"}]}]], "Input",
 CellChangeTimes->{{3.517801367470344*^9, 3.517801383063315*^9}, {
  3.526318459588115*^9, 3.526318471986638*^9}, {3.526798820395808*^9, 
  3.526798833242982*^9}, {3.526807062352862*^9, 3.526807062661934*^9}}],

Cell[BoxData[
 RowBox[{"-", "3.292425552751093`"}]], "Output",
 CellChangeTimes->{
  3.52438699574223*^9, 3.524387071248534*^9, 3.524479925527429*^9, {
   3.526316755637571*^9, 3.52631678336899*^9}, {3.5263184518754*^9, 
   3.526318472509142*^9}, 3.526318557803859*^9, 3.526703096576642*^9, {
   3.526798848819755*^9, 3.526798855797701*^9}, 3.526807362008318*^9, 
   3.526807700955561*^9, 3.526877505409436*^9, 3.526879211768503*^9, 
   3.526893487717131*^9, 3.528613612231819*^9, 3.528614511300636*^9, 
   3.528962735136553*^9, 3.528976536261191*^9, 3.528986354128387*^9, 
   3.528987602798834*^9, 3.528988368977799*^9, 3.528990623571318*^9, 
   3.528991173492511*^9, 3.529003278743694*^9, 3.529004092844693*^9, 
   3.529004198438679*^9, 3.529004567391179*^9, 3.529125560191282*^9, 
   3.529143518455381*^9, 3.529647741030675*^9, 3.529760250479152*^9, 
   3.529826204472893*^9, {3.53060045100104*^9, 3.530600471701597*^9}, 
   3.59177813335044*^9, 3.5919646273596277`*^9, 3.592119824504964*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"bBs", "[", 
    RowBox[{"aa_", ",", "\[Omega]_"}], "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"SC1Om1", "/.", 
          RowBox[{"\[Alpha]", "\[Rule]", "\[Alpha]s"}]}], ")"}], "\[Equal]", 
        "0"}], ",", "bb"}], "]"}], ",", "1"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.526045429651128*^9, 3.526045432683176*^9}, {
  3.526046210191205*^9, 3.526046220981147*^9}, {3.526049244351222*^9, 
  3.526049272702858*^9}, {3.526049320196747*^9, 3.526049323214417*^9}, {
  3.526049485961188*^9, 3.526049492312247*^9}, {3.526061493336186*^9, 
  3.526061493757329*^9}, {3.526807895771166*^9, 3.526807896528985*^9}, {
  3.528990977468747*^9, 3.528990977928715*^9}, {3.5917781400377913`*^9, 
  3.5917781661964693`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Aic", "[", 
     RowBox[{"aa_", ",", "\[Omega]_"}], "]"}], "[", "z_", "]"}], "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Atest", "[", "z", "]"}], "/.", 
        RowBox[{"bBs", "[", 
         RowBox[{"aa", ",", "\[Omega]"}], "]"}]}], "/.", 
       RowBox[{"\[Alpha]", "\[Rule]", "\[Alpha]s"}]}], "/.", "nearHor"}], "/.", 
     RowBox[{"rba", "\[Rule]", "rb"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.51772016248863*^9, 3.517720163482102*^9}, {
   3.517720266027593*^9, 3.517720271112631*^9}, {3.51780252408072*^9, 
   3.517802535863668*^9}, {3.517802605365278*^9, 3.517802614060751*^9}, {
   3.526045456615557*^9, 3.526045458777222*^9}, {3.526046226509702*^9, 
   3.526046231373079*^9}, {3.526047448542481*^9, 3.526047457272489*^9}, {
   3.526048899358865*^9, 3.526048904002289*^9}, {3.526049280715621*^9, 
   3.526049293680073*^9}, {3.52604932640357*^9, 3.526049334086878*^9}, {
   3.52606149453326*^9, 3.526061501676657*^9}, {3.526807898573695*^9, 
   3.526807910435545*^9}, {3.528614519491522*^9, 3.528614525145388*^9}, {
   3.528976550339295*^9, 3.528976576246871*^9}, 3.528988286732113*^9, {
   3.528990983771224*^9, 3.528990989826443*^9}, {3.591778157718346*^9, 
   3.59177816730013*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"eqfun", "[", 
    RowBox[{
    "\[Omega]_", ",", "hz_", ",", "\[Chi]z_", ",", "\[CapitalPsi]z_", ",", 
     "\[Phi]z_", ",", "z_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"eqz", "[", "\[Omega]", "]"}], "/.", 
    RowBox[{"rba", "\[Rule]", "rb"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.517720302796837*^9, 3.517720303604238*^9}, {
  3.528990996404986*^9, 3.528991002052885*^9}, {3.591778171612377*^9, 
  3.591778178269342*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"smallo", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "5"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"deltao", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "6"}]]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.515841331212563*^9, 3.517801813403011*^9, 3.517802262247795*^9, 
   3.517802343338002*^9, 3.517802381222822*^9, 3.520393607274464*^9, {
   3.524312773081561*^9, 3.524312775309231*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"myflu", "[", 
   RowBox[{
    RowBox[{"aa_", "?", "NumberQ"}], ",", 
    RowBox[{"\[Omega]_", "?", "NumberQ"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"NDSolve", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"eqfun", "[", 
         RowBox[{
         "\[Omega]", ",", "hs", ",", "\[Chi]s", ",", "\[CapitalPsi]s", ",", 
          "\[Phi]s", ",", "z"}], "]"}], "\[Equal]", "0"}], ",", 
       RowBox[{
        RowBox[{"Axz", "[", 
         RowBox[{"1", "-", "smallo"}], "]"}], "\[Equal]", 
        RowBox[{
         RowBox[{"Aic", "[", 
          RowBox[{"aa", ",", "\[Omega]"}], "]"}], "[", 
         RowBox[{"1", "-", "smallo"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"Axz", "'"}], "[", 
         RowBox[{"1", "-", "smallo"}], "]"}], "\[Equal]", 
        RowBox[{
         RowBox[{
          RowBox[{"Aic", "[", 
           RowBox[{"aa", ",", "\[Omega]"}], "]"}], "'"}], "[", 
         RowBox[{"1", "-", "smallo"}], "]"}]}]}], "}"}], ",", "Axz", ",", 
     RowBox[{"{", 
      RowBox[{"z", ",", 
       RowBox[{"1", "-", "smallo"}], ",", "deltao"}], "}"}], ",", 
     RowBox[{"AccuracyGoal", "\[Rule]", "4"}], ",", 
     RowBox[{"PrecisionGoal", "\[Rule]", "4"}], ",", 
     RowBox[{"Method", "\[Rule]", "\"\<Automatic\>\""}]}], "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.517801994956815*^9, 3.517802051536556*^9, {3.526047467289268*^9, 
   3.526047488787958*^9}, {3.526048553793646*^9, 3.526048558326514*^9}, {
   3.526049299558801*^9, 3.526049308029425*^9}, {3.526049353569281*^9, 
   3.526049373174717*^9}, {3.526056802004795*^9, 3.526056806532594*^9}, {
   3.526056858981802*^9, 3.526056859140543*^9}, {3.526056905857041*^9, 
   3.526056926816514*^9}, {3.526058283928072*^9, 3.526058286042017*^9}, {
   3.526061519161632*^9, 3.526061529298559*^9}, 3.52606369437677*^9, {
   3.526807921636129*^9, 3.526807938025472*^9}, {3.528991030112501*^9, 
   3.528991040296593*^9}, {3.591778182490937*^9, 3.5917782131067543`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"delt", "=", 
   SuperscriptBox["10", 
    RowBox[{"-", "5"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"myAx", "[", 
    RowBox[{
     RowBox[{"aa_", "?", "NumberQ"}], ",", 
     RowBox[{"\[Omega]_", "?", "NumberQ"}]}], "]"}], ":=", 
   RowBox[{"Axz", "/.", 
    RowBox[{"myflu", "[", 
     RowBox[{"aa", ",", "\[Omega]"}], "]"}]}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{"mycond", "[", 
   RowBox[{
    RowBox[{"aa_", "?", "NumberQ"}], ",", 
    RowBox[{"\[Omega]_", "?", "NumberQ"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", "I"}], " ", "rb", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"myAx", "[", 
        RowBox[{"aa", ",", "\[Omega]"}], "]"}], "'"}], "[", "delt", "]"}], 
     "/", 
     RowBox[{
      RowBox[{"myAx", "[", 
       RowBox[{"aa", ",", "\[Omega]"}], "]"}], "[", "delt", "]"}]}], "/", 
    "\[Omega]"}]}]}], "\n"}], "Input",
 CellChangeTimes->{{3.517801627102915*^9, 3.517801653860278*^9}, 
   3.517801731451696*^9, 3.517801772680609*^9, {3.51780210649473*^9, 
   3.517802106970135*^9}, 3.517802150834002*^9, 3.524312806173178*^9, {
   3.526047527677727*^9, 3.526047594852411*^9}, {3.526049601171404*^9, 
   3.526049606970795*^9}, {3.526050007804404*^9, 3.526050007900532*^9}, {
   3.526050169682784*^9, 3.526050220941865*^9}, {3.526061577660272*^9, 
   3.52606159739183*^9}, {3.52680795013383*^9, 3.526807981130688*^9}, {
   3.528973627085828*^9, 3.528973632702478*^9}, {3.528974080783325*^9, 
   3.528974081784661*^9}, 3.528985648251813*^9, 3.528985981167344*^9, {
   3.528991044076569*^9, 3.528991063702271*^9}, {3.591778219422587*^9, 
   3.591778230146223*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mycond", "[", 
  RowBox[{"1", ",", ".427"}], "]"}]], "Input",
 CellChangeTimes->{{3.591778263250062*^9, 3.591778273703924*^9}}],

Cell[BoxData[
 RowBox[{"0.004231229634461191`", "\[VeryThinSpace]", "+", 
  RowBox[{"1.0252558670563896`", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.592119923749865*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"spa1", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"Sow", "[", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"mycond", "[", 
            RowBox[{"1", ",", "i"}], "]"}]}], "}"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", ".01", ",", ".21", ",", ".02"}], "}"}]}], "]"}], 
      "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.591964656548564*^9, 3.5919647635698633`*^9}, 
   3.592119843116632*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0.01`", ",", 
     RowBox[{"0.00002091318390356539`", "\[VeryThinSpace]", "+", 
      RowBox[{"57.959690271417664`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.03`", ",", 
     RowBox[{"0.000022159349118543722`", "\[VeryThinSpace]", "+", 
      RowBox[{"19.30018639051005`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.05`", ",", 
     RowBox[{"0.000024657533401303254`", "\[VeryThinSpace]", "+", 
      RowBox[{"11.559030123422891`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.06999999999999999`", ",", 
     RowBox[{"0.000028730166142694652`", "\[VeryThinSpace]", "+", 
      RowBox[{"8.232109366439357`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.09`", ",", 
     RowBox[{"0.00003470779738639038`", "\[VeryThinSpace]", "+", 
      RowBox[{"6.377247172207583`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.11`", ",", 
     RowBox[{"0.000043223439179179625`", "\[VeryThinSpace]", "+", 
      RowBox[{"5.192195817989839`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.13`", ",", 
     RowBox[{"0.000055144490527261475`", "\[VeryThinSpace]", "+", 
      RowBox[{"4.367142102736137`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.15000000000000002`", ",", 
     RowBox[{"0.000071681594060745`", "\[VeryThinSpace]", "+", 
      RowBox[{"3.7579006658847627`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.17`", ",", 
     RowBox[{"0.00009446997301671026`", "\[VeryThinSpace]", "+", 
      RowBox[{"3.2887107319882842`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.19`", ",", 
     RowBox[{"0.0001257875883853494`", "\[VeryThinSpace]", "+", 
      RowBox[{"2.915173572633641`", " ", "\[ImaginaryI]"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0.21000000000000002`", ",", 
     RowBox[{"0.00016876931452199803`", "\[VeryThinSpace]", "+", 
      RowBox[{"2.6097272535662306`", " ", "\[ImaginaryI]"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.5919657556495323`*^9, 3.5921209527065773`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"spab1", "=", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"Sow", "[", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"mycond", "[", 
            RowBox[{"1", ",", "i"}], "]"}]}], "}"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", ".26", ",", "2.26", ",", ".1"}], "}"}]}], "]"}], 
      "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}], ",", "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.591964776155793*^9, 3.591964828636116*^9}, {
  3.592119863308956*^9, 3.5921198652289352`*^9}}],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Subsection"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Print"],

Cell[, "Output"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[, "Text"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Subsubsection"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Subsection"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Print"],

Cell[, "Output"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[, "Text"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Subsubsection"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Subsection"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Print"],

Cell[, "Output"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[, "Text"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Subsubsection"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Subsection"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Print"],

Cell[, "Output"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[, "Text"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Subsubsection"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Subsection"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[, "Subsection"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[, "Subsection"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Section"],

Cell[CellGroupData[{

Cell[, "Subsection"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[, "Subsection"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[, "Subsection"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[, "Subsection"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[, "Subsection"],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"],

Cell[, "Output"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Subsection"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]],

Cell[, "Input"],

Cell[CellGroupData[{

Cell[, "Input"],

Cell[, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 969},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification->1.25,
FrontEndVersion->"8.0 for Linux x86 (64-bit) (October 10, 2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 582, 8, 90, "Section"],
Cell[1164, 32, 2156, 42, 162, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3357, 79, 520, 7, 90, "Section"],
Cell[CellGroupData[{
Cell[3902, 90, 113, 1, 47, "Subsection"],
Cell[4018, 93, 14, 0, 415, "Text"],
Cell[4035, 95, 15, 0, 2883, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[4087, 100, 497, 7, 36, "Subsection"],
Cell[4587, 109, 398, 13, 54, "Text"],
Cell[4988, 124, 10224, 284, 538, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15249, 413, 209, 6, 47, "Subsection"],
Cell[15461, 421, 15, 0, 2410, "Input"],
Cell[CellGroupData[{
Cell[15501, 425, 15, 0, 1760, "Input"],
Cell[15519, 427, 16, 0, 531, "Output"],
Cell[15538, 429, 16, 0, 531, "Output"],
Cell[15557, 431, 16, 0, 531, "Output"],
Cell[15576, 433, 16, 0, 531, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[15641, 439, 496, 7, 36, "Subsection"],
Cell[16140, 448, 1904, 55, 115, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18081, 508, 605, 8, 47, "Subsection"],
Cell[18689, 518, 15, 0, 566, "Input"],
Cell[CellGroupData[{
Cell[18729, 522, 15, 0, 858, "Input"],
Cell[18747, 524, 16, 0, 1340, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18800, 529, 15, 0, 566, "Input"],
Cell[18818, 531, 16, 0, 1987, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18871, 536, 15, 0, 858, "Input"],
Cell[18889, 538, 16, 0, 571, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18942, 543, 15, 0, 858, "Input"],
Cell[18960, 545, 16, 0, 9268, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19013, 550, 15, 0, 566, "Input"],
Cell[19031, 552, 16, 0, 4956, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19084, 557, 15, 0, 858, "Input"],
Cell[19102, 559, 16, 0, 571, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[19179, 566, 248, 3, 90, "Section"],
Cell[CellGroupData[{
Cell[19452, 573, 640, 9, 47, "Subsection"],
Cell[20095, 584, 15677, 440, 745, "Input"],
Cell[35775, 1026, 10747, 294, 558, "Input"],
Cell[46525, 1322, 8589, 209, 301, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[55151, 1536, 597, 8, 47, "Subsection"],
Cell[55751, 1546, 7582, 149, 305, "Input"],
Cell[63336, 1697, 2000, 53, 175, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65373, 1755, 880, 12, 47, "Subsection"],
Cell[66256, 1769, 3791, 102, 195, "Input"],
Cell[70050, 1873, 94, 1, 36, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70181, 1879, 770, 11, 47, "Subsection"],
Cell[CellGroupData[{
Cell[70976, 1894, 3231, 86, 309, "Input"],
Cell[74210, 1982, 3316, 50, 53, "Output"],
Cell[77529, 2034, 3363, 52, 54, "Output"],
Cell[80895, 2088, 3341, 51, 50, "Output"],
Cell[84239, 2141, 3315, 50, 36, "Output"],
Cell[87557, 2193, 4083, 75, 41, "Output"],
Cell[91643, 2270, 3871, 69, 41, "Output"]
}, Open  ]],
Cell[95529, 2342, 271, 9, 10, "Text"],
Cell[95803, 2353, 5702, 131, 244, "Input"],
Cell[101508, 2486, 271, 9, 10, "Text"],
Cell[101782, 2497, 5728, 132, 244, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[107559, 2635, 685, 16, 94, "Section"],
Cell[108247, 2653, 1049, 30, 106, "Input"],
Cell[CellGroupData[{
Cell[109321, 2687, 1911, 50, 106, "Input"],
Cell[111235, 2739, 2152, 41, 303, "Print"],
Cell[113390, 2782, 6263, 108, 311, "Output"],
Cell[119656, 2892, 5895, 104, 316, "Output"],
Cell[125554, 2998, 9733, 168, 291, "Output"]
}, Open  ]],
Cell[135302, 3169, 527, 13, 129, "Input"],
Cell[CellGroupData[{
Cell[135854, 3186, 255, 6, 36, "Input"],
Cell[136112, 3194, 613, 9, 36, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[136762, 3208, 3376, 74, 247, "Input"],
Cell[CellGroupData[{
Cell[140163, 3286, 248, 6, 28, "Print"],
Cell[140414, 3294, 253, 5, 28, "Print"],
Cell[140670, 3301, 247, 6, 28, "Print"],
Cell[140920, 3309, 253, 5, 28, "Print"],
Cell[141176, 3316, 250, 6, 28, "Print"],
Cell[141429, 3324, 252, 5, 28, "Print"],
Cell[141684, 3331, 250, 6, 28, "Print"],
Cell[141937, 3339, 271, 5, 28, "Print"],
Cell[142211, 3346, 248, 6, 28, "Print"],
Cell[142462, 3354, 271, 5, 28, "Print"],
Cell[142736, 3361, 251, 6, 28, "Print"],
Cell[142990, 3369, 254, 5, 28, "Print"],
Cell[143247, 3376, 249, 6, 28, "Print"],
Cell[143499, 3384, 252, 5, 28, "Print"],
Cell[143754, 3391, 247, 6, 28, "Print"],
Cell[144004, 3399, 268, 5, 28, "Print"],
Cell[144275, 3406, 249, 6, 28, "Print"],
Cell[144527, 3414, 268, 5, 28, "Print"],
Cell[144798, 3421, 252, 6, 28, "Print"],
Cell[145053, 3429, 253, 5, 28, "Print"],
Cell[145309, 3436, 247, 6, 28, "Print"],
Cell[145559, 3444, 266, 5, 28, "Print"],
Cell[145828, 3451, 232, 5, 28, "Print"],
Cell[146063, 3458, 254, 5, 28, "Print"],
Cell[146320, 3465, 232, 5, 28, "Print"],
Cell[146555, 3472, 238, 5, 28, "Print"],
Cell[146796, 3479, 234, 5, 28, "Print"],
Cell[147033, 3486, 238, 5, 28, "Print"],
Cell[147274, 3493, 251, 6, 28, "Print"],
Cell[147528, 3501, 256, 5, 28, "Print"],
Cell[147787, 3508, 252, 6, 28, "Print"],
Cell[148042, 3516, 270, 5, 28, "Print"]
}, Open  ]],
Cell[148327, 3524, 712, 13, 67, "Message"],
Cell[CellGroupData[{
Cell[149064, 3541, 249, 6, 28, "Print"],
Cell[149316, 3549, 269, 5, 28, "Print"],
Cell[149588, 3556, 249, 6, 28, "Print"],
Cell[149840, 3564, 272, 5, 28, "Print"],
Cell[150115, 3571, 251, 6, 28, "Print"],
Cell[150369, 3579, 254, 5, 28, "Print"],
Cell[150626, 3586, 249, 6, 28, "Print"],
Cell[150878, 3594, 268, 5, 28, "Print"]
}, Open  ]],
Cell[151161, 3602, 3823, 83, 244, "Output"]
}, Open  ]],
Cell[154999, 3688, 574, 13, 129, "Input"],
Cell[CellGroupData[{
Cell[155598, 3705, 255, 6, 36, "Input"],
Cell[155856, 3713, 637, 9, 36, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[156530, 3727, 3421, 74, 247, "Input"],
Cell[CellGroupData[{
Cell[159976, 3805, 227, 6, 28, "Print"],
Cell[160206, 3813, 233, 5, 28, "Print"],
Cell[160442, 3820, 227, 6, 28, "Print"],
Cell[160672, 3828, 247, 5, 28, "Print"]
}, Open  ]],
Cell[160934, 3836, 688, 13, 67, "Message"],
Cell[CellGroupData[{
Cell[161647, 3853, 228, 6, 28, "Print"],
Cell[161878, 3861, 246, 5, 28, "Print"],
Cell[162127, 3868, 229, 6, 28, "Print"],
Cell[162359, 3876, 234, 5, 28, "Print"]
}, Open  ]],
Cell[162608, 3884, 688, 13, 67, "Message"],
Cell[CellGroupData[{
Cell[163321, 3901, 231, 6, 28, "Print"],
Cell[163555, 3909, 251, 5, 28, "Print"],
Cell[163809, 3916, 229, 6, 28, "Print"],
Cell[164041, 3924, 247, 5, 28, "Print"],
Cell[164291, 3931, 229, 6, 28, "Print"],
Cell[164523, 3939, 247, 5, 28, "Print"],
Cell[164773, 3946, 231, 6, 28, "Print"],
Cell[165007, 3954, 249, 5, 28, "Print"]
}, Open  ]],
Cell[165271, 3962, 688, 13, 67, "Message"],
Cell[165962, 3977, 532, 11, 26, "Message"],
Cell[CellGroupData[{
Cell[166519, 3992, 218, 5, 31, "Print"],
Cell[166740, 3999, 239, 5, 31, "Print"]
}, Open  ]],
Cell[166994, 4007, 1824, 39, 133, "Output"]
}, Open  ]],
Cell[168833, 4049, 527, 13, 129, "Input"],
Cell[CellGroupData[{
Cell[169385, 4066, 255, 6, 36, "Input"],
Cell[169643, 4074, 565, 8, 36, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170245, 4087, 3328, 73, 247, "Input"],
Cell[CellGroupData[{
Cell[173598, 4164, 226, 6, 28, "Print"],
Cell[173827, 4172, 233, 5, 28, "Print"]
}, Open  ]],
Cell[174075, 4180, 688, 13, 67, "Message"],
Cell[CellGroupData[{
Cell[174788, 4197, 228, 6, 28, "Print"],
Cell[175019, 4205, 247, 5, 28, "Print"],
Cell[175269, 4212, 226, 6, 28, "Print"],
Cell[175498, 4220, 232, 5, 28, "Print"],
Cell[175733, 4227, 230, 6, 28, "Print"],
Cell[175966, 4235, 228, 5, 28, "Print"],
Cell[176197, 4242, 227, 6, 28, "Print"],
Cell[176427, 4250, 233, 5, 28, "Print"],
Cell[176663, 4257, 228, 6, 28, "Print"],
Cell[176894, 4265, 231, 5, 28, "Print"],
Cell[177128, 4272, 228, 6, 28, "Print"],
Cell[177359, 4280, 231, 5, 28, "Print"],
Cell[177593, 4287, 228, 6, 28, "Print"],
Cell[177824, 4295, 230, 5, 28, "Print"],
Cell[178057, 4302, 226, 6, 28, "Print"],
Cell[178286, 4310, 247, 5, 28, "Print"],
Cell[178536, 4317, 227, 6, 28, "Print"],
Cell[178766, 4325, 230, 5, 28, "Print"],
Cell[178999, 4332, 226, 6, 28, "Print"],
Cell[179228, 4340, 229, 5, 28, "Print"],
Cell[179460, 4347, 228, 6, 28, "Print"],
Cell[179691, 4355, 230, 5, 28, "Print"],
Cell[179924, 4362, 227, 6, 28, "Print"],
Cell[180154, 4370, 231, 5, 28, "Print"],
Cell[180388, 4377, 222, 5, 28, "Print"],
Cell[180613, 4384, 231, 5, 28, "Print"],
Cell[180847, 4391, 228, 6, 28, "Print"],
Cell[181078, 4399, 231, 5, 28, "Print"],
Cell[181312, 4406, 230, 6, 28, "Print"],
Cell[181545, 4414, 230, 5, 28, "Print"],
Cell[181778, 4421, 229, 6, 28, "Print"],
Cell[182010, 4429, 232, 5, 28, "Print"],
Cell[182245, 4436, 230, 6, 28, "Print"],
Cell[182478, 4444, 231, 5, 28, "Print"],
Cell[182712, 4451, 228, 6, 28, "Print"],
Cell[182943, 4459, 228, 5, 28, "Print"],
Cell[183174, 4466, 227, 6, 28, "Print"],
Cell[183404, 4474, 231, 5, 28, "Print"],
Cell[183638, 4481, 231, 6, 28, "Print"],
Cell[183872, 4489, 231, 5, 28, "Print"]
}, Open  ]],
Cell[184118, 4497, 690, 13, 67, "Message"],
Cell[CellGroupData[{
Cell[184833, 4514, 230, 6, 28, "Print"],
Cell[185066, 4522, 232, 5, 28, "Print"],
Cell[185301, 4529, 233, 6, 28, "Print"],
Cell[185537, 4537, 232, 5, 28, "Print"],
Cell[185772, 4544, 228, 6, 28, "Print"],
Cell[186003, 4552, 233, 5, 28, "Print"]
}, Open  ]],
Cell[186251, 4560, 690, 13, 67, "Message"],
Cell[186944, 4575, 534, 11, 26, "Message"],
Cell[CellGroupData[{
Cell[187503, 4590, 215, 5, 28, "Print"],
Cell[187721, 4597, 219, 5, 28, "Print"],
Cell[187943, 4604, 215, 5, 28, "Print"],
Cell[188161, 4611, 217, 5, 28, "Print"],
Cell[188381, 4618, 231, 6, 28, "Print"],
Cell[188615, 4626, 234, 5, 28, "Print"],
Cell[188852, 4633, 232, 6, 28, "Print"],
Cell[189087, 4641, 232, 5, 28, "Print"],
Cell[189322, 4648, 232, 6, 28, "Print"],
Cell[189557, 4656, 230, 5, 28, "Print"],
Cell[189790, 4663, 231, 6, 28, "Print"],
Cell[190024, 4671, 232, 5, 28, "Print"]
}, Open  ]],
Cell[190271, 4679, 5557, 124, 359, "Output"]
}, Open  ]],
Cell[195843, 4806, 15313, 321, 1808, "Input"],
Cell[CellGroupData[{
Cell[211181, 5131, 224, 4, 36, "Input"],
Cell[211408, 5137, 14439, 316, 911, "Output"]
}, Open  ]],
Cell[225862, 5456, 839, 24, 36, "Input"],
Cell[CellGroupData[{
Cell[226726, 5484, 381, 9, 36, "Input"],
Cell[227110, 5495, 2323, 43, 280, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[229482, 5544, 686, 16, 94, "Section"],
Cell[230171, 5562, 527, 13, 129, "Input"],
Cell[CellGroupData[{
Cell[230723, 5579, 255, 6, 36, "Input"],
Cell[230981, 5587, 493, 7, 36, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[231511, 5599, 3291, 75, 247, "Input"],
Cell[CellGroupData[{
Cell[234827, 5678, 227, 6, 28, "Print"],
Cell[235057, 5686, 214, 5, 28, "Print"],
Cell[235274, 5693, 228, 6, 28, "Print"],
Cell[235505, 5701, 215, 5, 28, "Print"],
Cell[235723, 5708, 229, 6, 28, "Print"],
Cell[235955, 5716, 214, 5, 28, "Print"],
Cell[236172, 5723, 228, 6, 28, "Print"],
Cell[236403, 5731, 217, 5, 28, "Print"],
Cell[236623, 5738, 229, 6, 28, "Print"],
Cell[236855, 5746, 216, 5, 28, "Print"],
Cell[237074, 5753, 226, 6, 28, "Print"],
Cell[237303, 5761, 215, 5, 28, "Print"],
Cell[237521, 5768, 229, 6, 28, "Print"],
Cell[237753, 5776, 218, 5, 28, "Print"],
Cell[237974, 5783, 228, 6, 28, "Print"],
Cell[238205, 5791, 217, 5, 28, "Print"],
Cell[238425, 5798, 227, 6, 28, "Print"],
Cell[238655, 5806, 214, 5, 28, "Print"]
}, Open  ]]
}, Open  ]],
Cell[238896, 5815, 573, 13, 129, "Input"],
Cell[CellGroupData[{
Cell[239494, 5832, 255, 6, 36, "Input"],
Cell[239752, 5840, 519, 8, 36, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[240308, 5853, 3291, 75, 247, "Input"],
Cell[CellGroupData[{
Cell[243624, 5932, 228, 6, 35, "Print"],
Cell[243855, 5940, 212, 5, 35, "Print"],
Cell[244070, 5947, 230, 6, 35, "Print"],
Cell[244303, 5955, 215, 5, 35, "Print"],
Cell[244521, 5962, 227, 6, 35, "Print"],
Cell[244751, 5970, 210, 5, 35, "Print"],
Cell[244964, 5977, 230, 6, 35, "Print"],
Cell[245197, 5985, 215, 5, 35, "Print"],
Cell[245415, 5992, 226, 6, 35, "Print"],
Cell[245644, 6000, 214, 5, 35, "Print"],
Cell[245861, 6007, 229, 6, 35, "Print"],
Cell[246093, 6015, 215, 5, 35, "Print"],
Cell[246311, 6022, 229, 6, 35, "Print"],
Cell[246543, 6030, 214, 5, 35, "Print"],
Cell[246760, 6037, 232, 6, 35, "Print"],
Cell[246995, 6045, 216, 5, 35, "Print"],
Cell[247214, 6052, 229, 6, 35, "Print"],
Cell[247446, 6060, 215, 5, 35, "Print"]
}, Open  ]],
Cell[247676, 6068, 1567, 40, 103, "Output"]
}, Open  ]],
Cell[249258, 6111, 624, 14, 161, "Input"],
Cell[CellGroupData[{
Cell[249907, 6129, 255, 6, 45, "Input"],
Cell[250165, 6137, 543, 8, 45, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[250745, 6150, 3291, 75, 308, "Input"],
Cell[CellGroupData[{
Cell[254061, 6229, 229, 6, 35, "Print"],
Cell[254293, 6237, 215, 5, 35, "Print"],
Cell[254511, 6244, 232, 6, 35, "Print"],
Cell[254746, 6252, 215, 5, 35, "Print"],
Cell[254964, 6259, 229, 6, 35, "Print"],
Cell[255196, 6267, 214, 5, 35, "Print"],
Cell[255413, 6274, 229, 6, 35, "Print"],
Cell[255645, 6282, 215, 5, 35, "Print"],
Cell[255863, 6289, 233, 6, 35, "Print"],
Cell[256099, 6297, 214, 5, 35, "Print"],
Cell[256316, 6304, 231, 6, 35, "Print"],
Cell[256550, 6312, 214, 5, 35, "Print"],
Cell[256767, 6319, 233, 6, 35, "Print"],
Cell[257003, 6327, 215, 5, 35, "Print"],
Cell[257221, 6334, 233, 6, 35, "Print"],
Cell[257457, 6342, 215, 5, 35, "Print"],
Cell[257675, 6349, 214, 5, 35, "Print"],
Cell[257892, 6356, 202, 5, 35, "Print"]
}, Open  ]],
Cell[258109, 6364, 1555, 39, 132, "Output"]
}, Open  ]],
Cell[259679, 6406, 660, 15, 161, "Input"],
Cell[CellGroupData[{
Cell[260364, 6425, 255, 6, 45, "Input"],
Cell[260622, 6433, 567, 8, 45, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[261226, 6446, 3291, 75, 308, "Input"],
Cell[CellGroupData[{
Cell[264542, 6525, 213, 5, 35, "Print"],
Cell[264758, 6532, 202, 5, 35, "Print"],
Cell[264963, 6539, 214, 5, 35, "Print"],
Cell[265180, 6546, 202, 5, 35, "Print"],
Cell[265385, 6553, 233, 6, 35, "Print"],
Cell[265621, 6561, 219, 5, 35, "Print"],
Cell[265843, 6568, 232, 6, 35, "Print"],
Cell[266078, 6576, 217, 5, 35, "Print"],
Cell[266298, 6583, 234, 6, 35, "Print"],
Cell[266535, 6591, 216, 5, 35, "Print"],
Cell[266754, 6598, 231, 6, 35, "Print"],
Cell[266988, 6606, 213, 5, 35, "Print"],
Cell[267204, 6613, 234, 6, 35, "Print"],
Cell[267441, 6621, 213, 5, 35, "Print"],
Cell[267657, 6628, 234, 6, 35, "Print"],
Cell[267894, 6636, 218, 5, 35, "Print"],
Cell[268115, 6643, 232, 6, 35, "Print"],
Cell[268350, 6651, 216, 5, 35, "Print"]
}, Open  ]],
Cell[268581, 6659, 1550, 40, 161, "Output"]
}, Open  ]],
Cell[270146, 6702, 527, 13, 161, "Input"],
Cell[CellGroupData[{
Cell[270698, 6719, 255, 6, 45, "Input"],
Cell[270956, 6727, 471, 7, 45, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[271464, 6739, 3221, 74, 308, "Input"],
Cell[CellGroupData[{
Cell[274710, 6817, 226, 6, 35, "Print"],
Cell[274939, 6825, 214, 5, 35, "Print"],
Cell[275156, 6832, 228, 6, 35, "Print"],
Cell[275387, 6840, 216, 5, 35, "Print"],
Cell[275606, 6847, 228, 6, 35, "Print"],
Cell[275837, 6855, 215, 5, 35, "Print"],
Cell[276055, 6862, 227, 6, 35, "Print"],
Cell[276285, 6870, 212, 5, 35, "Print"],
Cell[276500, 6877, 227, 6, 35, "Print"],
Cell[276730, 6885, 216, 5, 35, "Print"],
Cell[276949, 6892, 228, 6, 35, "Print"],
Cell[277180, 6900, 215, 5, 35, "Print"],
Cell[277398, 6907, 227, 6, 35, "Print"],
Cell[277628, 6915, 214, 5, 35, "Print"],
Cell[277845, 6922, 228, 6, 35, "Print"],
Cell[278076, 6930, 215, 5, 35, "Print"],
Cell[278294, 6937, 226, 6, 35, "Print"],
Cell[278523, 6945, 214, 5, 35, "Print"],
Cell[278740, 6952, 227, 6, 35, "Print"],
Cell[278970, 6960, 216, 5, 35, "Print"],
Cell[279189, 6967, 229, 6, 35, "Print"],
Cell[279421, 6975, 214, 5, 35, "Print"],
Cell[279638, 6982, 212, 5, 35, "Print"],
Cell[279853, 6989, 199, 5, 35, "Print"],
Cell[280055, 6996, 209, 5, 35, "Print"],
Cell[280267, 7003, 201, 5, 35, "Print"],
Cell[280471, 7010, 212, 5, 35, "Print"],
Cell[280686, 7017, 199, 5, 35, "Print"],
Cell[280888, 7024, 227, 6, 35, "Print"],
Cell[281118, 7032, 215, 5, 35, "Print"],
Cell[281336, 7039, 229, 6, 35, "Print"],
Cell[281568, 7047, 215, 5, 35, "Print"],
Cell[281786, 7054, 227, 6, 35, "Print"],
Cell[282016, 7062, 214, 5, 35, "Print"],
Cell[282233, 7069, 230, 6, 35, "Print"],
Cell[282466, 7077, 215, 5, 35, "Print"],
Cell[282684, 7084, 228, 6, 35, "Print"],
Cell[282915, 7092, 215, 5, 35, "Print"],
Cell[283133, 7099, 227, 6, 35, "Print"],
Cell[283363, 7107, 217, 5, 35, "Print"],
Cell[283583, 7114, 228, 6, 35, "Print"],
Cell[283814, 7122, 216, 5, 35, "Print"],
Cell[284033, 7129, 230, 6, 35, "Print"],
Cell[284266, 7137, 215, 5, 35, "Print"],
Cell[284484, 7144, 232, 6, 35, "Print"],
Cell[284719, 7152, 216, 5, 35, "Print"],
Cell[284938, 7159, 244, 5, 35, "Print"],
Cell[285185, 7166, 233, 5, 35, "Print"],
Cell[285421, 7173, 241, 5, 35, "Print"],
Cell[285665, 7180, 234, 5, 35, "Print"]
}, Open  ]],
Cell[285914, 7188, 4204, 104, 276, "Output"]
}, Open  ]],
Cell[290133, 7295, 581, 13, 161, "Input"],
Cell[CellGroupData[{
Cell[290739, 7312, 255, 6, 45, "Input"],
Cell[290997, 7320, 494, 7, 45, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[291528, 7332, 3268, 74, 308, "Input"],
Cell[CellGroupData[{
Cell[294821, 7410, 232, 6, 35, "Print"],
Cell[295056, 7418, 217, 5, 35, "Print"],
Cell[295276, 7425, 231, 6, 35, "Print"],
Cell[295510, 7433, 217, 5, 35, "Print"],
Cell[295730, 7440, 234, 6, 35, "Print"],
Cell[295967, 7448, 216, 5, 35, "Print"],
Cell[296186, 7455, 235, 6, 35, "Print"],
Cell[296424, 7463, 215, 5, 35, "Print"],
Cell[296642, 7470, 231, 6, 35, "Print"],
Cell[296876, 7478, 216, 5, 35, "Print"],
Cell[297095, 7485, 232, 6, 35, "Print"],
Cell[297330, 7493, 216, 5, 35, "Print"],
Cell[297549, 7500, 233, 6, 35, "Print"],
Cell[297785, 7508, 217, 5, 35, "Print"],
Cell[298005, 7515, 233, 6, 35, "Print"],
Cell[298241, 7523, 219, 5, 35, "Print"],
Cell[298463, 7530, 229, 6, 38, "Print"],
Cell[298695, 7538, 221, 5, 35, "Print"],
Cell[298919, 7545, 233, 6, 38, "Print"],
Cell[299155, 7553, 216, 5, 35, "Print"]
}, Open  ]],
Cell[299386, 7561, 1752, 44, 161, "Output"]
}, Open  ]],
Cell[301153, 7608, 10329, 244, 1713, "Input"],
Cell[311485, 7854, 220, 5, 45, "Input"],
Cell[311708, 7861, 839, 24, 45, "Input"],
Cell[CellGroupData[{
Cell[312572, 7889, 381, 9, 45, "Input"],
Cell[312956, 7900, 2196, 41, 377, "Output"]
}, Open  ]],
Cell[315167, 7944, 790, 23, 45, "Input"],
Cell[CellGroupData[{
Cell[315982, 7971, 566, 13, 45, "Input"],
Cell[316551, 7986, 1397, 31, 588, "Output"]
}, Open  ]],
Cell[317963, 8020, 165, 3, 43, "Text"],
Cell[318131, 8025, 2856, 55, 147, "Input"],
Cell[CellGroupData[{
Cell[321012, 8084, 150, 3, 45, "Input"],
Cell[321165, 8089, 3573, 66, 405, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[324775, 8160, 318, 6, 58, "Subsection"],
Cell[325096, 8168, 615, 16, 1035, "Input"],
Cell[CellGroupData[{
Cell[325736, 8188, 240, 5, 210, "Input"],
Cell[325979, 8195, 235, 4, 210, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[326251, 8204, 2945, 70, 1331, "Input"],
Cell[CellGroupData[{
Cell[329221, 8278, 291, 7, 796, "Print"],
Cell[329515, 8287, 187, 5, 746, "Print"],
Cell[329705, 8294, 292, 7, 796, "Print"],
Cell[330000, 8303, 185, 5, 746, "Print"],
Cell[330188, 8310, 292, 7, 796, "Print"],
Cell[330483, 8319, 187, 5, 746, "Print"],
Cell[330673, 8326, 291, 7, 796, "Print"],
Cell[330967, 8335, 185, 5, 746, "Print"],
Cell[331155, 8342, 291, 7, 796, "Print"],
Cell[331449, 8351, 186, 5, 746, "Print"],
Cell[331638, 8358, 294, 7, 796, "Print"],
Cell[331935, 8367, 184, 5, 746, "Print"],
Cell[332122, 8374, 292, 7, 796, "Print"],
Cell[332417, 8383, 186, 5, 746, "Print"],
Cell[332606, 8390, 292, 7, 796, "Print"],
Cell[332901, 8399, 185, 5, 746, "Print"],
Cell[333089, 8406, 291, 7, 796, "Print"],
Cell[333383, 8415, 185, 5, 746, "Print"],
Cell[333571, 8422, 292, 7, 796, "Print"],
Cell[333866, 8431, 186, 5, 746, "Print"]
}, Open  ]],
Cell[334067, 8439, 1444, 43, 3103, "Output"]
}, Closed]],
Cell[335526, 8485, 684, 18, 988, "Input"],
Cell[CellGroupData[{
Cell[336235, 8507, 240, 5, 210, "Input"],
Cell[336478, 8514, 256, 4, 210, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[336771, 8523, 2945, 70, 1331, "Input"],
Cell[CellGroupData[{
Cell[339741, 8597, 292, 7, 796, "Print"],
Cell[340036, 8606, 186, 5, 746, "Print"],
Cell[340225, 8613, 294, 7, 796, "Print"],
Cell[340522, 8622, 186, 5, 746, "Print"],
Cell[340711, 8629, 275, 6, 796, "Print"],
Cell[340989, 8637, 168, 4, 746, "Print"],
Cell[341160, 8643, 273, 6, 796, "Print"],
Cell[341436, 8651, 168, 4, 746, "Print"],
Cell[341607, 8657, 275, 6, 796, "Print"],
Cell[341885, 8665, 168, 4, 746, "Print"],
Cell[342056, 8671, 293, 7, 796, "Print"],
Cell[342352, 8680, 186, 5, 746, "Print"],
Cell[342541, 8687, 323, 7, 796, "Print"],
Cell[342867, 8696, 187, 5, 746, "Print"],
Cell[343057, 8703, 322, 7, 796, "Print"],
Cell[343382, 8712, 187, 5, 746, "Print"],
Cell[343572, 8719, 322, 7, 796, "Print"],
Cell[343897, 8728, 185, 5, 746, "Print"],
Cell[344085, 8735, 324, 7, 796, "Print"],
Cell[344412, 8744, 187, 5, 746, "Print"]
}, Open  ]],
Cell[344614, 8752, 1401, 43, 3103, "Output"]
}, Closed]],
Cell[346030, 8798, 764, 19, 988, "Input"],
Cell[CellGroupData[{
Cell[346819, 8821, 240, 5, 210, "Input"],
Cell[347062, 8828, 278, 4, 210, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[347377, 8837, 2945, 70, 1331, "Input"],
Cell[CellGroupData[{
Cell[350347, 8911, 324, 7, 796, "Print"],
Cell[350674, 8920, 187, 5, 746, "Print"],
Cell[350864, 8927, 323, 7, 796, "Print"],
Cell[351190, 8936, 186, 5, 746, "Print"],
Cell[351379, 8943, 324, 7, 796, "Print"],
Cell[351706, 8952, 188, 5, 746, "Print"],
Cell[351897, 8959, 323, 7, 796, "Print"],
Cell[352223, 8968, 188, 5, 746, "Print"],
Cell[352414, 8975, 328, 7, 796, "Print"],
Cell[352745, 8984, 189, 5, 746, "Print"],
Cell[352937, 8991, 339, 6, 796, "Print"],
Cell[353279, 8999, 205, 5, 746, "Print"],
Cell[353487, 9006, 336, 6, 796, "Print"],
Cell[353826, 9014, 204, 5, 746, "Print"],
Cell[354033, 9021, 337, 6, 796, "Print"],
Cell[354373, 9029, 201, 5, 746, "Print"],
Cell[354577, 9036, 335, 6, 796, "Print"],
Cell[354915, 9044, 203, 5, 746, "Print"],
Cell[355121, 9051, 335, 6, 796, "Print"],
Cell[355459, 9059, 203, 5, 746, "Print"]
}, Open  ]],
Cell[355677, 9067, 1540, 43, 3103, "Output"]
}, Closed]],
Cell[357232, 9113, 816, 20, 988, "Input"],
Cell[CellGroupData[{
Cell[358073, 9137, 240, 5, 210, "Input"],
Cell[358316, 9144, 304, 5, 210, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[358657, 9154, 2996, 71, 1331, "Input"],
Cell[CellGroupData[{
Cell[361678, 9229, 328, 7, 796, "Print"],
Cell[362009, 9238, 189, 5, 746, "Print"],
Cell[362201, 9245, 327, 7, 796, "Print"],
Cell[362531, 9254, 188, 5, 746, "Print"],
Cell[362722, 9261, 328, 7, 796, "Print"],
Cell[363053, 9270, 188, 5, 746, "Print"],
Cell[363244, 9277, 329, 7, 796, "Print"],
Cell[363576, 9286, 190, 5, 746, "Print"],
Cell[363769, 9293, 327, 7, 796, "Print"],
Cell[364099, 9302, 189, 5, 746, "Print"],
Cell[364291, 9309, 328, 7, 796, "Print"],
Cell[364622, 9318, 189, 5, 746, "Print"],
Cell[364814, 9325, 327, 7, 796, "Print"],
Cell[365144, 9334, 189, 5, 746, "Print"],
Cell[365336, 9341, 330, 7, 796, "Print"],
Cell[365669, 9350, 189, 5, 746, "Print"],
Cell[365861, 9357, 325, 7, 796, "Print"],
Cell[366189, 9366, 191, 5, 746, "Print"],
Cell[366383, 9373, 328, 7, 796, "Print"],
Cell[366714, 9382, 188, 5, 746, "Print"]
}, Open  ]],
Cell[366917, 9390, 1476, 43, 3103, "Output"]
}, Closed]],
Cell[368408, 9436, 615, 16, 988, "Input"],
Cell[CellGroupData[{
Cell[369048, 9456, 240, 5, 210, "Input"],
Cell[369291, 9463, 209, 3, 210, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[369537, 9471, 2899, 70, 1331, "Input"],
Cell[CellGroupData[{
Cell[372461, 9545, 291, 7, 796, "Print"],
Cell[372755, 9554, 187, 5, 746, "Print"],
Cell[372945, 9561, 273, 6, 796, "Print"],
Cell[373221, 9569, 186, 5, 746, "Print"],
Cell[373410, 9576, 293, 7, 796, "Print"],
Cell[373706, 9585, 184, 5, 746, "Print"],
Cell[373893, 9592, 272, 6, 796, "Print"],
Cell[374168, 9600, 185, 5, 746, "Print"],
Cell[374356, 9607, 292, 7, 796, "Print"],
Cell[374651, 9616, 187, 5, 746, "Print"],
Cell[374841, 9623, 275, 6, 796, "Print"],
Cell[375119, 9631, 186, 5, 746, "Print"],
Cell[375308, 9638, 292, 7, 796, "Print"],
Cell[375603, 9647, 187, 5, 746, "Print"],
Cell[375793, 9654, 274, 6, 796, "Print"],
Cell[376070, 9662, 187, 5, 746, "Print"],
Cell[376260, 9669, 294, 7, 796, "Print"],
Cell[376557, 9678, 186, 5, 746, "Print"],
Cell[376746, 9685, 274, 6, 796, "Print"],
Cell[377023, 9693, 185, 5, 746, "Print"],
Cell[377211, 9700, 295, 7, 796, "Print"],
Cell[377509, 9709, 186, 5, 746, "Print"],
Cell[377698, 9716, 275, 6, 796, "Print"],
Cell[377976, 9724, 187, 5, 746, "Print"],
Cell[378166, 9731, 293, 7, 796, "Print"],
Cell[378462, 9740, 187, 5, 746, "Print"],
Cell[378652, 9747, 308, 7, 796, "Print"],
Cell[378963, 9756, 187, 5, 746, "Print"],
Cell[379153, 9763, 308, 7, 796, "Print"],
Cell[379464, 9772, 187, 5, 746, "Print"],
Cell[379654, 9779, 308, 7, 796, "Print"],
Cell[379965, 9788, 186, 5, 746, "Print"],
Cell[380154, 9795, 308, 7, 796, "Print"],
Cell[380465, 9804, 187, 5, 746, "Print"],
Cell[380655, 9811, 306, 7, 796, "Print"],
Cell[380964, 9820, 187, 5, 746, "Print"],
Cell[381154, 9827, 307, 7, 796, "Print"],
Cell[381464, 9836, 186, 5, 746, "Print"],
Cell[381653, 9843, 299, 6, 796, "Print"],
Cell[381955, 9851, 186, 5, 746, "Print"],
Cell[382144, 9858, 306, 7, 796, "Print"],
Cell[382453, 9867, 186, 5, 746, "Print"],
Cell[382642, 9874, 307, 7, 796, "Print"],
Cell[382952, 9883, 186, 5, 746, "Print"],
Cell[383141, 9890, 307, 7, 796, "Print"],
Cell[383451, 9899, 186, 5, 746, "Print"],
Cell[383640, 9906, 300, 6, 796, "Print"],
Cell[383943, 9914, 186, 5, 746, "Print"],
Cell[384132, 9921, 306, 7, 796, "Print"],
Cell[384441, 9930, 186, 5, 746, "Print"],
Cell[384630, 9937, 307, 7, 796, "Print"],
Cell[384940, 9946, 186, 5, 746, "Print"],
Cell[385129, 9953, 307, 7, 796, "Print"],
Cell[385439, 9962, 185, 5, 746, "Print"],
Cell[385627, 9969, 307, 7, 796, "Print"],
Cell[385937, 9978, 186, 5, 746, "Print"],
Cell[386126, 9985, 306, 7, 796, "Print"],
Cell[386435, 9994, 185, 5, 746, "Print"],
Cell[386623, 10001, 307, 7, 796, "Print"],
Cell[386933, 10010, 185, 5, 746, "Print"]
}, Open  ]],
Cell[387133, 10018, 4150, 123, 7352, "Output"]
}, Closed]],
Cell[391298, 10144, 702, 19, 988, "Input"],
Cell[CellGroupData[{
Cell[392025, 10167, 240, 5, 210, "Input"],
Cell[392268, 10174, 234, 4, 210, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[392539, 10183, 2899, 70, 1331, "Input"],
Cell[CellGroupData[{
Cell[395463, 10257, 307, 7, 796, "Print"],
Cell[395773, 10266, 185, 5, 746, "Print"],
Cell[395961, 10273, 308, 7, 796, "Print"],
Cell[396272, 10282, 185, 5, 746, "Print"],
Cell[396460, 10289, 307, 7, 796, "Print"],
Cell[396770, 10298, 186, 5, 746, "Print"],
Cell[396959, 10305, 307, 7, 796, "Print"],
Cell[397269, 10314, 186, 5, 746, "Print"],
Cell[397458, 10321, 308, 7, 796, "Print"],
Cell[397769, 10330, 186, 5, 746, "Print"],
Cell[397958, 10337, 307, 7, 796, "Print"],
Cell[398268, 10346, 187, 5, 746, "Print"],
Cell[398458, 10353, 309, 7, 796, "Print"],
Cell[398770, 10362, 186, 5, 746, "Print"],
Cell[398959, 10369, 308, 7, 796, "Print"],
Cell[399270, 10378, 187, 5, 746, "Print"],
Cell[399460, 10385, 308, 7, 796, "Print"],
Cell[399771, 10394, 185, 5, 746, "Print"],
Cell[399959, 10401, 308, 7, 796, "Print"],
Cell[400270, 10410, 186, 5, 746, "Print"],
Cell[400459, 10417, 308, 7, 796, "Print"],
Cell[400770, 10426, 187, 5, 746, "Print"],
Cell[400960, 10433, 310, 7, 796, "Print"],
Cell[401273, 10442, 187, 5, 746, "Print"],
Cell[401463, 10449, 308, 7, 796, "Print"],
Cell[401774, 10458, 187, 5, 746, "Print"],
Cell[401964, 10465, 309, 7, 796, "Print"],
Cell[402276, 10474, 187, 5, 746, "Print"],
Cell[402466, 10481, 309, 7, 796, "Print"],
Cell[402778, 10490, 187, 5, 746, "Print"],
Cell[402968, 10497, 309, 7, 796, "Print"],
Cell[403280, 10506, 187, 5, 746, "Print"],
Cell[403470, 10513, 307, 7, 796, "Print"],
Cell[403780, 10522, 184, 5, 746, "Print"],
Cell[403967, 10529, 307, 7, 796, "Print"],
Cell[404277, 10538, 186, 5, 746, "Print"],
Cell[404466, 10545, 307, 7, 796, "Print"],
Cell[404776, 10554, 186, 5, 746, "Print"],
Cell[404965, 10561, 308, 7, 796, "Print"],
Cell[405276, 10570, 186, 5, 746, "Print"],
Cell[405465, 10577, 307, 7, 796, "Print"],
Cell[405775, 10586, 185, 5, 746, "Print"],
Cell[405963, 10593, 309, 7, 796, "Print"],
Cell[406275, 10602, 186, 5, 746, "Print"],
Cell[406464, 10609, 309, 7, 796, "Print"],
Cell[406776, 10618, 187, 5, 746, "Print"],
Cell[406966, 10625, 309, 7, 796, "Print"],
Cell[407278, 10634, 187, 5, 746, "Print"],
Cell[407468, 10641, 309, 7, 796, "Print"],
Cell[407780, 10650, 185, 5, 746, "Print"],
Cell[407968, 10657, 311, 7, 796, "Print"],
Cell[408282, 10666, 187, 5, 746, "Print"],
Cell[408472, 10673, 310, 7, 796, "Print"],
Cell[408785, 10682, 185, 5, 746, "Print"],
Cell[408973, 10689, 311, 7, 796, "Print"],
Cell[409287, 10698, 187, 5, 746, "Print"],
Cell[409477, 10705, 310, 7, 796, "Print"],
Cell[409790, 10714, 186, 5, 746, "Print"],
Cell[409979, 10721, 311, 7, 796, "Print"],
Cell[410293, 10730, 187, 5, 746, "Print"]
}, Open  ]],
Cell[410495, 10738, 4151, 123, 7352, "Output"]
}, Closed]],
Cell[414661, 10864, 751, 19, 988, "Input"],
Cell[CellGroupData[{
Cell[415437, 10887, 240, 5, 210, "Input"],
Cell[415680, 10894, 257, 4, 210, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[415974, 10903, 2920, 70, 1331, "Input"],
Cell[CellGroupData[{
Cell[418919, 10977, 310, 7, 796, "Print"],
Cell[419232, 10986, 187, 5, 746, "Print"],
Cell[419422, 10993, 310, 7, 796, "Print"],
Cell[419735, 11002, 187, 5, 746, "Print"],
Cell[419925, 11009, 310, 7, 796, "Print"],
Cell[420238, 11018, 185, 5, 746, "Print"],
Cell[420426, 11025, 310, 7, 796, "Print"],
Cell[420739, 11034, 187, 5, 746, "Print"],
Cell[420929, 11041, 310, 7, 796, "Print"],
Cell[421242, 11050, 187, 5, 746, "Print"]
}, Open  ]],
Cell[421444, 11058, 773, 23, 1678, "Output"]
}, Closed]],
Cell[422232, 11084, 799, 20, 988, "Input"],
Cell[CellGroupData[{
Cell[423056, 11108, 240, 5, 210, "Input"],
Cell[423299, 11115, 306, 5, 210, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[423642, 11125, 2942, 70, 1331, "Input"],
Cell[CellGroupData[{
Cell[426609, 11199, 310, 7, 796, "Print"],
Cell[426922, 11208, 187, 5, 746, "Print"],
Cell[427112, 11215, 307, 7, 796, "Print"],
Cell[427422, 11224, 186, 5, 746, "Print"],
Cell[427611, 11231, 310, 7, 796, "Print"],
Cell[427924, 11240, 185, 5, 746, "Print"],
Cell[428112, 11247, 309, 7, 796, "Print"],
Cell[428424, 11256, 186, 5, 746, "Print"],
Cell[428613, 11263, 310, 7, 796, "Print"],
Cell[428926, 11272, 187, 5, 746, "Print"]
}, Open  ]],
Cell[429128, 11280, 772, 23, 1678, "Output"]
}, Closed]],
Cell[429915, 11306, 17395, 472, 15110, "Input"],
Cell[447313, 11780, 996, 27, 487, "Input"],
Cell[CellGroupData[{
Cell[448334, 11811, 596, 13, 340, "Input"],
Cell[448933, 11826, 2993, 56, 1926, "Output"]
}, Open  ]],
Cell[451941, 11885, 273, 9, 27, "Text"],
Cell[452217, 11896, 4851, 106, 1172, "Input"],
Cell[457071, 12004, 939, 23, 1050, "Input"],
Cell[CellGroupData[{
Cell[458035, 12031, 316, 7, 210, "Input"],
Cell[458354, 12040, 374, 6, 210, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[458765, 12051, 3093, 72, 1331, "Input"],
Cell[CellGroupData[{
Cell[461883, 12127, 347, 7, 796, "Print"],
Cell[462233, 12136, 211, 5, 796, "Print"],
Cell[462447, 12143, 327, 6, 796, "Print"],
Cell[462777, 12151, 195, 5, 796, "Print"],
Cell[462975, 12158, 344, 7, 796, "Print"],
Cell[463322, 12167, 210, 5, 796, "Print"]
}, Open  ]],
Cell[463547, 12175, 558, 15, 1722, "Output"]
}, Closed]],
Cell[464120, 12193, 939, 23, 1000, "Input"],
Cell[CellGroupData[{
Cell[465084, 12220, 316, 7, 210, "Input"],
Cell[465403, 12229, 348, 5, 210, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[465788, 12239, 3046, 72, 1331, "Input"],
Cell[CellGroupData[{
Cell[468859, 12315, 346, 7, 796, "Print"],
Cell[469208, 12324, 211, 5, 796, "Print"],
Cell[469422, 12331, 345, 7, 796, "Print"],
Cell[469770, 12340, 209, 5, 796, "Print"]
}, Open  ]],
Cell[469994, 12348, 413, 11, 995, "Output"]
}, Closed]],
Cell[470422, 12362, 986, 24, 988, "Input"],
Cell[CellGroupData[{
Cell[471433, 12390, 316, 7, 566, "Input"],
Cell[471752, 12399, 375, 6, 531, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[472164, 12410, 3068, 72, 3775, "Input"],
Cell[CellGroupData[{
Cell[475257, 12486, 345, 7, 796, "Print"],
Cell[475605, 12495, 208, 5, 796, "Print"],
Cell[475816, 12502, 329, 7, 796, "Print"],
Cell[476148, 12511, 210, 5, 796, "Print"],
Cell[476361, 12518, 327, 6, 796, "Print"],
Cell[476691, 12526, 194, 5, 796, "Print"],
Cell[476888, 12533, 311, 6, 796, "Print"],
Cell[477202, 12541, 193, 5, 796, "Print"]
}, Open  ]],
Cell[477410, 12549, 697, 19, 1722, "Output"]
}, Closed]],
Cell[478122, 12571, 17736, 479, 15110, "Input"],
Cell[495861, 13052, 1064, 28, 487, "Input"],
Cell[CellGroupData[{
Cell[496950, 13084, 650, 14, 340, "Input"],
Cell[497603, 13100, 3080, 58, 1926, "Output"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[500744, 13165, 748, 17, 56, "Section"],
Cell[501495, 13184, 1815, 52, 79, "Input"],
Cell[503313, 13238, 995, 30, 129, "Input"],
Cell[504311, 13270, 312, 8, 60, "Input"],
Cell[504626, 13280, 781, 20, 64, "Input"],
Cell[505410, 13302, 210, 6, 39, "Input"],
Cell[505623, 13310, 3651, 55, 36, "Input"],
Cell[509277, 13367, 669, 16, 60, "Input"],
Cell[CellGroupData[{
Cell[509971, 13387, 460, 11, 60, "Input"],
Cell[510434, 13400, 587, 11, 26, "Message"],
Cell[511024, 13413, 1856, 44, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[512917, 13462, 453, 9, 36, "Input"],
Cell[513373, 13473, 2203, 39, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[515613, 13517, 708, 10, 47, "Subsection"],
Cell[516324, 13529, 696, 15, 129, "Input"],
Cell[CellGroupData[{
Cell[517045, 13548, 524, 10, 36, "Input"],
Cell[517572, 13560, 1318, 19, 36, "Output"]
}, Open  ]],
Cell[518905, 13582, 1049, 30, 106, "Input"],
Cell[CellGroupData[{
Cell[519979, 13616, 1809, 48, 106, "Input"],
Cell[521791, 13666, 3927, 70, 303, "Print"],
Cell[525721, 13738, 6787, 119, 392, "Output"],
Cell[532511, 13859, 5875, 104, 493, "Output"],
Cell[538389, 13965, 9456, 163, 452, "Output"]
}, Open  ]],
Cell[547860, 14131, 2519, 70, 201, "Input"],
Cell[550382, 14203, 146, 2, 53, "Text"],
Cell[CellGroupData[{
Cell[550553, 14209, 330, 6, 56, "Input"],
Cell[550886, 14217, 995, 15, 56, "Output"]
}, Open  ]],
Cell[551896, 14235, 873, 20, 56, "Input"],
Cell[552772, 14257, 1330, 27, 56, "Input"],
Cell[554105, 14286, 477, 12, 56, "Input"],
Cell[554585, 14300, 448, 12, 101, "Input"],
Cell[555036, 14314, 2061, 48, 165, "Input"],
Cell[557100, 14364, 1678, 42, 206, "Input"],
Cell[CellGroupData[{
Cell[558803, 14410, 151, 3, 56, "Input"],
Cell[558957, 14415, 185, 3, 56, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[559179, 14423, 619, 18, 56, "Input"],
Cell[559801, 14443, 2233, 48, 165, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[562071, 14496, 643, 18, 56, "Input"],
Cell[562717, 14516, 16, 0, 400, "Output"]
}, Open  ]],
Cell[562748, 14519, 15, 0, 90, "Input"],
Cell[CellGroupData[{
Cell[562788, 14523, 15, 0, 90, "Input"],
Cell[562806, 14525, 16, 0, 400, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[562859, 14530, 15, 0, 90, "Input"],
Cell[562877, 14532, 16, 0, 400, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[562930, 14537, 15, 0, 156, "Input"],
Cell[562948, 14539, 16, 0, 741, "Output"],
Cell[562967, 14541, 16, 0, 751, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[563032, 14547, 20, 0, 110, "Subsection"],
Cell[563055, 14549, 15, 0, 337, "Input"],
Cell[CellGroupData[{
Cell[563095, 14553, 15, 0, 90, "Input"],
Cell[563113, 14555, 16, 0, 90, "Output"]
}, Open  ]],
Cell[563144, 14558, 15, 0, 276, "Input"],
Cell[CellGroupData[{
Cell[563184, 14562, 15, 0, 276, "Input"],
Cell[563202, 14564, 15, 0, 745, "Print"],
Cell[563220, 14566, 16, 0, 772, "Output"],
Cell[563239, 14568, 16, 0, 772, "Output"],
Cell[563258, 14570, 16, 0, 706, "Output"]
}, Open  ]],
Cell[563289, 14573, 15, 0, 337, "Input"],
Cell[563307, 14575, 14, 0, 110, "Text"],
Cell[CellGroupData[{
Cell[563346, 14579, 15, 0, 112, "Input"],
Cell[563364, 14581, 16, 0, 112, "Output"]
}, Open  ]],
Cell[563395, 14584, 15, 0, 112, "Input"],
Cell[563413, 14586, 15, 0, 90, "Input"],
Cell[563431, 14588, 15, 0, 90, "Input"],
Cell[563449, 14590, 15, 0, 165, "Input"],
Cell[563467, 14592, 15, 0, 276, "Input"],
Cell[563485, 14594, 15, 0, 345, "Input"],
Cell[CellGroupData[{
Cell[563525, 14598, 15, 0, 90, "Input"],
Cell[563543, 14600, 16, 0, 90, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[563596, 14605, 15, 0, 90, "Input"],
Cell[563614, 14607, 16, 0, 276, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[563667, 14612, 15, 0, 90, "Input"],
Cell[563685, 14614, 16, 0, 400, "Output"]
}, Open  ]],
Cell[563716, 14617, 15, 0, 112, "Input"],
Cell[CellGroupData[{
Cell[563756, 14621, 15, 0, 90, "Input"],
Cell[563774, 14623, 16, 0, 400, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[563827, 14628, 15, 0, 90, "Input"],
Cell[563845, 14630, 16, 0, 400, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[563898, 14635, 15, 0, 156, "Input"],
Cell[563916, 14637, 16, 0, 741, "Output"],
Cell[563935, 14639, 16, 0, 751, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[563988, 14644, 23, 0, 82, "Subsubsection"],
Cell[CellGroupData[{
Cell[564036, 14648, 15, 0, 210, "Input"],
Cell[564054, 14650, 16, 0, 210, "Output"]
}, Open  ]],
Cell[564085, 14653, 15, 0, 210, "Input"],
Cell[564103, 14655, 15, 0, 210, "Input"],
Cell[CellGroupData[{
Cell[564143, 14659, 15, 0, 210, "Input"],
Cell[564161, 14661, 16, 0, 210, "Output"],
Cell[564180, 14663, 16, 0, 210, "Output"]
}, Open  ]],
Cell[564211, 14666, 15, 0, 210, "Input"],
Cell[CellGroupData[{
Cell[564251, 14670, 15, 0, 210, "Input"],
Cell[564269, 14672, 16, 0, 210, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[564346, 14679, 20, 0, 110, "Subsection"],
Cell[564369, 14681, 15, 0, 337, "Input"],
Cell[CellGroupData[{
Cell[564409, 14685, 15, 0, 90, "Input"],
Cell[564427, 14687, 16, 0, 90, "Output"]
}, Open  ]],
Cell[564458, 14690, 15, 0, 276, "Input"],
Cell[CellGroupData[{
Cell[564498, 14694, 15, 0, 276, "Input"],
Cell[564516, 14696, 15, 0, 745, "Print"],
Cell[564534, 14698, 16, 0, 766, "Output"],
Cell[564553, 14700, 16, 0, 772, "Output"],
Cell[564572, 14702, 16, 0, 712, "Output"]
}, Open  ]],
Cell[564603, 14705, 15, 0, 337, "Input"],
Cell[564621, 14707, 14, 0, 88, "Text"],
Cell[CellGroupData[{
Cell[564660, 14711, 15, 0, 90, "Input"],
Cell[564678, 14713, 16, 0, 90, "Output"]
}, Open  ]],
Cell[564709, 14716, 15, 0, 90, "Input"],
Cell[564727, 14718, 15, 0, 90, "Input"],
Cell[564745, 14720, 15, 0, 90, "Input"],
Cell[564763, 14722, 15, 0, 165, "Input"],
Cell[564781, 14724, 15, 0, 276, "Input"],
Cell[564799, 14726, 15, 0, 345, "Input"],
Cell[CellGroupData[{
Cell[564839, 14730, 15, 0, 90, "Input"],
Cell[564857, 14732, 16, 0, 90, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[564910, 14737, 15, 0, 90, "Input"],
Cell[564928, 14739, 16, 0, 276, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[564981, 14744, 15, 0, 90, "Input"],
Cell[564999, 14746, 16, 0, 400, "Output"]
}, Open  ]],
Cell[565030, 14749, 15, 0, 90, "Input"],
Cell[CellGroupData[{
Cell[565070, 14753, 15, 0, 90, "Input"],
Cell[565088, 14755, 16, 0, 400, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[565141, 14760, 15, 0, 90, "Input"],
Cell[565159, 14762, 16, 0, 400, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[565212, 14767, 15, 0, 156, "Input"],
Cell[565230, 14769, 16, 0, 741, "Output"],
Cell[565249, 14771, 16, 0, 751, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[565302, 14776, 23, 0, 82, "Subsubsection"],
Cell[CellGroupData[{
Cell[565350, 14780, 15, 0, 210, "Input"],
Cell[565368, 14782, 16, 0, 210, "Output"]
}, Open  ]],
Cell[565399, 14785, 15, 0, 1450, "Input"],
Cell[565417, 14787, 15, 0, 1585, "Input"],
Cell[CellGroupData[{
Cell[565457, 14791, 15, 0, 352, "Input"],
Cell[565475, 14793, 16, 0, 1791, "Output"],
Cell[565494, 14795, 16, 0, 1772, "Output"]
}, Open  ]],
Cell[565525, 14798, 15, 0, 210, "Input"],
Cell[CellGroupData[{
Cell[565565, 14802, 15, 0, 210, "Input"],
Cell[565583, 14804, 16, 0, 1772, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[565660, 14811, 20, 0, 110, "Subsection"],
Cell[565683, 14813, 15, 0, 337, "Input"],
Cell[CellGroupData[{
Cell[565723, 14817, 15, 0, 90, "Input"],
Cell[565741, 14819, 16, 0, 90, "Output"]
}, Open  ]],
Cell[565772, 14822, 15, 0, 276, "Input"],
Cell[CellGroupData[{
Cell[565812, 14826, 15, 0, 276, "Input"],
Cell[565830, 14828, 15, 0, 745, "Print"],
Cell[565848, 14830, 16, 0, 772, "Output"],
Cell[565867, 14832, 16, 0, 772, "Output"],
Cell[565886, 14834, 16, 0, 706, "Output"]
}, Open  ]],
Cell[565917, 14837, 15, 0, 337, "Input"],
Cell[565935, 14839, 14, 0, 88, "Text"],
Cell[CellGroupData[{
Cell[565974, 14843, 15, 0, 90, "Input"],
Cell[565992, 14845, 16, 0, 90, "Output"]
}, Open  ]],
Cell[566023, 14848, 15, 0, 90, "Input"],
Cell[566041, 14850, 15, 0, 90, "Input"],
Cell[566059, 14852, 15, 0, 90, "Input"],
Cell[566077, 14854, 15, 0, 165, "Input"],
Cell[566095, 14856, 15, 0, 276, "Input"],
Cell[566113, 14858, 15, 0, 345, "Input"],
Cell[CellGroupData[{
Cell[566153, 14862, 15, 0, 90, "Input"],
Cell[566171, 14864, 16, 0, 90, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[566224, 14869, 15, 0, 90, "Input"],
Cell[566242, 14871, 16, 0, 276, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[566295, 14876, 15, 0, 90, "Input"],
Cell[566313, 14878, 16, 0, 400, "Output"]
}, Open  ]],
Cell[566344, 14881, 15, 0, 90, "Input"],
Cell[CellGroupData[{
Cell[566384, 14885, 15, 0, 90, "Input"],
Cell[566402, 14887, 16, 0, 400, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[566455, 14892, 15, 0, 90, "Input"],
Cell[566473, 14894, 16, 0, 400, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[566526, 14899, 15, 0, 156, "Input"],
Cell[566544, 14901, 16, 0, 741, "Output"],
Cell[566563, 14903, 16, 0, 751, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[566616, 14908, 23, 0, 82, "Subsubsection"],
Cell[CellGroupData[{
Cell[566664, 14912, 15, 0, 210, "Input"],
Cell[566682, 14914, 16, 0, 210, "Output"]
}, Open  ]],
Cell[566713, 14917, 15, 0, 1450, "Input"],
Cell[566731, 14919, 15, 0, 1585, "Input"],
Cell[CellGroupData[{
Cell[566771, 14923, 15, 0, 352, "Input"],
Cell[566789, 14925, 16, 0, 1791, "Output"],
Cell[566808, 14927, 16, 0, 1772, "Output"]
}, Open  ]],
Cell[566839, 14930, 15, 0, 210, "Input"],
Cell[CellGroupData[{
Cell[566879, 14934, 15, 0, 210, "Input"],
Cell[566897, 14936, 16, 0, 1772, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[566974, 14943, 20, 0, 110, "Subsection"],
Cell[566997, 14945, 15, 0, 337, "Input"],
Cell[CellGroupData[{
Cell[567037, 14949, 15, 0, 90, "Input"],
Cell[567055, 14951, 16, 0, 90, "Output"]
}, Open  ]],
Cell[567086, 14954, 15, 0, 276, "Input"],
Cell[CellGroupData[{
Cell[567126, 14958, 15, 0, 276, "Input"],
Cell[567144, 14960, 15, 0, 745, "Print"],
Cell[567162, 14962, 16, 0, 751, "Output"],
Cell[567181, 14964, 16, 0, 727, "Output"],
Cell[567200, 14966, 16, 0, 707, "Output"]
}, Open  ]],
Cell[567231, 14969, 15, 0, 337, "Input"],
Cell[567249, 14971, 14, 0, 88, "Text"],
Cell[CellGroupData[{
Cell[567288, 14975, 15, 0, 90, "Input"],
Cell[567306, 14977, 16, 0, 90, "Output"]
}, Open  ]],
Cell[567337, 14980, 15, 0, 90, "Input"],
Cell[567355, 14982, 15, 0, 90, "Input"],
Cell[567373, 14984, 15, 0, 90, "Input"],
Cell[567391, 14986, 15, 0, 165, "Input"],
Cell[567409, 14988, 15, 0, 276, "Input"],
Cell[567427, 14990, 15, 0, 345, "Input"],
Cell[CellGroupData[{
Cell[567467, 14994, 15, 0, 90, "Input"],
Cell[567485, 14996, 16, 0, 90, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[567538, 15001, 15, 0, 90, "Input"],
Cell[567556, 15003, 16, 0, 215, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[567609, 15008, 15, 0, 90, "Input"],
Cell[567627, 15010, 16, 0, 400, "Output"]
}, Open  ]],
Cell[567658, 15013, 15, 0, 90, "Input"],
Cell[CellGroupData[{
Cell[567698, 15017, 15, 0, 90, "Input"],
Cell[567716, 15019, 16, 0, 400, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[567769, 15024, 15, 0, 90, "Input"],
Cell[567787, 15026, 16, 0, 400, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[567840, 15031, 15, 0, 156, "Input"],
Cell[567858, 15033, 16, 0, 741, "Output"],
Cell[567877, 15035, 16, 0, 746, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[567930, 15040, 23, 0, 82, "Subsubsection"],
Cell[CellGroupData[{
Cell[567978, 15044, 15, 0, 210, "Input"],
Cell[567996, 15046, 16, 0, 210, "Output"]
}, Open  ]],
Cell[568027, 15049, 15, 0, 1450, "Input"],
Cell[568045, 15051, 15, 0, 1585, "Input"],
Cell[CellGroupData[{
Cell[568085, 15055, 15, 0, 352, "Input"],
Cell[568103, 15057, 16, 0, 1791, "Output"],
Cell[568122, 15059, 16, 0, 1772, "Output"]
}, Open  ]],
Cell[568153, 15062, 15, 0, 210, "Input"],
Cell[CellGroupData[{
Cell[568193, 15066, 15, 0, 210, "Input"],
Cell[568211, 15068, 16, 0, 1772, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[568288, 15075, 20, 0, 110, "Subsection"],
Cell[CellGroupData[{
Cell[568333, 15079, 15, 0, 135, "Input"],
Cell[568351, 15081, 16, 0, 1147, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[568404, 15086, 15, 0, 135, "Input"],
Cell[568422, 15088, 16, 0, 1160, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[568487, 15094, 20, 0, 82, "Subsection"],
Cell[CellGroupData[{
Cell[568532, 15098, 15, 0, 415, "Input"],
Cell[568550, 15100, 16, 0, 366, "Output"]
}, Open  ]],
Cell[568581, 15103, 15, 0, 415, "Input"],
Cell[568599, 15105, 15, 0, 210, "Input"],
Cell[568617, 15107, 15, 0, 378, "Input"],
Cell[CellGroupData[{
Cell[568657, 15111, 15, 0, 415, "Input"],
Cell[568675, 15113, 16, 0, 1933, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[568728, 15118, 15, 0, 352, "Input"],
Cell[568746, 15120, 16, 0, 343, "Output"],
Cell[568765, 15122, 16, 0, 596, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[568818, 15127, 15, 0, 210, "Input"],
Cell[568836, 15129, 16, 0, 472, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[568889, 15134, 15, 0, 210, "Input"],
Cell[568907, 15136, 16, 0, 378, "Output"]
}, Open  ]],
Cell[568938, 15139, 15, 0, 210, "Input"],
Cell[568956, 15141, 15, 0, 210, "Input"],
Cell[568974, 15143, 15, 0, 382, "Input"],
Cell[568992, 15145, 15, 0, 626, "Input"],
Cell[CellGroupData[{
Cell[569032, 15149, 15, 0, 210, "Input"],
Cell[569050, 15151, 16, 0, 210, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[569103, 15156, 15, 0, 210, "Input"],
Cell[569121, 15158, 16, 0, 226, "Output"]
}, Open  ]],
Cell[569152, 15161, 15, 0, 782, "Input"],
Cell[CellGroupData[{
Cell[569192, 15165, 15, 0, 210, "Input"],
Cell[569210, 15167, 16, 0, 210, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[569263, 15172, 15, 0, 210, "Input"],
Cell[569281, 15174, 16, 0, 210, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[569346, 15180, 20, 0, 82, "Subsection"],
Cell[569369, 15182, 15, 0, 828, "Input"],
Cell[CellGroupData[{
Cell[569409, 15186, 15, 0, 168, "Input"],
Cell[569427, 15188, 16, 0, 168, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[569480, 15193, 15, 0, 168, "Input"],
Cell[569498, 15195, 16, 0, 168, "Output"]
}, Open  ]],
Cell[569529, 15198, 15, 0, 1160, "Input"],
Cell[569547, 15200, 15, 0, 1268, "Input"],
Cell[CellGroupData[{
Cell[569587, 15204, 15, 0, 282, "Input"],
Cell[569605, 15206, 16, 0, 1433, "Output"],
Cell[569624, 15208, 16, 0, 1418, "Output"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[569701, 15215, 17, 0, 227, "Section"],
Cell[CellGroupData[{
Cell[569743, 15219, 20, 0, 110, "Subsection"],
Cell[569766, 15221, 15, 0, 421, "Input"],
Cell[CellGroupData[{
Cell[569806, 15225, 15, 0, 112, "Input"],
Cell[569824, 15227, 16, 0, 112, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[569877, 15232, 15, 0, 126, "Input"],
Cell[569895, 15234, 16, 0, 112, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[569948, 15239, 15, 0, 126, "Input"],
Cell[569966, 15241, 16, 0, 112, "Output"]
}, Open  ]],
Cell[569997, 15244, 15, 0, 526, "Input"],
Cell[CellGroupData[{
Cell[570037, 15248, 15, 0, 195, "Input"],
Cell[570055, 15250, 16, 0, 926, "Output"],
Cell[570074, 15252, 16, 0, 921, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[570139, 15258, 20, 0, 82, "Subsection"],
Cell[570162, 15260, 15, 0, 421, "Input"],
Cell[CellGroupData[{
Cell[570202, 15264, 15, 0, 112, "Input"],
Cell[570220, 15266, 16, 0, 112, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[570273, 15271, 15, 0, 126, "Input"],
Cell[570291, 15273, 16, 0, 112, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[570344, 15278, 15, 0, 126, "Input"],
Cell[570362, 15280, 16, 0, 112, "Output"]
}, Open  ]],
Cell[570393, 15283, 15, 0, 526, "Input"],
Cell[CellGroupData[{
Cell[570433, 15287, 15, 0, 195, "Input"],
Cell[570451, 15289, 16, 0, 926, "Output"],
Cell[570470, 15291, 16, 0, 921, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[570535, 15297, 20, 0, 82, "Subsection"],
Cell[570558, 15299, 15, 0, 421, "Input"],
Cell[CellGroupData[{
Cell[570598, 15303, 15, 0, 112, "Input"],
Cell[570616, 15305, 16, 0, 112, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[570669, 15310, 15, 0, 126, "Input"],
Cell[570687, 15312, 16, 0, 112, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[570740, 15317, 15, 0, 126, "Input"],
Cell[570758, 15319, 16, 0, 112, "Output"]
}, Open  ]],
Cell[570789, 15322, 15, 0, 526, "Input"],
Cell[CellGroupData[{
Cell[570829, 15326, 15, 0, 195, "Input"],
Cell[570847, 15328, 16, 0, 926, "Output"],
Cell[570866, 15330, 16, 0, 921, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[570931, 15336, 20, 0, 82, "Subsection"],
Cell[570954, 15338, 15, 0, 421, "Input"],
Cell[CellGroupData[{
Cell[570994, 15342, 15, 0, 112, "Input"],
Cell[571012, 15344, 16, 0, 112, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[571065, 15349, 15, 0, 126, "Input"],
Cell[571083, 15351, 16, 0, 112, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[571136, 15356, 15, 0, 126, "Input"],
Cell[571154, 15358, 16, 0, 112, "Output"]
}, Open  ]],
Cell[571185, 15361, 15, 0, 526, "Input"],
Cell[CellGroupData[{
Cell[571225, 15365, 15, 0, 195, "Input"],
Cell[571243, 15367, 16, 0, 926, "Output"],
Cell[571262, 15369, 16, 0, 921, "Output"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[571327, 15375, 20, 0, 82, "Subsection"],
Cell[571350, 15377, 15, 0, 337, "Input"],
Cell[CellGroupData[{
Cell[571390, 15381, 15, 0, 90, "Input"],
Cell[571408, 15383, 16, 0, 90, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[571461, 15388, 15, 0, 101, "Input"],
Cell[571479, 15390, 16, 0, 90, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[571532, 15395, 15, 0, 101, "Input"],
Cell[571550, 15397, 16, 0, 90, "Output"]
}, Open  ]],
Cell[571581, 15400, 15, 0, 421, "Input"],
Cell[CellGroupData[{
Cell[571621, 15404, 15, 0, 156, "Input"],
Cell[571639, 15406, 16, 0, 741, "Output"],
Cell[571658, 15408, 16, 0, 737, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[571723, 15414, 20, 0, 110, "Subsection"],
Cell[CellGroupData[{
Cell[571768, 15418, 15, 0, 90, "Input"],
Cell[571786, 15420, 16, 0, 762, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[571839, 15425, 15, 0, 90, "Input"],
Cell[571857, 15427, 16, 0, 762, "Output"]
}, Open  ]],
Cell[571888, 15430, 15, 0, 156, "Input"],
Cell[CellGroupData[{
Cell[571928, 15434, 15, 0, 156, "Input"],
Cell[571946, 15436, 16, 0, 746, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> moda.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     25341,        854]
NotebookOptionsPosition[     23119,        775]
NotebookOutlinePosition[     23456,        790]
CellTagsIndexPosition[     23413,        787]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"g", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    SuperscriptBox["r", "2"], 
    SuperscriptBox["L", "2"]], "-", 
   FractionBox[
    RowBox[{"\[Epsilon]", " ", 
     SuperscriptBox["L", "2"]}], 
    RowBox[{"2", " ", "r"}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Chi]", "[", "r_", "]"}], ":=", 
  RowBox[{"4", " ", 
   FractionBox[
    SuperscriptBox["\[Psi]2", "2"], 
    SuperscriptBox["r", "5"]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gtx", "[", "r_", "]"}], ":=", 
  RowBox[{
   RowBox[{"g0", " ", 
    SuperscriptBox["r", "2"]}], "+", 
   RowBox[{
    FractionBox["1", "r"], "g1"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ax", "[", "r_", "]"}], ":=", 
  RowBox[{"Ax0", "+", 
   RowBox[{
    FractionBox["1", "r"], "Ax1"}]}]}]}], "Input",
 CellChangeTimes->{{3.5906635137128563`*^9, 3.5906635601129217`*^9}, {
  3.5906636553830547`*^9, 3.5906636893031025`*^9}, {3.590668173900217*^9, 
  3.590668185155651*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.5906638360533075`*^9, 3.59066383769331*^9}, 
   3.590663878318367*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"me", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{
        RowBox[{"-", " ", 
         RowBox[{"g", "[", "r", "]"}]}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          RowBox[{"\[Chi]", "[", "r", "]"}]}]]}], 
       RowBox[{"gtx", "[", "r", "]"}], "0"},
      {
       RowBox[{"gtx", "[", "r", "]"}], 
       SuperscriptBox["r", "2"], "0"},
      {"0", "0", 
       SuperscriptBox["r", "2"]}
     }], ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ME", "=", 
   RowBox[{"(", GridBox[{
      {
       RowBox[{
        RowBox[{"-", " ", 
         RowBox[{"g", "[", "r", "]"}]}], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"-", 
          RowBox[{"\[Chi]", "[", "r", "]"}]}]]}], "0", 
       RowBox[{"gtx", "[", "r", "]"}], "0"},
      {"0", 
       FractionBox["1", 
        RowBox[{"g", "[", "r", "]"}]], "0", "0"},
      {
       RowBox[{"gtx", "[", "r", "]"}], "0", 
       SuperscriptBox["r", "2"], "0"},
      {"0", "0", "0", 
       SuperscriptBox["r", "2"]}
     }], ")"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5906633683926535`*^9, 3.5906634381427507`*^9}, {
  3.5906651543107853`*^9, 3.590665200780851*^9}}],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mg", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           SqrtBox[
            RowBox[{"-", 
             RowBox[{"Det", "[", "ME", "]"}]}]], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], 
         "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g0", "\[Rule]", 
           RowBox[{"\[Lambda]", " ", "g0"}]}], ",", 
          RowBox[{"g1", "\[Rule]", 
           RowBox[{"\[Lambda]", " ", "g1"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], "/.", 
    RowBox[{"\[Lambda]", "\[Rule]", "1"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5906651859008303`*^9, 3.590665293910981*^9}, {
  3.5906654949512625`*^9, 3.5906654955662637`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"g0", " ", "g1", " ", 
    SuperscriptBox["L", "2"]}], "r"], "+", 
  SuperscriptBox["r", "2"], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["g0", "2"], " ", 
   SuperscriptBox["L", "2"], " ", 
   SuperscriptBox["r", "2"]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["g0", "2"], " ", 
    SuperscriptBox["L", "6"], " ", "\[Epsilon]"}], 
   RowBox[{"4", " ", "r"}]]}]], "Output",
 CellChangeTimes->{{3.5906651878808327`*^9, 3.590665294395982*^9}, 
   3.590665495901264*^9, 3.590668262715836*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"usmg", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{"1", "/", 
            SqrtBox[
             RowBox[{"-", 
              RowBox[{"Det", "[", "ME", "]"}]}]]}], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "\[Infinity]", ",", "6"}], "}"}]}], "]"}], 
         "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"g0", "\[Rule]", 
           RowBox[{"\[Lambda]", " ", "g0"}]}], ",", 
          RowBox[{"g1", "\[Rule]", 
           RowBox[{"\[Lambda]", " ", "g1"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], "/.", 
    RowBox[{"\[Lambda]", "\[Rule]", "1"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5906651859008303`*^9, 3.590665293910981*^9}, {
  3.590665346031054*^9, 3.5906653790061007`*^9}, {3.5906656949365425`*^9, 
  3.5906656988315477`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"g0", " ", "g1", " ", 
     SuperscriptBox["L", "2"]}], 
    SuperscriptBox["r", "5"]]}], "+", 
  FractionBox["1", 
   SuperscriptBox["r", "2"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["g0", "2"], " ", 
    SuperscriptBox["L", "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["r", "2"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["g0", "2"], " ", 
    SuperscriptBox["L", "6"], " ", "\[Epsilon]"}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "5"]}]]}]], "Output",
 CellChangeTimes->{{3.5906651878808327`*^9, 3.590665294395982*^9}, {
   3.590665347006056*^9, 3.590665379511101*^9}, 3.590665699391549*^9, 
   3.590668263669557*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"grr", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       SqrtBox[
        RowBox[{"g", "[", "r", "]"}]], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "\[Infinity]", ",", "2"}], "}"}]}], "]"}], "]"}], 
    ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{
      RowBox[{"L", "\[Element]", "Reals"}], "&&", 
      RowBox[{"L", ">", "0"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.590665418831156*^9, 3.5906654751462345`*^9}, {
  3.5906655214112997`*^9, 3.590665522151301*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["r", "L"], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["L", "3"], " ", "\[Epsilon]"}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.5906654339811773`*^9, 3.590665475916236*^9}, 
   3.590665522756302*^9, 3.590668264700725*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"mgsgrr", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"mg", " ", "grr"}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "\[Infinity]", ",", "3"}], "}"}]}], "]"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.5906654995912695`*^9, 3.590665559696353*^9}, {
  3.5906656235214424`*^9, 3.5906656463464746`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"g0", " ", "g1", " ", "L"}], "+", 
  FractionBox[
   SuperscriptBox["r", "3"], "L"], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["g0", "2"], " ", "L", " ", 
   SuperscriptBox["r", "3"]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["L", "3"], " ", "\[Epsilon]"}], "4"], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox["g0", "2"], " ", 
   SuperscriptBox["L", "5"], " ", "\[Epsilon]"}], "-", 
  FractionBox[
   RowBox[{"g0", " ", "g1", " ", 
    SuperscriptBox["L", "5"], " ", "\[Epsilon]"}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["g0", "2"], " ", 
    SuperscriptBox["L", "9"], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "3"]}]]}]], "Output",
 CellChangeTimes->{{3.5906655340813174`*^9, 3.5906655600563536`*^9}, {
  3.5906656239964433`*^9, 3.590665647256476*^9}, {3.590668259252512*^9, 
  3.590668265686784*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dmgsgrr", "=", 
  RowBox[{"D", "[", 
   RowBox[{"mgsgrr", ",", "r"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5906656501514797`*^9, 3.5906656569864893`*^9}, {
  3.5906657175115743`*^9, 3.590665718681576*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["r", "2"]}], "L"], "+", 
  RowBox[{
   FractionBox["3", "2"], " ", 
   SuperscriptBox["g0", "2"], " ", "L", " ", 
   SuperscriptBox["r", "2"]}], "+", 
  FractionBox[
   RowBox[{"3", " ", "g0", " ", "g1", " ", 
    SuperscriptBox["L", "5"], " ", "\[Epsilon]"}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "4"]}]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["g0", "2"], " ", 
    SuperscriptBox["L", "9"], " ", 
    SuperscriptBox["\[Epsilon]", "2"]}], 
   RowBox[{"16", " ", 
    SuperscriptBox["r", "4"]}]]}]], "Output",
 CellChangeTimes->{3.5906656573614902`*^9, 3.590665719186577*^9, 
  3.590668266831684*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"k", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Normal", "[", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"usmg", " ", "dmgsgrr"}], ",", 
            RowBox[{"{", 
             RowBox[{"r", ",", "\[Infinity]", ",", "3"}], "}"}]}], "]"}], 
          "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"g0", "\[Rule]", 
            RowBox[{"\[Lambda]", " ", "g0"}]}], ",", 
           RowBox[{"g1", "\[Rule]", 
            RowBox[{"\[Lambda]", " ", "g1"}]}]}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Lambda]", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], "/.", 
     RowBox[{"\[Lambda]", "\[Rule]", "1"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.590665710911565*^9, 3.5906658276167283`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "L"], "-", 
  FractionBox[
   RowBox[{"3", " ", "g0", " ", "g1", " ", "L"}], 
   SuperscriptBox["r", "3"]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox["g0", "2"], " ", 
    SuperscriptBox["L", "5"], " ", "\[Epsilon]"}], 
   RowBox[{"4", " ", 
    SuperscriptBox["r", "3"]}]]}]], "Output",
 CellChangeTimes->{{3.590665727941589*^9, 3.59066582917673*^9}, {
  3.590668256814555*^9, 3.590668269532542*^9}}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ginf", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Normal", "[", 
           RowBox[{"Series", "[", 
            RowBox[{
             SqrtBox[
              RowBox[{"-", 
               RowBox[{"Det", "[", "me", "]"}]}]], ",", 
             RowBox[{"{", 
              RowBox[{"r", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], 
           "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"g0", "\[Rule]", 
             RowBox[{"\[Lambda]", " ", "g0"}]}], ",", 
            RowBox[{"g1", "\[Rule]", 
             RowBox[{"\[Lambda]", " ", "g1"}]}]}], "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Lambda]", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], "/.", 
      RowBox[{"\[Lambda]", "\[Rule]", "1"}]}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{
       RowBox[{"L", "\[Element]", "Reals"}], "&&", 
       RowBox[{"L", ">", "0"}]}]}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.5906634402727537`*^9, 3.5906634907778244`*^9}, {
  3.5906637178831425`*^9, 3.5906638127082753`*^9}, {3.590663879618369*^9, 
  3.590664015368559*^9}, {3.5906658475367565`*^9, 3.5906658490317583`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"g0", " ", "g1", " ", "L"}], "+", 
  FractionBox[
   SuperscriptBox["r", "3"], "L"], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["g0", "2"], " ", "L", " ", 
   SuperscriptBox["r", "3"]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["L", "3"], " ", "\[Epsilon]"}], "4"], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox["g0", "2"], " ", 
   SuperscriptBox["L", "5"], " ", "\[Epsilon]"}]}]], "Output",
 CellChangeTimes->{{3.5906634427227573`*^9, 3.590663491472825*^9}, 
   3.5906635530429115`*^9, 3.59066366622307*^9, {3.590663697703114*^9, 
   3.5906637576731977`*^9}, {3.590663788053241*^9, 3.5906638131332755`*^9}, {
   3.590663891963386*^9, 3.5906638967633924`*^9}, {3.5906639373384495`*^9, 
   3.5906640159235597`*^9}, 3.5906658494667587`*^9, {3.590668255807902*^9, 
   3.59066827112392*^9}}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"osa3", "=", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"\[Chi]", "[", "r", "]"}]}], "/", "2"}]]}], " ", 
      FractionBox[
       RowBox[{"g", "[", "r", "]"}], "2"], 
      RowBox[{"Ax", "[", "r", "]"}], 
      RowBox[{
       RowBox[{"Ax", "'"}], "[", "r", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.590668119008751*^9, 3.590668167789739*^9}, {
  3.590668208010297*^9, 3.590668244533551*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"Ax0", " ", "Ax1"}], 
  RowBox[{"2", " ", 
   SuperscriptBox["L", "2"]}]]], "Output",
 CellChangeTimes->{
  3.590668215637774*^9, {3.590668246818841*^9, 3.590668272650309*^9}}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"osa1", "=", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      FractionBox["1", "2"], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"\[Chi]", "[", "r", "]"}], "/", "2"}]], 
      FractionBox[
       RowBox[{
        RowBox[{"g", "'"}], "[", "r", "]"}], 
       RowBox[{"g", "[", "r", "]"}]], 
      SuperscriptBox[
       RowBox[{"gtx", "[", "r", "]"}], "2"]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.590664441689788*^9, 3.5906645032248745`*^9}, {
  3.590664545959934*^9, 3.5906645476199365`*^9}, {3.590664896765425*^9, 
  3.5906649019954324`*^9}, {3.590665125260745*^9, 3.5906651286257496`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"2", " ", "g0", " ", "g1"}], "+", 
  RowBox[{
   SuperscriptBox["g0", "2"], " ", 
   SuperscriptBox["r", "3"]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   SuperscriptBox["g0", "2"], " ", 
   SuperscriptBox["L", "4"], " ", "\[Epsilon]"}]}]], "Output",
 CellChangeTimes->{{3.590664462984818*^9, 3.5906644733198323`*^9}, 
   3.590664503739875*^9, 3.590664548109937*^9, {3.5906648974154263`*^9, 
   3.590664902910434*^9}, 3.590665130020752*^9, 3.590668229891267*^9, 
   3.590668273673869*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"osa2", "=", 
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"\[Chi]", "[", "r", "]"}], "/", "2"}]]}], 
      RowBox[{"gtx", "[", "r", "]"}], " ", 
      RowBox[{
       RowBox[{"gtx", "'"}], "[", "r", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.590665095020703*^9, 3.5906651332157564`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "g0"}], " ", "g1"}], "-", 
  RowBox[{"2", " ", 
   SuperscriptBox["g0", "2"], " ", 
   SuperscriptBox["r", "3"]}]}]], "Output",
 CellChangeTimes->{{3.590665108955722*^9, 3.5906651335007563`*^9}, 
   3.590668231123189*^9, 3.590668274472985*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CT", "=", 
  RowBox[{
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"ginf", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "k"}], " ", "+", " ", 
             FractionBox["4", "L"]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], "]"}],
        "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"g0", "\[Rule]", 
          RowBox[{"\[Lambda]", " ", "g0"}]}], ",", 
         RowBox[{"g1", "\[Rule]", 
          RowBox[{"\[Lambda]", " ", "g1"}]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}], "/.", 
   RowBox[{"\[Lambda]", "\[Rule]", "1"}]}]}]], "Input",
 CellChangeTimes->{{3.590665833551737*^9, 3.59066590009183*^9}, {
  3.590665968056925*^9, 3.5906659689569263`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"4", " ", "g0", " ", "g1"}], "-", 
  RowBox[{
   SuperscriptBox["g0", "2"], " ", 
   SuperscriptBox["r", "3"]}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["r", "3"]}], 
   SuperscriptBox["L", "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["L", "2"], " ", "\[Epsilon]"}], "2"], "+", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   SuperscriptBox["g0", "2"], " ", 
   SuperscriptBox["L", "4"], " ", "\[Epsilon]"}]}]], "Output",
 CellChangeTimes->{{3.590665852536763*^9, 3.59066590041683*^9}, 
   3.590665969276927*^9, 3.590668275393651*^9}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"osa", "=", 
  RowBox[{"osa1", "+", "osa2", "+", "osa3"}]}]], "Input",
 CellChangeTimes->{{3.590665955796908*^9, 3.5906659770969377`*^9}, {
  3.590668234736165*^9, 3.590668235885379*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"g0", " ", "g1"}], "+", 
  FractionBox[
   RowBox[{"Ax0", " ", "Ax1"}], 
   RowBox[{"2", " ", 
    SuperscriptBox["L", "2"]}]], "-", 
  RowBox[{
   SuperscriptBox["g0", "2"], " ", 
   SuperscriptBox["r", "3"]}], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", 
   SuperscriptBox["g0", "2"], " ", 
   SuperscriptBox["L", "4"], " ", "\[Epsilon]"}]}]], "Output",
 CellChangeTimes->{{3.590665958771912*^9, 3.590665977356938*^9}, {
  3.59066823636557*^9, 3.590668277022185*^9}}]
}, Open  ]],

Cell[" ", "Text",
 Editable->False,
 Selectable->False,
 CellFrame->{{0, 0}, {0, 0.5}},
 ShowCellBracket->False,
 CellMargins->{{0, 0}, {1, 1}},
 CellElementSpacings->{"CellMinHeight"->1},
 CellFrameMargins->0,
 CellFrameColor->RGBColor[0, 0, 1],
 CellSize->{Inherited, 3}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"osa", "-", "CT"}]], "Input",
 CellChangeTimes->{{3.5906659789869404`*^9, 3.590665980811943*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "3"}], " ", "g0", " ", "g1"}], "+", 
  FractionBox[
   RowBox[{"Ax0", " ", "Ax1"}], 
   RowBox[{"2", " ", 
    SuperscriptBox["L", "2"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["r", "3"]}], 
   SuperscriptBox["L", "2"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["L", "2"], " ", "\[Epsilon]"}], "2"], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   SuperscriptBox["g0", "2"], " ", 
   SuperscriptBox["L", "4"], " ", "\[Epsilon]"}]}]], "Output",
 CellChangeTimes->{3.590665981261944*^9, 3.59066827779401*^9}]
}, Open  ]]
},
WindowSize->{1299, 287},
WindowMargins->{{Automatic, 0}, {Automatic, 69}},
FrontEndVersion->"7.0 for Linux x86 (32-bit) (February 25, 2009)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 995, 31, 164, "Input"],
Cell[1555, 53, 119, 2, 32, "Input"],
Cell[1677, 57, 1235, 39, 159, "Input"],
Cell[2915, 98, 273, 9, 5, "Text"],
Cell[CellGroupData[{
Cell[3213, 111, 983, 27, 39, "Input"],
Cell[4199, 140, 575, 17, 48, "Output"]
}, Open  ]],
Cell[4789, 160, 273, 9, 5, "Text"],
Cell[CellGroupData[{
Cell[5087, 173, 1071, 29, 39, "Input"],
Cell[6161, 204, 727, 23, 48, "Output"]
}, Open  ]],
Cell[6903, 230, 273, 9, 5, "Text"],
Cell[CellGroupData[{
Cell[7201, 243, 595, 17, 39, "Input"],
Cell[7799, 262, 317, 9, 48, "Output"]
}, Open  ]],
Cell[8131, 274, 273, 9, 5, "Text"],
Cell[CellGroupData[{
Cell[8429, 287, 412, 11, 32, "Input"],
Cell[8844, 300, 1018, 30, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9899, 335, 233, 5, 32, "Input"],
Cell[10135, 342, 714, 22, 48, "Output"]
}, Open  ]],
Cell[10864, 367, 273, 9, 5, "Text"],
Cell[CellGroupData[{
Cell[11162, 380, 936, 25, 32, "Input"],
Cell[12101, 407, 464, 13, 48, "Output"]
}, Open  ]],
Cell[12580, 423, 273, 9, 5, "Text"],
Cell[CellGroupData[{
Cell[12878, 436, 1332, 34, 67, "Input"],
Cell[14213, 472, 878, 21, 48, "Output"]
}, Open  ]],
Cell[15106, 496, 273, 9, 5, "Text"],
Cell[CellGroupData[{
Cell[15404, 509, 679, 20, 47, "Input"],
Cell[16086, 531, 214, 6, 46, "Output"]
}, Open  ]],
Cell[16315, 540, 273, 9, 5, "Text"],
Cell[CellGroupData[{
Cell[16613, 553, 782, 21, 49, "Input"],
Cell[17398, 576, 532, 13, 46, "Output"]
}, Open  ]],
Cell[17945, 592, 273, 9, 5, "Text"],
Cell[CellGroupData[{
Cell[18243, 605, 545, 16, 32, "Input"],
Cell[18791, 623, 294, 8, 31, "Output"]
}, Open  ]],
Cell[19100, 634, 273, 9, 5, "Text"],
Cell[CellGroupData[{
Cell[19398, 647, 1033, 29, 47, "Input"],
Cell[20434, 678, 603, 18, 48, "Output"]
}, Open  ]],
Cell[21052, 699, 273, 9, 5, "Text"],
Cell[CellGroupData[{
Cell[21350, 712, 210, 4, 32, "Input"],
Cell[21563, 718, 507, 15, 46, "Output"]
}, Open  ]],
Cell[22085, 736, 273, 9, 5, "Text"],
Cell[CellGroupData[{
Cell[22383, 749, 120, 2, 32, "Input"],
Cell[22506, 753, 597, 19, 48, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

